Two-loop helicity amplitudes for $H+$jet production to higher orders in the dimensional regulator

In view of the forthcoming High-Luminosity phase of the LHC, next-to-next-to-next-to-leading (N$^3$LO) calculations for the most phenomenologically relevant processes become necessary. In this work, we take the first step towards this goal for H$+$jet production by computing the one- and two-loop helicity amplitudes for the two contributing processes, $H\to ggg$, $H\to q\bar{q}g$, in an effective theory with infinite top quark mass, to higher orders in the dimensional regulator. We decompose the amplitude in scalar form factors related to the helicity amplitudes and in a new basis of tensorial structures. The form factors receive contributions from Feynman integrals which were reduced to a novel canonical basis of master integrals. We derive and solve a set of differential equations for these integrals in terms of Multiple Polylogarithms (MPLs) of two variables up to transcendental weight six.

==> anc/FiniteRemainder/Hggg/alpha.m <==
{{A1 -> (-19*Pi^2)/24 + (-y + y^2 - z + y*z + z^2)/6 - 
    (I/2)*(Pi*G[0, y] + Pi*G[0, z] + Pi*G[1, y] + Pi*G[1 - y, z]) - 
    G[1, y]*G[-y, z] + (-G[0, 1, y] - G[1, 0, y])/2 - G[1, 0, z] + 
    (G[0, y]*(G[0, z] + G[1 - y, z]) + G[1, y]*(G[0, z] + G[1 - y, z]) + 
      G[0, 0, y] + G[0, 0, z] + G[0, 1 - y, z] + G[1, 1, y] + 
      G[1 - y, 0, z] + G[1 - y, 1 - y, z])/2 - G[-y, 1 - y, z], B1 -> 0, 
  C1 -> (y - y^2 + z - y*z - z^2)/6}, 
 {A2 -> ((-55*I)/72)*Pi^3 - (1133*Pi^4)/5760 + 
    (-1321 - 494*y + 494*y^2 - 494*z + 494*y*z + 494*z^2)/216 + 
    (Pi^2*(-2747 + 5380*y - 2405*y^2 - 342*y^3 + 114*y^4 + 5380*z - 
       5200*y*z - 546*y^2*z + 366*y^3*z - 2405*z^2 - 546*y*z^2 + 
       384*y^2*z^2 - 342*z^3 + 366*y*z^3 + 114*z^4))/(864*(-1 + y + z)^2) + 
    (11*(Pi^2*G[0, y] + Pi^2*G[0, z]))/24 - (11*Pi^2*G[1, z])/36 + 
    (11*Pi^2*G[1 - y, z])/9 - ((5*I)/16)*(Pi^3*G[0, y] + Pi^3*G[0, z] + 
      Pi^3*G[1, y] + Pi^3*G[1 - y, z]) + 
    (I/36)*(Pi*(91 - 11*y + 11*y^2 - 11*z + 11*y*z + 11*z^2) + 
      Pi*(-67 - 3*y + 3*y^2 - 3*z + 3*y*z + 3*z^2)*G[0, y] + 
      Pi*(-67 - 3*y + 3*y^2 - 3*z + 3*y*z + 3*z^2)*G[0, z] + 
      Pi*(-67 - 3*y + 3*y^2 - 3*z + 3*y*z + 3*z^2)*G[1, y] + 
      Pi*(-67 - 3*y + 3*y^2 - 3*z + 3*y*z + 3*z^2)*G[1 - y, z]) + 
    (-(((-90*y^2 + 180*y^3 - 90*y^4 - 193*z - 41*y*z + 459*y^2*z - 
          225*y^3*z + 226*z^2 + 168*y*z^2 - 192*y^2*z^2 - 66*z^3 + 66*y*z^3 + 
          33*z^4)*G[0, y])/(z*(-1 + y + z))) - 
      ((-193*y + 226*y^2 - 66*y^3 + 33*y^4 - 41*y*z + 168*y^2*z + 66*y^3*z - 
         90*z^2 + 459*y*z^2 - 192*y^2*z^2 + 180*z^3 - 225*y*z^3 - 90*z^4)*
        G[0, z])/(y*(-1 + y + z)) - ((90*y^2 - 180*y^3 + 90*y^4 + 382*y*z - 
         324*y^2*z + 135*y^3*z + 90*z^2 - 324*y*z^2 + 57*y^2*z^2 - 180*z^3 + 
         135*y*z^3 + 90*z^4)*G[1, y])/(y*z) - 
      ((90*y^2 - 180*y^3 + 90*y^4 + 382*y*z - 324*y^2*z + 135*y^3*z + 
         90*z^2 - 324*y*z^2 + 57*y^2*z^2 - 180*z^3 + 135*y*z^3 + 90*z^4)*
        G[1 - y, z])/(y*z))/108 + (11*G[1 - y, z]*G[0, 1, y])/4 + 
    (Pi^2*G[0, 1, z])/3 - (11*G[1 - y, z]*G[1, 0, y])/6 - 
    ((11*I)/12)*(Pi*G[0, 1, y] + Pi*G[1, 0, y]) + 
    (-(Pi^2*G[0, 1, y]) - Pi^2*G[1, 0, y])/16 + 
    (I/4)*(Pi*G[0, z]*G[0, 1, y] + Pi*G[1 - y, z]*G[0, 1, y] + 
      (Pi*G[0, z] + Pi*G[1 - y, z])*G[1, 0, y]) + 
    (-(G[0, 1, y]*(G[0, 0, z] + G[0, 1 - y, z])) - 
      (G[0, 0, z] + G[0, 1 - y, z])*G[1, 0, y])/4 - (5*Pi^2*G[1, 0, z])/8 + 
    G[0, -y, z]*G[1, 1, y] - (Pi^2*G[1, 1, z])/3 + 
    (9*(Pi^2*G[0, z]*G[1, y] + G[0, y]*(Pi^2*G[0, z] + Pi^2*G[1 - y, z]) + 
       Pi^2*G[0, 0, y] + Pi^2*G[0, 0, z] + Pi^2*G[0, 1 - y, z] + 
       Pi^2*G[1, 1, y] + Pi^2*G[1 - y, 0, z]))/16 + 
    (-(((-67*y^2 - 3*y^3 + 3*y^4 + 75*y*z - 84*y^2*z + 9*y^3*z + 30*z^2 - 
          135*y*z^2 + 39*y^2*z^2 - 60*z^3 + 60*y*z^3 + 30*z^4)*G[0, z]*
         G[1, y])/y^2) - G[0, y]*(((-67 + 131*y - 58*y^2 - 9*y^3 + 3*y^4 + 
           131*z - 50*y*z - 84*y^2*z + 3*y^3*z - 58*z^2 - 84*y*z^2 + 
           30*y^2*z^2 - 9*z^3 + 3*y*z^3 + 3*z^4)*G[0, z])/(-1 + y + z)^2 + 
        ((30*y^2 - 60*y^3 + 30*y^4 + 75*y*z - 135*y^2*z + 60*y^3*z - 67*z^2 - 
           84*y*z^2 + 39*y^2*z^2 - 3*z^3 + 9*y*z^3 + 3*z^4)*G[1 - y, z])/
         z^2) - ((-67*y^2 - 3*y^3 + 3*y^4 + 75*y*z - 84*y^2*z + 9*y^3*z + 
         30*z^2 - 135*y*z^2 + 39*y^2*z^2 - 60*z^3 + 60*y*z^3 + 30*z^4)*
        G[0, 1 - y, z])/y^2 - ((-67*y^2 - 3*y^3 + 3*y^4 + 75*y*z - 84*y^2*z + 
         9*y^3*z + 30*z^2 - 135*y*z^2 + 39*y^2*z^2 - 60*z^3 + 60*y*z^3 + 
         30*z^4)*G[1 - y, 0, z])/y^2)/36 - (5*G[1, 0, y]*G[1 - y, 1 - y, z])/
     4 + ((11*I)/12)*(G[0, y]*(Pi*G[0, z] + Pi*G[1 - y, z]) + 
      G[1, y]*(Pi*G[0, z] + Pi*G[1 - y, z]) + Pi*G[0, 0, y] + Pi*G[0, 0, z] + 
      Pi*G[0, 1 - y, z] + Pi*G[1, 1, y] + Pi*G[1 - y, 0, z] + 
      Pi*G[1 - y, 1 - y, z]) + 
    (43*(Pi^2*G[1, y]*G[1 - y, z] + Pi^2*G[1 - y, 1 - y, z]))/48 - 
    (3*G[0, 1, y]*G[1 - y, -y, z])/2 + 
    G[1, 1, y]*(G[1 - y, -y, z] + G[-y, 0, z]) - G[0, 1, y]*G[-y, 1 - y, z] + 
    G[1, 0, y]*G[-y, 1 - y, z] - ((11*I)/6)*(Pi*G[1, y]*G[-y, z] + 
      Pi*G[1, 0, z] + Pi*G[-y, 1 - y, z]) - 
    (23*(Pi^2*G[1, y]*G[-y, z] + Pi^2*G[-y, 1 - y, z]))/24 + 
    (G[1, y]*((67 + 3*y - 3*y^2 + 3*z - 3*y*z - 3*z^2)*G[1 - y, z] + 
        ((30*y^4 - 60*y^5 + 30*y^6 + 75*y^3*z - 135*y^4*z + 60*y^5*z - 
           134*y^2*z^2 - 87*y^3*z^2 + 42*y^4*z^2 + 75*y*z^3 - 87*y^2*z^3 + 
           18*y^3*z^3 + 30*z^4 - 135*y*z^4 + 42*y^2*z^4 - 60*z^5 + 60*y*z^5 + 
           30*z^6)*G[-y, z])/(y^2*z^2)) + (67 + 3*y - 3*y^2 + 3*z - 3*y*z - 
        3*z^2)*G[0, 0, y] + (67 + 3*y - 3*y^2 + 3*z - 3*y*z - 3*z^2)*
       G[0, 0, z] + ((-67*y^2 - 3*y^3 + 3*y^4 + 75*y*z - 84*y^2*z + 9*y^3*z + 
         30*z^2 - 135*y*z^2 + 39*y^2*z^2 - 60*z^3 + 60*y*z^3 + 30*z^4)*
        G[0, 1, y])/y^2 + ((-67 + 131*y - 58*y^2 - 9*y^3 + 3*y^4 + 131*z - 
         50*y*z - 84*y^2*z + 3*y^3*z - 58*z^2 - 84*y*z^2 + 30*y^2*z^2 - 
         9*z^3 + 3*y*z^3 + 3*z^4)*G[1, 0, y])/(-1 + y + z)^2 + 
      ((-134*y^2 + 262*y^3 - 116*y^4 - 18*y^5 + 6*y^6 + 75*y*z + 31*y^2*z + 
         74*y^3*z - 198*y^4*z + 18*y^5*z + 30*z^2 - 345*y*z^2 + 532*y^2*z^2 - 
         486*y^3*z^2 + 90*y^4*z^2 - 120*z^3 + 585*y*z^3 - 621*y^2*z^3 + 
         150*y^3*z^3 + 180*z^4 - 435*y*z^4 + 192*y^2*z^4 - 120*z^5 + 
         120*y*z^5 + 30*z^6)*G[1, 0, z])/(y^2*(-1 + y + z)^2) + 
      (67 + 3*y - 3*y^2 + 3*z - 3*y*z - 3*z^2)*G[1, 1, y] + 
      (67 + 3*y - 3*y^2 + 3*z - 3*y*z - 3*z^2)*G[1 - y, 1 - y, z] + 
      ((30*y^4 - 60*y^5 + 30*y^6 + 75*y^3*z - 135*y^4*z + 60*y^5*z - 
         134*y^2*z^2 - 87*y^3*z^2 + 42*y^4*z^2 + 75*y*z^3 - 87*y^2*z^3 + 
         18*y^3*z^3 + 30*z^4 - 135*y*z^4 + 42*y^2*z^4 - 60*z^5 + 60*y*z^5 + 
         30*z^6)*G[-y, 1 - y, z])/(y^2*z^2))/36 + (5*G[-y, z]*G[0, 0, 1, y])/
     2 + (11*(Pi^2*G[1, y] + G[0, z]*G[0, 1, y] + G[-y, z]*G[0, 1, y] + 
       G[0, z]*G[1, 0, y] + G[0, 1, 1, y] + G[1, 0, 0, y]))/12 - 
    G[-y, z]*(G[0, 1, 1, y] + G[1, 0, 1, y]) + G[-y, z]*G[1, 1, 0, y] - 
    (I/4)*(Pi*G[0, 0, 1, y] + Pi*G[0, 1, 0, y] + Pi*G[0, 1, 1, y] + 
      Pi*G[1, 0, 0, y] + Pi*G[1, 0, 1, y] + Pi*G[1, 1, 0, y]) - 
    (7*(G[1 - y, z]*G[0, 0, 1, y] + G[1 - y, z]*G[1, 1, 0, y]))/4 + 
    ((3*I)/4)*(Pi*G[0, z]*G[0, 0, y] + Pi*G[1 - y, z]*G[0, 0, y] + 
      (Pi*G[0, z] + Pi*G[1 - y, z])*G[1, 1, y] + 
      G[0, y]*(Pi*G[0, 0, z] + Pi*G[0, 1 - y, z] + Pi*G[1 - y, 0, z] + 
        Pi*G[1 - y, 1 - y, z]) + G[1, y]*(Pi*G[0, 0, z] + Pi*G[0, 1 - y, z] + 
        Pi*G[1 - y, 0, z] + Pi*G[1 - y, 1 - y, z]) + Pi*G[0, 0, 0, y] + 
      Pi*G[0, 0, 0, z] + Pi*G[0, 0, 1 - y, z] + Pi*G[0, 1 - y, 0, z] + 
      Pi*G[0, 1 - y, 1 - y, z] + Pi*G[1, 1, 1, y] + Pi*G[1 - y, 0, 0, z] + 
      Pi*G[1 - y, 0, 1 - y, z] + Pi*G[1 - y, 1 - y, 0, z] + 
      Pi*G[1 - y, 1 - y, 1 - y, z]) + 
    (11*(G[1, y]*G[1 - y, -y, z] + G[0, 1, 0, z] + G[1 - y, -y, 1 - y, z]))/
     3 - (11*(G[0, z]*G[0, 0, y] + G[1 - y, z]*G[0, 0, y] + 
       G[1, y]*G[0, -y, z] + G[-y, z]*G[1, 0, y] + (G[0, z] + G[1 - y, z])*
        G[1, 1, y] + G[0, y]*(G[0, 0, z] + G[1, 0, z] + G[1 - y, 1 - y, z]) + 
       G[1, y]*(G[0, 0, z] + G[0, 1 - y, z] + G[1, 0, z] + G[1 - y, 0, z] + 
         G[1 - y, 1 - y, z]) + G[1, y]*G[-y, 0, z] + 
       G[0, y]*G[-y, 1 - y, z] + G[0, 0, 0, y] + G[0, 0, 0, z] + 
       G[0, 0, 1, y] + G[0, 0, 1 - y, z] + G[0, 1 - y, 0, z] + 
       G[0, 1 - y, 1 - y, z] + G[0, -y, 1 - y, z] + G[1, 0, 1 - y, z] + 
       G[1, 1, 0, y] + G[1, 1, 1, y] + G[1, 1 - y, 0, z] + 
       G[1 - y, 0, 0, z] + G[1 - y, 0, 1 - y, z] + G[1 - y, 1, 0, z] + 
       G[1 - y, 1 - y, 0, z] + G[1 - y, 1 - y, 1 - y, z] + 
       G[-y, 0, 1 - y, z] + G[-y, 1 - y, 0, z]))/12 + 
    G[1, y]*(G[0, -y, 1 - y, z] + G[1, 0, 0, z] + G[1 - y, -y, 1 - y, z] + 
      G[-y, 0, 1 - y, z] + G[-y, 1 - y, 0, z]) - 
    (I/2)*(Pi*G[-y, z]*G[0, 1, y] + Pi*G[1, y]*G[0, -y, z] + 
      Pi*G[-y, z]*G[1, 0, y] + Pi*G[0, y]*G[1, 0, z] + 
      Pi*G[1, y]*G[1, 0, z] + Pi*G[1, y]*G[1 - y, -y, z] + 
      Pi*G[1, y]*G[-y, 0, z] + Pi*G[0, y]*G[-y, 1 - y, z] + 
      Pi*G[0, 1, 0, z] + Pi*G[0, -y, 1 - y, z] + Pi*G[1, 0, 1 - y, z] + 
      Pi*G[1, 1 - y, 0, z] + Pi*G[1 - y, 1, 0, z] + 
      Pi*G[1 - y, -y, 1 - y, z] + Pi*G[-y, 0, 1 - y, z] + 
      Pi*G[-y, 1 - y, 0, z]) + G[0, y]*(G[1, 0, 0, z] + 
      G[-y, 1 - y, 1 - y, z]) - I*(Pi*G[-y, z]*G[1, 1, y] + 
      Pi*G[1, y]*G[-y, 1 - y, z] + Pi*G[1, 0, 0, z] + 
      Pi*G[-y, 1 - y, 1 - y, z]) + 
    (11*(G[-y, z]*G[1, 1, y] + G[0, y]*(G[0, 1 - y, z] + G[1 - y, 0, z]) + 
       G[1, y]*G[-y, 1 - y, z] + G[1, y]*G[-y, -y, z] + G[0, 1, 0, y] + 
       G[1, 0, 0, z] + G[1, 0, 1, y] + G[1, 1, 0, z] + 
       G[-y, 1 - y, 1 - y, z] + G[-y, -y, 1 - y, z]))/6 + G[0, 1, 0, 0, z] + 
    G[0, -y, 1 - y, 1 - y, z] + G[1, 0, 0, 1 - y, z] + G[1, 0, 1 - y, 0, z] + 
    (3*(G[1, 0, y]*G[1 - y, 0, z] + G[0, 1, y]*(G[1 - y, 0, z] + 
         G[1 - y, 1 - y, z]) + G[0, 0, 0, 1, y] + G[0, 0, 1, 0, y] + 
       G[0, 1, 0, 0, y] + G[0, 1, 1, 1, y] + G[1, 0, 0, 0, y] + 
       G[1, 0, 1, 1, y] + G[1, 1, 0, 1, y] + G[1, 1, 1, 0, y]))/4 + 
    G[1, 1 - y, 0, 0, z] + G[1 - y, 1, 0, 0, z] + 
    (-(G[0, 1, y]*G[1, 0, z]) - G[1, 0, y]*G[1, 0, z] - 
      (G[0, 1, y] + G[1, 0, y])*G[-y, 0, z] - 
      G[1, y]*(G[0, 0, -y, z] + G[0, -y, 0, z] + G[1 - y, 1, 0, z]) - 
      G[0, y]*(G[1, 0, 1 - y, z] + G[1, 1 - y, 0, z] + G[-y, 0, 1 - y, z] + 
        G[-y, 1 - y, 0, z]) - G[0, 0, -y, 1 - y, z] - G[0, -y, 0, 1 - y, z] - 
      G[0, -y, 1 - y, 0, z] - G[1 - y, 1, 0, 1 - y, z] - 
      G[1 - y, 1, 1 - y, 0, z] - G[1 - y, 1 - y, 1, 0, z])/2 - 
    (3*(G[0, 0, y]*(G[0, 0, z] + G[0, 1 - y, z] + G[1 - y, 0, z]) + 
       G[0, 0, y]*G[1 - y, 1 - y, z] + G[1, 1, y]*(G[0, 0, z] + 
         G[0, 1 - y, z] + G[1 - y, 0, z] + G[1 - y, 1 - y, z]) + 
       G[0, z]*(G[0, 0, 0, y] + G[1, 1, 1, y]) + 
       G[1 - y, z]*(G[0, 0, 0, y] + G[1, 1, 1, y]) + 
       G[0, y]*(G[0, 0, 0, z] + G[0, 1 - y, 1 - y, z] + G[1 - y, 0, 0, z] + 
         G[1 - y, 1 - y, 1 - y, z]) + G[1, y]*(G[0, 0, 0, z] + 
         G[0, 0, 1 - y, z] + G[0, 1 - y, 0, z] + G[0, 1 - y, 1 - y, z] + 
         G[1 - y, 0, 0, z] + G[1 - y, 0, 1 - y, z] + G[1 - y, 1 - y, 0, z] + 
         G[1 - y, 1 - y, 1 - y, z]) + G[0, 0, 0, 0, y] + G[0, 0, 0, 0, z] + 
       G[0, 0, 0, 1 - y, z] + G[0, 0, 1, 1, y] + G[0, 0, 1 - y, 0, z] + 
       G[0, 0, 1 - y, 1 - y, z] + G[0, 1, 0, 1, y] + G[0, 1, 1, 0, y] + 
       G[0, 1 - y, 0, 0, z] + G[0, 1 - y, 0, 1 - y, z] + 
       G[0, 1 - y, 1 - y, 0, z] + G[0, 1 - y, 1 - y, 1 - y, z] + 
       G[1, 0, 0, 1, y] + G[1, 0, 1, 0, y] + G[1, 1, 0, 0, y] + 
       G[1, 1, 1, 1, y] + G[1 - y, 0, 0, 0, z] + G[1 - y, 0, 0, 1 - y, z] + 
       G[1 - y, 0, 1 - y, 0, z] + G[1 - y, 0, 1 - y, 1 - y, z] + 
       G[1 - y, 1 - y, 0, 0, z] + G[1 - y, 1 - y, 0, 1 - y, z] + 
       G[1 - y, 1 - y, 1 - y, 0, z] + G[1 - y, 1 - y, 1 - y, 1 - y, z]))/4 + 
    G[1 - y, -y, 1 - y, 1 - y, z] + G[-y, 0, 1 - y, 1 - y, z] + 
    (G[0, -y, z]*(G[0, 1, y] + G[1, 0, y]) + G[0, 0, y]*G[1, 0, z] + 
      G[1, 0, z]*G[1, 1, y] + G[1, 0, y]*G[1 - y, -y, z] + 
      G[0, 0, y]*G[-y, 1 - y, z] + G[0, y]*G[0, -y, 1 - y, z] + 
      G[-y, z]*(G[0, 1, 0, y] + G[1, 0, 0, y]) + 
      G[0, y]*(G[0, 1, 0, z] + G[1 - y, 1, 0, z] + G[1 - y, -y, 1 - y, z]) + 
      G[1, y]*(G[0, 1, 0, z] + G[0, 1 - y, -y, z] + G[1, 0, 1 - y, z] + 
        G[1, 1 - y, 0, z] + G[1 - y, 0, -y, z] + G[1 - y, -y, 0, z] + 
        G[-y, 0, 0, z]) + G[0, 1, 0, 1 - y, z] + G[0, 1, 1 - y, 0, z] + 
      G[0, 1 - y, 1, 0, z] + G[0, 1 - y, -y, 1 - y, z] + 
      G[1, 0, 1 - y, 1 - y, z] + G[1, 1 - y, 0, 1 - y, z] + 
      G[1, 1 - y, 1 - y, 0, z] + G[1 - y, 0, 1, 0, z] + 
      G[1 - y, 0, -y, 1 - y, z] + G[1 - y, -y, 0, 1 - y, z] + 
      G[1 - y, -y, 1 - y, 0, z] + G[-y, 0, 0, 1 - y, z] + 
      G[-y, 0, 1 - y, 0, z] + G[-y, 1 - y, 0, 0, z])/2 + 
    G[-y, 1 - y, 0, 1 - y, z] + G[-y, 1 - y, 1 - y, 0, z] + 
    (3*(G[1, 1, y]*G[-y, 1 - y, z] + G[-y, z]*G[1, 1, 1, y] + 
       G[1, y]*(G[1 - y, 1 - y, -y, z] + G[-y, 1 - y, 1 - y, z]) + 
       G[0, 0, 1, 0, z] + G[1, 0, 0, 0, z] + G[1 - y, 1 - y, -y, 1 - y, z] + 
       G[-y, 1 - y, 1 - y, 1 - y, z]))/2 - 
    2*(G[1, 1, y]*G[-y, -y, z] + G[1, y]*(G[1 - y, -y, -y, z] + 
        G[-y, 1 - y, -y, z] + G[-y, -y, 1 - y, z]) + G[0, 1, 1, 0, z] + 
      G[1, 0, 1, 0, z] + G[1, 1, 0, 0, z] + G[1 - y, -y, -y, 1 - y, z] + 
      G[-y, 1 - y, -y, 1 - y, z] + G[-y, -y, 1 - y, 1 - y, z]) + 
    2*(G[0, 1, y]*G[-y, -y, z] + G[1, y]*G[-y, -y, -y, z] + 
      G[1, 1, 1, 0, z] + G[-y, -y, -y, 1 - y, z]) + (11*Zeta[3])/8 - 
    ((3*I)/4)*Pi*Zeta[3] + (G[0, z]*G[0, 0, 1, y] + G[0, z]*G[0, 1, 1, y] + 
      G[0, z]*G[1, 0, 1, y] + G[0, z]*G[1, 1, 0, y] + G[1, y]*Zeta[3] + 
      G[0, z]*(G[0, 1, 0, y] + G[1, 0, 0, y] + Zeta[3]) + 
      G[1 - y, z]*(G[0, 1, 0, y] + G[0, 1, 1, y] + G[1, 0, 0, y] + 
        G[1, 0, 1, y] + Zeta[3]) + G[0, y]*(G[0, 0, 1 - y, z] + 
        G[0, 1 - y, 0, z] + G[1 - y, 0, 1 - y, z] + G[1 - y, 1 - y, 0, z] + 
        Zeta[3]))/4, B2 -> 0, C2 -> 0, 
  D2 -> (-1/4*I)*Pi + (-67 + 8*y - 8*y^2 + 8*z - 8*y*z - 8*z^2)/48 + 
    (Pi^2*y*z*(-2*y + 2*y^2 - 2*z + 5*y*z + 2*z^2))/(72*(-1 + y + z)^2) + 
    (-((y*(2*y - 4*y^2 + 2*y^3 - 4*z - y*z + 5*y^2*z + 4*z^2 + 5*y*z^2)*
         G[0, y])/(z*(-1 + y + z))) - 
      (z*(-4*y + 4*y^2 + 2*z - y*z + 5*y^2*z - 4*z^2 + 5*y*z^2 + 2*z^3)*
        G[0, z])/(y*(-1 + y + z)))/24 + 
    (((-1 + y + z)*(-2*y^2 + 2*y^3 + 5*y*z + y^2*z - 2*z^2 + y*z^2 + 2*z^3)*
        G[1, y])/(y*z) + ((-1 + y + z)*(-2*y^2 + 2*y^3 + 5*y*z + y^2*z - 
         2*z^2 + y*z^2 + 2*z^3)*G[1 - y, z])/(y*z))/24 + 
    ((y*z*(-2*y + 2*y^2 - 2*z + 5*y*z + 2*z^2)*G[0, y]*G[0, z])/
       (-1 + y + z)^2 + (z*(-1 + y + z)*(-2*y + 2*y^2 + z - y*z - z^2)*
        G[0, 1, y])/y^2)/12 + 
    (-((y*(-1 + y + z)*(y - y^2 - 2*z - y*z + 2*z^2)*G[0, y]*G[1 - y, z])/
        z^2) - G[1, y]*((z*(-1 + y + z)*(-2*y + 2*y^2 + z - y*z - z^2)*
          G[0, z])/y^2 + ((-1 + y + z)*(-y^4 + y^5 + 2*y^3*z + y^4*z - 
           2*y^3*z^2 + 2*y*z^3 - 2*y^2*z^3 - z^4 + y*z^4 + z^5)*G[-y, z])/
         (y^2*z^2)) - (z*(-1 + y + z)*(-2*y + 2*y^2 + z - y*z - z^2)*
        G[0, 1 - y, z])/y^2 - (y*z*(-2*y + 2*y^2 - 2*z + 5*y*z + 2*z^2)*
        G[1, 0, y])/(-1 + y + z)^2 - 
      (z*(-2*y + 8*y^2 - 12*y^3 + 6*y^4 + z + 2*y*z - 12*y^2*z + 12*y^3*z - 
         4*z^2 + 6*y*z^2 + 6*z^3 - 10*y*z^3 + 4*y^2*z^3 - 4*z^4 + 4*y*z^4 + 
         z^5)*G[1, 0, z])/(y^2*(-1 + y + z)^2) - 
      (z*(-1 + y + z)*(-2*y + 2*y^2 + z - y*z - z^2)*G[1 - y, 0, z])/y^2 - 
      ((-1 + y + z)*(-y^4 + y^5 + 2*y^3*z + y^4*z - 2*y^3*z^2 + 2*y*z^3 - 
         2*y^2*z^3 - z^4 + y*z^4 + z^5)*G[-y, 1 - y, z])/(y^2*z^2))/12 + 
    Zeta[3], E2 -> ((5*I)/36)*Pi^3 + (1781 + 1100*y - 1100*y^2 + 1100*z - 
      1100*y*z - 1100*z^2)/432 - 
    (Pi^2*(-205 + 353*y - 34*y^2 - 171*y^3 + 57*y^4 + 353*z - 209*y*z - 
       315*y^2*z + 171*y^3*z - 34*z^2 - 315*y*z^2 + 162*y^2*z^2 - 171*z^3 + 
       171*y*z^3 + 57*z^4))/(432*(-1 + y + z)^2) + 
    (-(Pi^2*G[0, y]) - Pi^2*G[0, z])/12 + (Pi^2*G[1, z])/18 - 
    (2*Pi^2*G[1 - y, z])/9 - 
    (I/36)*(Pi*(-20 - 13*y + 13*y^2 - 13*z + 13*y*z + 13*z^2) + 
      Pi*(-10 - 3*y + 3*y^2 - 3*z + 3*y*z + 3*z^2)*G[0, y] + 
      Pi*(-10 - 3*y + 3*y^2 - 3*z + 3*y*z + 3*z^2)*G[0, z] + 
      Pi*(-10 - 3*y + 3*y^2 - 3*z + 3*y*z + 3*z^2)*G[1, y] + 
      Pi*(-10 - 3*y + 3*y^2 - 3*z + 3*y*z + 3*z^2)*G[1 - y, z]) + 
    (((-198*y^2 + 396*y^3 - 198*y^4 - 38*z - 232*y*z + 765*y^2*z - 
         495*y^3*z + 116*z^2 + 114*y*z^2 - 417*y^2*z^2 - 156*z^3 + 
         156*y*z^3 + 78*z^4)*G[0, y])/(z*(-1 + y + z)) + 
      ((-38*y + 116*y^2 - 156*y^3 + 78*y^4 - 232*y*z + 114*y^2*z + 
         156*y^3*z - 198*z^2 + 765*y*z^2 - 417*y^2*z^2 + 396*z^3 - 
         495*y*z^3 - 198*z^4)*G[0, z])/(y*(-1 + y + z)) + 
      ((198*y^2 - 396*y^3 + 198*y^4 + 209*y*z - 468*y^2*z + 297*y^3*z + 
         198*z^2 - 468*y*z^2 + 120*y^2*z^2 - 396*z^3 + 297*y*z^3 + 198*z^4)*
        G[1, y])/(y*z) + ((198*y^2 - 396*y^3 + 198*y^4 + 209*y*z - 
         468*y^2*z + 297*y^3*z + 198*z^2 - 468*y*z^2 + 120*y^2*z^2 - 
         396*z^3 + 297*y*z^3 + 198*z^4)*G[1 - y, z])/(y*z))/216 - 
    (G[1 - y, z]*G[0, 1, y])/2 + (G[1 - y, z]*G[1, 0, y])/3 + 
    (I/6)*(Pi*G[0, 1, y] + Pi*G[1, 0, y]) - 
    (I/6)*(G[0, y]*(Pi*G[0, z] + Pi*G[1 - y, z]) + 
      G[1, y]*(Pi*G[0, z] + Pi*G[1 - y, z]) + Pi*G[0, 0, y] + Pi*G[0, 0, z] + 
      Pi*G[0, 1 - y, z] + Pi*G[1, 1, y] + Pi*G[1 - y, 0, z] + 
      Pi*G[1 - y, 1 - y, z]) + 
    (G[1, y]*(((-10*y^2 - 3*y^3 + 3*y^4 + 42*y*z - 45*y^2*z + 3*y^3*z + 
           33*z^2 - 108*y*z^2 + 36*y^2*z^2 - 66*z^3 + 66*y*z^3 + 33*z^4)*
          G[0, z])/y^2 + (-10 - 3*y + 3*y^2 - 3*z + 3*y*z + 3*z^2)*
         G[1 - y, z]) + G[0, y]*(((-10 + 17*y - y^2 - 9*y^3 + 3*y^4 + 17*z + 
           37*y*z - 63*y^2*z + 9*y^3*z - z^2 - 63*y*z^2 + 45*y^2*z^2 - 
           9*z^3 + 9*y*z^3 + 3*z^4)*G[0, z])/(-1 + y + z)^2 + 
        ((33*y^2 - 66*y^3 + 33*y^4 + 42*y*z - 108*y^2*z + 66*y^3*z - 10*z^2 - 
           45*y*z^2 + 36*y^2*z^2 - 3*z^3 + 3*y*z^3 + 3*z^4)*G[1 - y, z])/
         z^2) + (-10 - 3*y + 3*y^2 - 3*z + 3*y*z + 3*z^2)*G[0, 0, y] + 
      (-10 - 3*y + 3*y^2 - 3*z + 3*y*z + 3*z^2)*G[0, 0, z] + 
      ((-10*y^2 - 3*y^3 + 3*y^4 + 42*y*z - 45*y^2*z + 3*y^3*z + 33*z^2 - 
         108*y*z^2 + 36*y^2*z^2 - 66*z^3 + 66*y*z^3 + 33*z^4)*G[0, 1 - y, z])/
       y^2 + (-10 - 3*y + 3*y^2 - 3*z + 3*y*z + 3*z^2)*G[1, 1, y] + 
      ((-10*y^2 - 3*y^3 + 3*y^4 + 42*y*z - 45*y^2*z + 3*y^3*z + 33*z^2 - 
         108*y*z^2 + 36*y^2*z^2 - 66*z^3 + 66*y*z^3 + 33*z^4)*G[1 - y, 0, z])/
       y^2 + (-10 - 3*y + 3*y^2 - 3*z + 3*y*z + 3*z^2)*G[1 - y, 1 - y, z])/
     36 + (I/3)*(Pi*G[1, y]*G[-y, z] + Pi*G[1, 0, z] + Pi*G[-y, 1 - y, z]) + 
    (-(((33*y^4 - 66*y^5 + 33*y^6 + 42*y^3*z - 108*y^4*z + 66*y^5*z - 
          20*y^2*z^2 - 48*y^3*z^2 + 39*y^4*z^2 + 42*y*z^3 - 48*y^2*z^3 + 
          6*y^3*z^3 + 33*z^4 - 108*y*z^4 + 39*y^2*z^4 - 66*z^5 + 66*y*z^5 + 
          33*z^6)*G[1, y]*G[-y, z])/(y^2*z^2)) - 
      ((-10*y^2 - 3*y^3 + 3*y^4 + 42*y*z - 45*y^2*z + 3*y^3*z + 33*z^2 - 
         108*y*z^2 + 36*y^2*z^2 - 66*z^3 + 66*y*z^3 + 33*z^4)*G[0, 1, y])/
       y^2 - ((-10 + 17*y - y^2 - 9*y^3 + 3*y^4 + 17*z + 37*y*z - 63*y^2*z + 
         9*y^3*z - z^2 - 63*y*z^2 + 45*y^2*z^2 - 9*z^3 + 9*y*z^3 + 3*z^4)*
        G[1, 0, y])/(-1 + y + z)^2 - 
      ((-20*y^2 + 34*y^3 - 2*y^4 - 18*y^5 + 6*y^6 + 42*y*z - 92*y^2*z + 
         158*y^3*z - 126*y^4*z + 18*y^5*z + 33*z^2 - 258*y*z^2 + 
         448*y^2*z^2 - 342*y^3*z^2 + 90*y^4*z^2 - 132*z^3 + 522*y*z^3 - 
         540*y^2*z^3 + 150*y^3*z^3 + 198*z^4 - 438*y*z^4 + 204*y^2*z^4 - 
         132*z^5 + 132*y*z^5 + 33*z^6)*G[1, 0, z])/(y^2*(-1 + y + z)^2) - 
      ((33*y^4 - 66*y^5 + 33*y^6 + 42*y^3*z - 108*y^4*z + 66*y^5*z - 
         20*y^2*z^2 - 48*y^3*z^2 + 39*y^4*z^2 + 42*y*z^3 - 48*y^2*z^3 + 
         6*y^3*z^3 + 33*z^4 - 108*y*z^4 + 39*y^2*z^4 - 66*z^5 + 66*y*z^5 + 
         33*z^6)*G[-y, 1 - y, z])/(y^2*z^2))/36 + 
    (-(Pi^2*G[1, y]) - G[0, z]*G[0, 1, y] - G[-y, z]*G[0, 1, y] - 
      G[0, z]*G[1, 0, y] - G[0, 1, 1, y] - G[1, 0, 0, y])/6 - 
    (2*(G[1, y]*G[1 - y, -y, z] + G[0, 1, 0, z] + G[1 - y, -y, 1 - y, z]))/
     3 + (G[0, z]*G[0, 0, y] + G[1 - y, z]*G[0, 0, y] + G[1, y]*G[0, -y, z] + 
      G[-y, z]*G[1, 0, y] + (G[0, z] + G[1 - y, z])*G[1, 1, y] + 
      G[0, y]*(G[0, 0, z] + G[1, 0, z] + G[1 - y, 1 - y, z]) + 
      G[1, y]*(G[0, 0, z] + G[0, 1 - y, z] + G[1, 0, z] + G[1 - y, 0, z] + 
        G[1 - y, 1 - y, z]) + G[1, y]*G[-y, 0, z] + G[0, y]*G[-y, 1 - y, z] + 
      G[0, 0, 0, y] + G[0, 0, 0, z] + G[0, 0, 1, y] + G[0, 0, 1 - y, z] + 
      G[0, 1 - y, 0, z] + G[0, 1 - y, 1 - y, z] + G[0, -y, 1 - y, z] + 
      G[1, 0, 1 - y, z] + G[1, 1, 0, y] + G[1, 1, 1, y] + G[1, 1 - y, 0, z] + 
      G[1 - y, 0, 0, z] + G[1 - y, 0, 1 - y, z] + G[1 - y, 1, 0, z] + 
      G[1 - y, 1 - y, 0, z] + G[1 - y, 1 - y, 1 - y, z] + 
      G[-y, 0, 1 - y, z] + G[-y, 1 - y, 0, z])/6 + 
    (-(G[-y, z]*G[1, 1, y]) - G[0, y]*(G[0, 1 - y, z] + G[1 - y, 0, z]) - 
      G[1, y]*G[-y, 1 - y, z] - G[1, y]*G[-y, -y, z] - G[0, 1, 0, y] - 
      G[1, 0, 0, z] - G[1, 0, 1, y] - G[1, 1, 0, z] - 
      G[-y, 1 - y, 1 - y, z] - G[-y, -y, 1 - y, z])/3 + (3*Zeta[3])/4, 
  F2 -> (5*(-y + y^2 - z + y*z + z^2))/54 + 
    (I/18)*Pi*(-y + y^2 - z + y*z + z^2) + 
    (-(z*(-1 + y + z)*G[0, y]) - y*(-1 + y + z)*G[0, z])/18 + 
    (y*z*G[1, y] + y*z*G[1 - y, z])/18}}


==> anc/FiniteRemainder/Hggg/beta.m <==
{{A1 -> (-19*Pi^2)/24 - (y*z)/(6*(-1 + y + z)^2) - 
    (I/2)*(Pi*G[0, y] + Pi*G[0, z] + Pi*G[1, y] + Pi*G[1 - y, z]) - 
    G[1, y]*G[-y, z] + (-G[0, 1, y] - G[1, 0, y])/2 - G[1, 0, z] + 
    (G[0, y]*(G[0, z] + G[1 - y, z]) + G[1, y]*(G[0, z] + G[1 - y, z]) + 
      G[0, 0, y] + G[0, 0, z] + G[0, 1 - y, z] + G[1, 1, y] + 
      G[1 - y, 0, z] + G[1 - y, 1 - y, z])/2 - G[-y, 1 - y, z], B1 -> 0, 
  C1 -> (y*z)/(6*(-1 + y + z)^2)}, 
 {A2 -> ((-55*I)/72)*Pi^3 - (1133*Pi^4)/5760 + 
    ((I/36)*Pi*(91 - 182*y + 91*y^2 - 182*z + 171*y*z + 91*z^2))/
     (-1 + y + z)^2 - (1321 - 3873*y + 3783*y^2 - 1231*y^3 - 3873*z + 
      8985*y*z - 6055*y^2*z + 943*y^3*z + 3783*z^2 - 6055*y*z^2 + 
      2560*y^2*z^2 - 1231*z^3 + 943*y*z^3)/(216*(-1 + y)*(-1 + z)*
      (-1 + y + z)^2) - (Pi^2*(2747 - 11012*y + 16530*y^2 - 11012*y^3 + 
       2747*y^4 - 11012*z + 32850*y*z - 32712*y^2*z + 10874*y^3*z + 
       16530*z^2 - 32712*y*z^2 + 16614*y^2*z^2 - 11012*z^3 + 10874*y*z^3 + 
       2747*z^4))/(864*(-1 + y + z)^4) + 
    ((Pi^2*(-33 + 87*y - 78*y^2 + 22*y^3 + 99*z - 174*y*z + 78*y^2*z - 
         99*z^2 + 87*y*z^2 + 33*z^3)*G[0, y])/(-1 + y + z)^3 + 
      (Pi^2*(-33 + 99*y - 99*y^2 + 33*y^3 + 87*z - 174*y*z + 87*y^2*z - 
         78*z^2 + 78*y*z^2 + 22*z^3)*G[0, z])/(-1 + y + z)^3)/72 + 
    (((90*y^2 - 360*y^3 + 540*y^4 - 360*y^5 + 90*y^6 + 193*z - 749*y*z + 
         841*y^2*z + 41*y^3*z - 574*y^4*z + 248*y^5*z - 579*z^2 + 
         1362*y*z^2 - 495*y^2*z^2 - 780*y^3*z^2 + 492*y^4*z^2 + 579*z^3 - 
         531*y*z^3 - 243*y^2*z^3 + 195*y^3*z^3 - 193*z^4 - 82*y*z^4 + 
         131*y^2*z^4)*G[0, y])/((-1 + y)^2*z*(-1 + y + z)^3) + 
      ((193*y - 579*y^2 + 579*y^3 - 193*y^4 - 749*y*z + 1362*y^2*z - 
         531*y^3*z - 82*y^4*z + 90*z^2 + 841*y*z^2 - 495*y^2*z^2 - 
         243*y^3*z^2 + 131*y^4*z^2 - 360*z^3 + 41*y*z^3 - 780*y^2*z^3 + 
         195*y^3*z^3 + 540*z^4 - 574*y*z^4 + 492*y^2*z^4 - 360*z^5 + 
         248*y*z^5 + 90*z^6)*G[0, z])/(y*(-1 + z)^2*(-1 + y + z)^3))/108 + 
    (11*Pi^2*G[1 - y, z])/18 - ((5*I)/16)*(Pi^3*G[0, y] + Pi^3*G[0, z] + 
      Pi^3*G[1, y] + Pi^3*G[1 - y, z]) - 
    (I/36)*((Pi*(67 - 134*y + 67*y^2 - 134*z + 137*y*z + 67*z^2)*G[0, y])/
       (-1 + y + z)^2 + (Pi*(67 - 134*y + 67*y^2 - 134*z + 137*y*z + 67*z^2)*
        G[0, z])/(-1 + y + z)^2 + (Pi*(67 - 134*y + 67*y^2 - 134*z + 
         137*y*z + 67*z^2)*G[1, y])/(-1 + y + z)^2 + 
      (Pi*(67 - 134*y + 67*y^2 - 134*z + 137*y*z + 67*z^2)*G[1 - y, z])/
       (-1 + y + z)^2) + 
    (-(((90*y^2 - 180*y^3 + 90*y^4 + 382*y*z - 944*y^2*z + 562*y^3*z + 
          90*z^2 - 944*y*z^2 + 911*y^2*z^2 - 180*z^3 + 562*y*z^3 + 90*z^4)*
         G[1, y])/(y*z*(-1 + y + z)^2)) - 
      ((90*y^2 - 180*y^3 + 90*y^4 + 382*y*z - 944*y^2*z + 562*y^3*z + 
         90*z^2 - 944*y*z^2 + 911*y^2*z^2 - 180*z^3 + 562*y*z^3 + 90*z^4)*
        G[1 - y, z])/(y*z*(-1 + y + z)^2))/108 + (Pi^2*G[0, 1, z])/3 - 
    ((11*I)/12)*(Pi*G[0, 1, y] + Pi*G[1, 0, y]) + 
    (-(Pi^2*G[0, 1, y]) - Pi^2*G[1, 0, y])/16 + 
    (I/4)*(Pi*G[0, z]*G[0, 1, y] + Pi*G[1 - y, z]*G[0, 1, y] + 
      (Pi*G[0, z] + Pi*G[1 - y, z])*G[1, 0, y]) + 
    (-(G[0, 1, y]*(G[0, 0, z] + G[0, 1 - y, z])) - 
      (G[0, 0, z] + G[0, 1 - y, z])*G[1, 0, y])/4 - (5*Pi^2*G[1, 0, z])/8 + 
    (-(((67*y^2 - 134*y^3 + 67*y^4 - 75*y*z + 16*y^2*z + 62*y^3*z - 30*z^2 + 
          210*y*z^2 - 113*y^2*z^2 + 60*z^3 - 135*y*z^3 - 30*z^4)*G[0, 1, y])/
        (y^2*(-1 + y + z)^2)) - ((67 - 274*y + 414*y^2 - 274*y^3 + 67*y^4 - 
         262*z + 900*y*z - 978*y^2*z + 340*y^3*z + 390*z^2 - 966*y*z^2 + 
         456*y^2*z^2 - 262*z^3 + 340*y*z^3 + 67*z^4)*G[1, 0, y])/
       (-1 + y + z)^4 - ((134*y^2 - 530*y^3 + 792*y^4 - 530*y^5 + 134*y^6 - 
         75*y*z - 242*y^2*z + 1257*y^3*z - 1476*y^4*z + 536*y^5*z - 30*z^2 + 
         420*y*z^2 - 264*y^2*z^2 - 768*y^3*z^2 + 534*y^4*z^2 + 120*z^3 - 
         810*y*z^3 + 718*y^2*z^3 + 41*y^3*z^3 - 180*z^4 + 660*y*z^4 - 
         346*y^2*z^4 + 120*z^5 - 195*y*z^5 - 30*z^6)*G[1, 0, z])/
       (y^2*(-1 + y + z)^4))/36 + G[0, -y, z]*G[1, 1, y] - 
    (Pi^2*G[1, 1, z])/3 + (9*(Pi^2*G[0, z]*G[1, y] + 
       G[0, y]*(Pi^2*G[0, z] + Pi^2*G[1 - y, z]) + Pi^2*G[0, 0, y] + 
       Pi^2*G[0, 0, z] + Pi^2*G[0, 1 - y, z] + Pi^2*G[1, 1, y] + 
       Pi^2*G[1 - y, 0, z]))/16 - (5*G[1, 0, y]*G[1 - y, 1 - y, z])/4 + 
    ((11*I)/12)*(G[0, y]*(Pi*G[0, z] + Pi*G[1 - y, z]) + 
      G[1, y]*(Pi*G[0, z] + Pi*G[1 - y, z]) + Pi*G[0, 0, y] + Pi*G[0, 0, z] + 
      Pi*G[0, 1 - y, z] + Pi*G[1, 1, y] + Pi*G[1 - y, 0, z] + 
      Pi*G[1 - y, 1 - y, z]) + 
    (43*(Pi^2*G[1, y]*G[1 - y, z] + Pi^2*G[1 - y, 1 - y, z]))/48 - 
    (3*G[0, 1, y]*G[1 - y, -y, z])/2 + 
    G[1, 1, y]*(G[1 - y, -y, z] + G[-y, 0, z]) - G[0, 1, y]*G[-y, 1 - y, z] + 
    G[1, 0, y]*G[-y, 1 - y, z] - ((11*I)/6)*(Pi*G[1, y]*G[-y, z] + 
      Pi*G[1, 0, z] + Pi*G[-y, 1 - y, z]) - 
    (23*(Pi^2*G[1, y]*G[-y, z] + Pi^2*G[-y, 1 - y, z]))/24 + 
    ((Pi^2*y*(12 - 21*y + 11*y^2 - 24*z + 21*y*z + 12*z^2)*G[1, z])/
       (-1 + y + z)^3 + G[0, y]*(((67 - 268*y + 402*y^2 - 268*y^3 + 67*y^4 - 
           268*z + 900*y*z - 972*y^2*z + 340*y^3*z + 402*z^2 - 972*y*z^2 + 
           456*y^2*z^2 - 268*z^3 + 340*y*z^3 + 67*z^4)*G[0, z])/
         (-1 + y + z)^4 + ((-30*y^2 + 60*y^3 - 30*y^4 - 75*y*z + 210*y^2*z - 
           135*y^3*z + 67*z^2 + 16*y*z^2 - 113*y^2*z^2 - 134*z^3 + 62*y*z^3 + 
           67*z^4)*G[1 - y, z])/(z^2*(-1 + y + z)^2)) + 
      G[1, y]*((Pi^2*(-22 + 66*y - 66*y^2 + 22*y^3 + 78*z - 156*y*z + 
           78*y^2*z - 87*z^2 + 87*y*z^2 + 33*z^3))/(-1 + y + z)^3 + 
        ((67*y^2 - 134*y^3 + 67*y^4 - 75*y*z + 16*y^2*z + 62*y^3*z - 30*z^2 + 
           210*y*z^2 - 113*y^2*z^2 + 60*z^3 - 135*y*z^3 - 30*z^4)*G[0, z])/
         (y^2*(-1 + y + z)^2) + ((67 - 134*y + 67*y^2 - 134*z + 137*y*z + 
           67*z^2)*G[1 - y, z])/(-1 + y + z)^2 + 
        ((30*y^4 - 60*y^5 + 30*y^6 + 75*y^3*z - 210*y^4*z + 135*y^5*z - 
           134*y^2*z^2 + 118*y^3*z^2 + 46*y^4*z^2 + 75*y*z^3 + 118*y^2*z^3 - 
           124*y^3*z^3 + 30*z^4 - 210*y*z^4 + 46*y^2*z^4 - 60*z^5 + 
           135*y*z^5 + 30*z^6)*G[-y, z])/(y^2*z^2*(-1 + y + z)^2)) + 
      ((67 - 134*y + 67*y^2 - 134*z + 137*y*z + 67*z^2)*G[0, 0, y])/
       (-1 + y + z)^2 + ((67 - 134*y + 67*y^2 - 134*z + 137*y*z + 67*z^2)*
        G[0, 0, z])/(-1 + y + z)^2 + 
      ((67*y^2 - 134*y^3 + 67*y^4 - 75*y*z + 16*y^2*z + 62*y^3*z - 30*z^2 + 
         210*y*z^2 - 113*y^2*z^2 + 60*z^3 - 135*y*z^3 - 30*z^4)*
        G[0, 1 - y, z])/(y^2*(-1 + y + z)^2) + 
      ((67 - 134*y + 67*y^2 - 134*z + 137*y*z + 67*z^2)*G[1, 1, y])/
       (-1 + y + z)^2 + ((67*y^2 - 134*y^3 + 67*y^4 - 75*y*z + 16*y^2*z + 
         62*y^3*z - 30*z^2 + 210*y*z^2 - 113*y^2*z^2 + 60*z^3 - 135*y*z^3 - 
         30*z^4)*G[1 - y, 0, z])/(y^2*(-1 + y + z)^2) + 
      ((67 - 134*y + 67*y^2 - 134*z + 137*y*z + 67*z^2)*G[1 - y, 1 - y, z])/
       (-1 + y + z)^2 + ((30*y^4 - 60*y^5 + 30*y^6 + 75*y^3*z - 210*y^4*z + 
         135*y^5*z - 134*y^2*z^2 + 118*y^3*z^2 + 46*y^4*z^2 + 75*y*z^3 + 
         118*y^2*z^3 - 124*y^3*z^3 + 30*z^4 - 210*y*z^4 + 46*y^2*z^4 - 
         60*z^5 + 135*y*z^5 + 30*z^6)*G[-y, 1 - y, z])/
       (y^2*z^2*(-1 + y + z)^2))/36 + (5*G[-y, z]*G[0, 0, 1, y])/2 + 
    (((-11 + 33*y - 33*y^2 + 11*y^3 + 45*z - 90*y*z + 45*y^2*z - 54*z^2 + 
         54*y*z^2 + 22*z^3)*G[0, z]*G[1, 0, y])/(-1 + y + z)^3 + 
      ((-22 + 54*y - 45*y^2 + 11*y^3 + 66*z - 108*y*z + 45*y^2*z - 66*z^2 + 
         54*y*z^2 + 22*z^3)*G[0, 1, 0, y])/(-1 + y + z)^3 + 
      ((-44 + 132*y - 132*y^2 + 44*y^3 + 120*z - 240*y*z + 120*y^2*z - 
         111*z^2 + 111*y*z^2 + 33*z^3)*G[0, 1, 0, z])/(-1 + y + z)^3)/12 - 
    G[-y, z]*(G[0, 1, 1, y] + G[1, 0, 1, y]) + 
    (11*(G[0, z]*G[0, 1, y] + G[1 - y, z]*G[0, 1, y] + G[-y, z]*G[0, 1, y] + 
       G[0, 1, 1, y] + G[1, 0, 0, y] + G[1, 0, 1, y]))/12 + 
    G[-y, z]*G[1, 1, 0, y] - (I/4)*(Pi*G[0, 0, 1, y] + Pi*G[0, 1, 0, y] + 
      Pi*G[0, 1, 1, y] + Pi*G[1, 0, 0, y] + Pi*G[1, 0, 1, y] + 
      Pi*G[1, 1, 0, y]) + 
    (-(((-1 + z)*(11 - 21*y + 12*y^2 - 22*z + 21*y*z + 11*z^2)*G[0, y]*
         G[1, 0, z])/(-1 + y + z)^3) - 
      ((-11 + 33*y - 33*y^2 + 11*y^3 + 57*z - 114*y*z + 57*y^2*z - 75*z^2 + 
         75*y*z^2 + 33*z^3)*G[1, 1, 0, y])/(-1 + y + z)^3)/12 - 
    (7*(G[1 - y, z]*G[0, 0, 1, y] + G[1 - y, z]*G[1, 1, 0, y]))/4 - 
    (y*(12 - 21*y + 11*y^2 - 24*z + 21*y*z + 12*z^2)*G[1, 1, 0, z])/
     (6*(-1 + y + z)^3) + ((3*I)/4)*(Pi*G[0, z]*G[0, 0, y] + 
      Pi*G[1 - y, z]*G[0, 0, y] + (Pi*G[0, z] + Pi*G[1 - y, z])*G[1, 1, y] + 
      G[0, y]*(Pi*G[0, 0, z] + Pi*G[0, 1 - y, z] + Pi*G[1 - y, 0, z] + 
        Pi*G[1 - y, 1 - y, z]) + G[1, y]*(Pi*G[0, 0, z] + Pi*G[0, 1 - y, z] + 
        Pi*G[1 - y, 0, z] + Pi*G[1 - y, 1 - y, z]) + Pi*G[0, 0, 0, y] + 
      Pi*G[0, 0, 0, z] + Pi*G[0, 0, 1 - y, z] + Pi*G[0, 1 - y, 0, z] + 
      Pi*G[0, 1 - y, 1 - y, z] + Pi*G[1, 1, 1, y] + Pi*G[1 - y, 0, 0, z] + 
      Pi*G[1 - y, 0, 1 - y, z] + Pi*G[1 - y, 1 - y, 0, z] + 
      Pi*G[1 - y, 1 - y, 1 - y, z]) - 
    (11*(G[0, z]*G[0, 0, y] + G[1 - y, z]*G[0, 0, y] + G[1, y]*G[0, -y, z] + 
       (G[1 - y, z] + G[-y, z])*G[1, 0, y] + (G[0, z] + G[1 - y, z])*
        G[1, 1, y] + G[0, y]*(G[0, 0, z] + G[1 - y, 1 - y, z]) + 
       G[1, y]*(G[0, 0, z] + G[0, 1 - y, z] + G[1 - y, 0, z] + 
         G[1 - y, 1 - y, z]) + G[1, y]*G[-y, 0, z] + 
       G[0, y]*G[-y, 1 - y, z] + G[0, 0, 0, y] + G[0, 0, 0, z] + 
       G[0, 0, 1, y] + G[0, 0, 1 - y, z] + G[0, 1 - y, 0, z] + 
       G[0, 1 - y, 1 - y, z] + G[0, -y, 1 - y, z] + G[1, 1, 1, y] + 
       G[1 - y, 0, 0, z] + G[1 - y, 0, 1 - y, z] + G[1 - y, 1 - y, 0, z] + 
       G[1 - y, 1 - y, 1 - y, z] + G[-y, 0, 1 - y, z] + G[-y, 1 - y, 0, z]))/
     12 + G[1, y]*(G[0, -y, 1 - y, z] + G[1, 0, 0, z] + 
      G[1 - y, -y, 1 - y, z] + G[-y, 0, 1 - y, z] + G[-y, 1 - y, 0, z]) - 
    (I/2)*(Pi*G[-y, z]*G[0, 1, y] + Pi*G[1, y]*G[0, -y, z] + 
      Pi*G[-y, z]*G[1, 0, y] + Pi*G[0, y]*G[1, 0, z] + 
      Pi*G[1, y]*G[1, 0, z] + Pi*G[1, y]*G[1 - y, -y, z] + 
      Pi*G[1, y]*G[-y, 0, z] + Pi*G[0, y]*G[-y, 1 - y, z] + 
      Pi*G[0, 1, 0, z] + Pi*G[0, -y, 1 - y, z] + Pi*G[1, 0, 1 - y, z] + 
      Pi*G[1, 1 - y, 0, z] + Pi*G[1 - y, 1, 0, z] + 
      Pi*G[1 - y, -y, 1 - y, z] + Pi*G[-y, 0, 1 - y, z] + 
      Pi*G[-y, 1 - y, 0, z]) + G[0, y]*(G[1, 0, 0, z] + 
      G[-y, 1 - y, 1 - y, z]) - I*(Pi*G[-y, z]*G[1, 1, y] + 
      Pi*G[1, y]*G[-y, 1 - y, z] + Pi*G[1, 0, 0, z] + 
      Pi*G[-y, 1 - y, 1 - y, z]) + 
    (11*(G[-y, z]*G[1, 1, y] + G[0, y]*(G[0, 1 - y, z] + G[1 - y, 0, z]) + 
       G[1, y]*G[1 - y, -y, z] + G[1, y]*G[-y, 1 - y, z] + 
       G[1, y]*G[-y, -y, z] + G[1, 0, 0, z] + G[1 - y, -y, 1 - y, z] + 
       G[-y, 1 - y, 1 - y, z] + G[-y, -y, 1 - y, z]))/6 + G[0, 1, 0, 0, z] + 
    G[0, -y, 1 - y, 1 - y, z] + G[1, 0, 0, 1 - y, z] + G[1, 0, 1 - y, 0, z] + 
    (3*(G[1, 0, y]*G[1 - y, 0, z] + G[0, 1, y]*(G[1 - y, 0, z] + 
         G[1 - y, 1 - y, z]) + G[0, 0, 0, 1, y] + G[0, 0, 1, 0, y] + 
       G[0, 1, 0, 0, y] + G[0, 1, 1, 1, y] + G[1, 0, 0, 0, y] + 
       G[1, 0, 1, 1, y] + G[1, 1, 0, 1, y] + G[1, 1, 1, 0, y]))/4 + 
    G[1, 1 - y, 0, 0, z] + G[1 - y, 1, 0, 0, z] + 
    (-(G[0, 1, y]*G[1, 0, z]) - G[1, 0, y]*G[1, 0, z] - 
      (G[0, 1, y] + G[1, 0, y])*G[-y, 0, z] - 
      G[1, y]*(G[0, 0, -y, z] + G[0, -y, 0, z] + G[1 - y, 1, 0, z]) - 
      G[0, y]*(G[1, 0, 1 - y, z] + G[1, 1 - y, 0, z] + G[-y, 0, 1 - y, z] + 
        G[-y, 1 - y, 0, z]) - G[0, 0, -y, 1 - y, z] - G[0, -y, 0, 1 - y, z] - 
      G[0, -y, 1 - y, 0, z] - G[1 - y, 1, 0, 1 - y, z] - 
      G[1 - y, 1, 1 - y, 0, z] - G[1 - y, 1 - y, 1, 0, z])/2 - 
    (3*(G[0, 0, y]*(G[0, 0, z] + G[0, 1 - y, z] + G[1 - y, 0, z]) + 
       G[0, 0, y]*G[1 - y, 1 - y, z] + G[1, 1, y]*(G[0, 0, z] + 
         G[0, 1 - y, z] + G[1 - y, 0, z] + G[1 - y, 1 - y, z]) + 
       G[0, z]*(G[0, 0, 0, y] + G[1, 1, 1, y]) + 
       G[1 - y, z]*(G[0, 0, 0, y] + G[1, 1, 1, y]) + 
       G[0, y]*(G[0, 0, 0, z] + G[0, 1 - y, 1 - y, z] + G[1 - y, 0, 0, z] + 
         G[1 - y, 1 - y, 1 - y, z]) + G[1, y]*(G[0, 0, 0, z] + 
         G[0, 0, 1 - y, z] + G[0, 1 - y, 0, z] + G[0, 1 - y, 1 - y, z] + 
         G[1 - y, 0, 0, z] + G[1 - y, 0, 1 - y, z] + G[1 - y, 1 - y, 0, z] + 
         G[1 - y, 1 - y, 1 - y, z]) + G[0, 0, 0, 0, y] + G[0, 0, 0, 0, z] + 
       G[0, 0, 0, 1 - y, z] + G[0, 0, 1, 1, y] + G[0, 0, 1 - y, 0, z] + 
       G[0, 0, 1 - y, 1 - y, z] + G[0, 1, 0, 1, y] + G[0, 1, 1, 0, y] + 
       G[0, 1 - y, 0, 0, z] + G[0, 1 - y, 0, 1 - y, z] + 
       G[0, 1 - y, 1 - y, 0, z] + G[0, 1 - y, 1 - y, 1 - y, z] + 
       G[1, 0, 0, 1, y] + G[1, 0, 1, 0, y] + G[1, 1, 0, 0, y] + 
       G[1, 1, 1, 1, y] + G[1 - y, 0, 0, 0, z] + G[1 - y, 0, 0, 1 - y, z] + 
       G[1 - y, 0, 1 - y, 0, z] + G[1 - y, 0, 1 - y, 1 - y, z] + 
       G[1 - y, 1 - y, 0, 0, z] + G[1 - y, 1 - y, 0, 1 - y, z] + 
       G[1 - y, 1 - y, 1 - y, 0, z] + G[1 - y, 1 - y, 1 - y, 1 - y, z]))/4 + 
    G[1 - y, -y, 1 - y, 1 - y, z] + G[-y, 0, 1 - y, 1 - y, z] + 
    (G[0, -y, z]*(G[0, 1, y] + G[1, 0, y]) + G[0, 0, y]*G[1, 0, z] + 
      G[1, 0, z]*G[1, 1, y] + G[1, 0, y]*G[1 - y, -y, z] + 
      G[0, 0, y]*G[-y, 1 - y, z] + G[0, y]*G[0, -y, 1 - y, z] + 
      G[-y, z]*(G[0, 1, 0, y] + G[1, 0, 0, y]) + 
      G[0, y]*(G[0, 1, 0, z] + G[1 - y, 1, 0, z] + G[1 - y, -y, 1 - y, z]) + 
      G[1, y]*(G[0, 1, 0, z] + G[0, 1 - y, -y, z] + G[1, 0, 1 - y, z] + 
        G[1, 1 - y, 0, z] + G[1 - y, 0, -y, z] + G[1 - y, -y, 0, z] + 
        G[-y, 0, 0, z]) + G[0, 1, 0, 1 - y, z] + G[0, 1, 1 - y, 0, z] + 
      G[0, 1 - y, 1, 0, z] + G[0, 1 - y, -y, 1 - y, z] + 
      G[1, 0, 1 - y, 1 - y, z] + G[1, 1 - y, 0, 1 - y, z] + 
      G[1, 1 - y, 1 - y, 0, z] + G[1 - y, 0, 1, 0, z] + 
      G[1 - y, 0, -y, 1 - y, z] + G[1 - y, -y, 0, 1 - y, z] + 
      G[1 - y, -y, 1 - y, 0, z] + G[-y, 0, 0, 1 - y, z] + 
      G[-y, 0, 1 - y, 0, z] + G[-y, 1 - y, 0, 0, z])/2 + 
    G[-y, 1 - y, 0, 1 - y, z] + G[-y, 1 - y, 1 - y, 0, z] + 
    (3*(G[1, 1, y]*G[-y, 1 - y, z] + G[-y, z]*G[1, 1, 1, y] + 
       G[1, y]*(G[1 - y, 1 - y, -y, z] + G[-y, 1 - y, 1 - y, z]) + 
       G[0, 0, 1, 0, z] + G[1, 0, 0, 0, z] + G[1 - y, 1 - y, -y, 1 - y, z] + 
       G[-y, 1 - y, 1 - y, 1 - y, z]))/2 - 
    2*(G[1, 1, y]*G[-y, -y, z] + G[1, y]*(G[1 - y, -y, -y, z] + 
        G[-y, 1 - y, -y, z] + G[-y, -y, 1 - y, z]) + G[0, 1, 1, 0, z] + 
      G[1, 0, 1, 0, z] + G[1, 1, 0, 0, z] + G[1 - y, -y, -y, 1 - y, z] + 
      G[-y, 1 - y, -y, 1 - y, z] + G[-y, -y, 1 - y, 1 - y, z]) + 
    2*(G[0, 1, y]*G[-y, -y, z] + G[1, y]*G[-y, -y, -y, z] + 
      G[1, 1, 1, 0, z] + G[-y, -y, -y, 1 - y, z]) - ((3*I)/4)*Pi*Zeta[3] + 
    ((-33 + 147*y - 183*y^2 + 77*y^3 + 147*z - 390*y*z + 231*y^2*z - 
       183*z^2 + 231*y*z^2 + 77*z^3)*Zeta[3])/(24*(-1 + y + z)^3) + 
    (G[0, z]*G[0, 0, 1, y] + G[0, z]*G[0, 1, 1, y] + G[0, z]*G[1, 0, 1, y] + 
      G[0, z]*G[1, 1, 0, y] + G[1, y]*Zeta[3] + 
      G[0, z]*(G[0, 1, 0, y] + G[1, 0, 0, y] + Zeta[3]) + 
      G[1 - y, z]*(G[0, 1, 0, y] + G[0, 1, 1, y] + G[1, 0, 0, y] + 
        G[1, 0, 1, y] + Zeta[3]) + G[0, y]*(G[0, 0, 1 - y, z] + 
        G[0, 1 - y, 0, z] + G[1 - y, 0, 1 - y, z] + G[1 - y, 1 - y, 0, z] + 
        Zeta[3]))/4, B2 -> 0, C2 -> 0, 
  D2 -> (-1/4*I)*Pi + (Pi^2*y*z*(6 - 8*y + 2*y^2 - 8*z + 7*y*z + 2*z^2))/
     (72*(-1 + y + z)^4) - (67 - 203*y + 205*y^2 - 69*y^3 - 203*z + 441*y*z - 
      295*y^2*z + 57*y^3*z + 205*z^2 - 295*y*z^2 + 102*y^2*z^2 - 69*z^3 + 
      57*y*z^3)/(48*(-1 + y)*(-1 + z)*(-1 + y + z)^2) - 
    (y*(2*y - 8*y^2 + 12*y^3 - 8*y^4 + 2*y^5 - 4*z + 11*y*z - 9*y^2*z + 
       y^3*z + y^4*z + 28*z^2 - 63*y*z^2 + 42*y^2*z^2 - 7*y^3*z^2 - 36*z^3 + 
       54*y*z^3 - 18*y^2*z^3 + 12*z^4 - 6*y*z^4)*G[0, y])/
     (24*(-1 + y)^2*z*(-1 + y + z)^3) + 
    ((z*(4*y - 28*y^2 + 36*y^3 - 12*y^4 - 2*z - 11*y*z + 63*y^2*z - 
         54*y^3*z + 6*y^4*z + 8*z^2 + 9*y*z^2 - 42*y^2*z^2 + 18*y^3*z^2 - 
         12*z^3 - y*z^3 + 7*y^2*z^3 + 8*z^4 - y*z^4 - 2*z^5)*G[0, z])/
       (y*(-1 + z)^2*(-1 + y + z)^3) + ((y - 2*z)*(2*y - z)*G[1, y])/(y*z) + 
      ((y - 2*z)*(2*y - z)*G[1 - y, z])/(y*z))/24 + 
    ((y*z*(6 - 8*y + 2*y^2 - 8*z + 7*y*z + 2*z^2)*G[0, y]*G[0, z])/
       (-1 + y + z)^4 + ((2*y - z)*z*G[0, 1, y])/y^2 + 
      ((-1 + z)^2*z*(2*y - 8*y^2 + 6*y^3 - z + 2*y^2*z + 2*z^2 - 2*y*z^2 - 
         z^3)*G[1, 0, z])/(y^2*(-1 + y + z)^4))/12 + 
    (-((y*(-y + 2*z)*G[0, y]*G[1 - y, z])/z^2) - 
      G[1, y]*(((2*y - z)*z*G[0, z])/y^2 + ((y^4 - 2*y^3*z - 2*y*z^3 + z^4)*
          G[-y, z])/(y^2*z^2)) - ((2*y - z)*z*G[0, 1 - y, z])/y^2 - 
      (y*z*(6 - 8*y + 2*y^2 - 8*z + 7*y*z + 2*z^2)*G[1, 0, y])/
       (-1 + y + z)^4 - ((2*y - z)*z*G[1 - y, 0, z])/y^2 - 
      ((y^4 - 2*y^3*z - 2*y*z^3 + z^4)*G[-y, 1 - y, z])/(y^2*z^2))/12 + 
    Zeta[3], E2 -> ((5*I)/36)*Pi^3 + 
    ((1781 - 5145*y + 4947*y^2 - 1583*y^3 - 5145*z + 12235*y*z - 8205*y^2*z + 
        1115*y^3*z + 4947*z^2 - 8205*y*z^2 + 3726*y^2*z^2 - 1583*z^3 + 
        1115*y*z^3)/((-1 + y)*(-1 + z)*(-1 + y + z)^2) + 
      (Pi^2*(205 - 832*y + 1254*y^2 - 832*y^3 + 205*y^4 - 832*z + 2493*y*z - 
         2490*y^2*z + 829*y^3*z + 1254*z^2 - 2490*y*z^2 + 1446*y^2*z^2 - 
         832*z^3 + 829*y*z^3 + 205*z^4))/(-1 + y + z)^4)/432 + 
    (-((Pi^2*(-6 + 15*y - 15*y^2 + 4*y^3 + 18*z - 30*y*z + 15*y^2*z - 
          18*z^2 + 15*y*z^2 + 6*z^3)*G[0, y])/(-1 + y + z)^3) - 
      (Pi^2*(-6 + 18*y - 18*y^2 + 6*y^3 + 15*z - 30*y*z + 15*y^2*z - 15*z^2 + 
         15*y*z^2 + 4*z^3)*G[0, z])/(-1 + y + z)^3)/72 + 
    (-(((198*y^2 - 792*y^3 + 1188*y^4 - 792*y^5 + 198*y^6 + 38*z + 44*y*z - 
          1051*y^2*z + 2509*y^3*z - 2231*y^4*z + 691*y^5*z - 114*z^2 - 
          552*y*z^2 + 2763*y^2*z^2 - 3414*y^3*z^2 + 1317*y^4*z^2 + 114*z^3 + 
          936*y*z^3 - 1512*y^2*z^3 + 462*y^3*z^3 - 38*z^4 - 428*y*z^4 + 
          232*y^2*z^4)*G[0, y])/((-1 + y)^2*z*(-1 + y + z)^3)) - 
      ((38*y - 114*y^2 + 114*y^3 - 38*y^4 + 44*y*z - 552*y^2*z + 936*y^3*z - 
         428*y^4*z + 198*z^2 - 1051*y*z^2 + 2763*y^2*z^2 - 1512*y^3*z^2 + 
         232*y^4*z^2 - 792*z^3 + 2509*y*z^3 - 3414*y^2*z^3 + 462*y^3*z^3 + 
         1188*z^4 - 2231*y*z^4 + 1317*y^2*z^4 - 792*z^5 + 691*y*z^5 + 
         198*z^6)*G[0, z])/(y*(-1 + z)^2*(-1 + y + z)^3))/216 - 
    (Pi^2*G[1 - y, z])/9 + 
    (I/36)*((Pi*(20 - 40*y + 20*y^2 - 40*z + 53*y*z + 20*z^2))/
       (-1 + y + z)^2 + (Pi*(10 - 20*y + 10*y^2 - 20*z + 23*y*z + 10*z^2)*
        G[0, y])/(-1 + y + z)^2 + (Pi*(10 - 20*y + 10*y^2 - 20*z + 23*y*z + 
         10*z^2)*G[0, z])/(-1 + y + z)^2 + 
      (Pi*(10 - 20*y + 10*y^2 - 20*z + 23*y*z + 10*z^2)*G[1, y])/
       (-1 + y + z)^2 + (Pi*(10 - 20*y + 10*y^2 - 20*z + 23*y*z + 10*z^2)*
        G[1 - y, z])/(-1 + y + z)^2) + 
    (((198*y^2 - 396*y^3 + 198*y^4 + 209*y*z - 814*y^2*z + 605*y^3*z + 
         198*z^2 - 814*y*z^2 + 736*y^2*z^2 - 396*z^3 + 605*y*z^3 + 198*z^4)*
        G[1, y])/(y*z*(-1 + y + z)^2) + 
      ((198*y^2 - 396*y^3 + 198*y^4 + 209*y*z - 814*y^2*z + 605*y^3*z + 
         198*z^2 - 814*y*z^2 + 736*y^2*z^2 - 396*z^3 + 605*y*z^3 + 198*z^4)*
        G[1 - y, z])/(y*z*(-1 + y + z)^2))/216 + 
    (I/6)*(Pi*G[0, 1, y] + Pi*G[1, 0, y]) + 
    (((10*y^2 - 20*y^3 + 10*y^4 - 42*y*z + 64*y^2*z - 19*y^3*z - 33*z^2 + 
         150*y*z^2 - 107*y^2*z^2 + 66*z^3 - 108*y*z^3 - 33*z^4)*G[0, 1, y])/
       (y^2*(-1 + y + z)^2) + ((10 - 46*y + 72*y^2 - 46*y^3 + 10*y^4 - 34*z + 
         171*y*z - 216*y^2*z + 79*y^3*z + 48*z^2 - 204*y*z^2 + 39*y^2*z^2 - 
         34*z^3 + 79*y*z^3 + 10*z^4)*G[1, 0, y])/(-1 + y + z)^4 + 
      ((20*y^2 - 74*y^3 + 108*y^4 - 74*y^5 + 20*y^6 - 42*y*z + 82*y^2*z + 
         42*y^3*z - 162*y^4*z + 80*y^5*z - 33*z^2 + 300*y*z^2 - 570*y^2*z^2 + 
         294*y^3*z^2 - 96*y^4*z^2 + 132*z^3 - 648*y*z^3 + 814*y^2*z^3 - 
         262*y^3*z^3 - 198*z^4 + 564*y*z^4 - 346*y^2*z^4 + 132*z^5 - 
         174*y*z^5 - 33*z^6)*G[1, 0, z])/(y^2*(-1 + y + z)^4))/36 - 
    (I/6)*(G[0, y]*(Pi*G[0, z] + Pi*G[1 - y, z]) + 
      G[1, y]*(Pi*G[0, z] + Pi*G[1 - y, z]) + Pi*G[0, 0, y] + Pi*G[0, 0, z] + 
      Pi*G[0, 1 - y, z] + Pi*G[1, 1, y] + Pi*G[1 - y, 0, z] + 
      Pi*G[1 - y, 1 - y, z]) + (I/3)*(Pi*G[1, y]*G[-y, z] + Pi*G[1, 0, z] + 
      Pi*G[-y, 1 - y, z]) + 
    (-((Pi^2*y*(3 - 3*y + 2*y^2 - 6*z + 3*y*z + 3*z^2)*G[1, z])/
        (-1 + y + z)^3) - G[0, y]*
       (((10 - 40*y + 60*y^2 - 40*y^3 + 10*y^4 - 40*z + 171*y*z - 210*y^2*z + 
           79*y^3*z + 60*z^2 - 210*y*z^2 + 39*y^2*z^2 - 40*z^3 + 79*y*z^3 + 
           10*z^4)*G[0, z])/(-1 + y + z)^4 + 
        ((-33*y^2 + 66*y^3 - 33*y^4 - 42*y*z + 150*y^2*z - 108*y^3*z + 
           10*z^2 + 64*y*z^2 - 107*y^2*z^2 - 20*z^3 - 19*y*z^3 + 10*z^4)*
          G[1 - y, z])/(z^2*(-1 + y + z)^2)) - 
      G[1, y]*((Pi^2*(-4 + 12*y - 12*y^2 + 4*y^3 + 15*z - 30*y*z + 15*y^2*z - 
           15*z^2 + 15*y*z^2 + 6*z^3))/(-1 + y + z)^3 + 
        ((10*y^2 - 20*y^3 + 10*y^4 - 42*y*z + 64*y^2*z - 19*y^3*z - 33*z^2 + 
           150*y*z^2 - 107*y^2*z^2 + 66*z^3 - 108*y*z^3 - 33*z^4)*G[0, z])/
         (y^2*(-1 + y + z)^2) + ((10 - 20*y + 10*y^2 - 20*z + 23*y*z + 
           10*z^2)*G[1 - y, z])/(-1 + y + z)^2 + 
        ((33*y^4 - 66*y^5 + 33*y^6 + 42*y^3*z - 150*y^4*z + 108*y^5*z - 
           20*y^2*z^2 - 44*y^3*z^2 + 97*y^4*z^2 + 42*y*z^3 - 44*y^2*z^3 + 
           38*y^3*z^3 + 33*z^4 - 150*y*z^4 + 97*y^2*z^4 - 66*z^5 + 
           108*y*z^5 + 33*z^6)*G[-y, z])/(y^2*z^2*(-1 + y + z)^2)) - 
      ((10 - 20*y + 10*y^2 - 20*z + 23*y*z + 10*z^2)*G[0, 0, y])/
       (-1 + y + z)^2 - ((10 - 20*y + 10*y^2 - 20*z + 23*y*z + 10*z^2)*
        G[0, 0, z])/(-1 + y + z)^2 - 
      ((10*y^2 - 20*y^3 + 10*y^4 - 42*y*z + 64*y^2*z - 19*y^3*z - 33*z^2 + 
         150*y*z^2 - 107*y^2*z^2 + 66*z^3 - 108*y*z^3 - 33*z^4)*
        G[0, 1 - y, z])/(y^2*(-1 + y + z)^2) - 
      ((10 - 20*y + 10*y^2 - 20*z + 23*y*z + 10*z^2)*G[1, 1, y])/
       (-1 + y + z)^2 - ((10*y^2 - 20*y^3 + 10*y^4 - 42*y*z + 64*y^2*z - 
         19*y^3*z - 33*z^2 + 150*y*z^2 - 107*y^2*z^2 + 66*z^3 - 108*y*z^3 - 
         33*z^4)*G[1 - y, 0, z])/(y^2*(-1 + y + z)^2) - 
      ((10 - 20*y + 10*y^2 - 20*z + 23*y*z + 10*z^2)*G[1 - y, 1 - y, z])/
       (-1 + y + z)^2 - ((33*y^4 - 66*y^5 + 33*y^6 + 42*y^3*z - 150*y^4*z + 
         108*y^5*z - 20*y^2*z^2 - 44*y^3*z^2 + 97*y^4*z^2 + 42*y*z^3 - 
         44*y^2*z^3 + 38*y^3*z^3 + 33*z^4 - 150*y*z^4 + 97*y^2*z^4 - 66*z^5 + 
         108*y*z^5 + 33*z^6)*G[-y, 1 - y, z])/(y^2*z^2*(-1 + y + z)^2))/36 + 
    (-(((-2 + 6*y - 6*y^2 + 2*y^3 + 9*z - 18*y*z + 9*y^2*z - 9*z^2 + 
          9*y*z^2 + 4*z^3)*G[0, z]*G[1, 0, y])/(-1 + y + z)^3) - 
      ((-4 + 9*y - 9*y^2 + 2*y^3 + 12*z - 18*y*z + 9*y^2*z - 12*z^2 + 
         9*y*z^2 + 4*z^3)*G[0, 1, 0, y])/(-1 + y + z)^3 - 
      ((-8 + 24*y - 24*y^2 + 8*y^3 + 21*z - 42*y*z + 21*y^2*z - 21*z^2 + 
         21*y*z^2 + 6*z^3)*G[0, 1, 0, z])/(-1 + y + z)^3)/12 + 
    (-(G[0, z]*G[0, 1, y]) - G[1 - y, z]*G[0, 1, y] - G[-y, z]*G[0, 1, y] - 
      G[0, 1, 1, y] - G[1, 0, 0, y] - G[1, 0, 1, y])/6 + 
    (G[0, z]*G[0, 0, y] + G[1 - y, z]*G[0, 0, y] + G[1, y]*G[0, -y, z] + 
      (G[1 - y, z] + G[-y, z])*G[1, 0, y] + (G[0, z] + G[1 - y, z])*
       G[1, 1, y] + G[0, y]*(G[0, 0, z] + G[1 - y, 1 - y, z]) + 
      G[1, y]*(G[0, 0, z] + G[0, 1 - y, z] + G[1 - y, 0, z] + 
        G[1 - y, 1 - y, z]) + G[1, y]*G[-y, 0, z] + G[0, y]*G[-y, 1 - y, z] + 
      G[0, 0, 0, y] + G[0, 0, 0, z] + G[0, 0, 1, y] + G[0, 0, 1 - y, z] + 
      G[0, 1 - y, 0, z] + G[0, 1 - y, 1 - y, z] + G[0, -y, 1 - y, z] + 
      ((-1 + 3*y - 3*y^2 + y^3 + 6*z - 12*y*z + 6*y^2*z - 6*z^2 + 6*y*z^2 + 
         3*z^3)*G[1, 1, 0, y])/(-1 + y + z)^3 + 
      (y*(3 - 3*y + 2*y^2 - 6*z + 3*y*z + 3*z^2)*G[1, 1, 0, z])/
       (-1 + y + z)^3 + G[1, 1, 1, y] + G[1 - y, 0, 0, z] + 
      G[1 - y, 0, 1 - y, z] + G[1 - y, 1 - y, 0, z] + 
      G[1 - y, 1 - y, 1 - y, z] + G[-y, 0, 1 - y, z] + G[-y, 1 - y, 0, z])/
     6 + (-(G[-y, z]*G[1, 1, y]) - G[0, y]*(G[0, 1 - y, z] + 
        G[1 - y, 0, z]) - G[1, y]*G[1 - y, -y, z] - G[1, y]*G[-y, 1 - y, z] - 
      G[1, y]*G[-y, -y, z] - G[1, 0, 0, z] - G[1 - y, -y, 1 - y, z] - 
      G[-y, 1 - y, 1 - y, z] - G[-y, -y, 1 - y, z])/3 + 
    (((-1 + z)*(2 - 3*y + 3*y^2 - 4*z + 3*y*z + 2*z^2)*G[0, y]*G[1, 0, z])/
       (-1 + y + z)^3 + ((-9 + 21*y - 21*y^2 + 5*y^3 + 21*z - 30*y*z + 
         15*y^2*z - 21*z^2 + 15*y*z^2 + 5*z^3)*Zeta[3])/(-1 + y + z)^3)/12, 
  F2 -> (-5*y*z)/(54*(-1 + y + z)^2) - ((I/18)*Pi*y*z)/(-1 + y + z)^2 + 
    ((y*z*G[1, y])/(-1 + y + z)^2 + (y*z*G[1 - y, z])/(-1 + y + z)^2)/18}}


==> anc/FiniteRemainder/Hggg/ggHg_HA1.m <==
{{A1 -> -1/24*(-4 + 4*u - 4*u^2 + 4*v - 4*u*v + 19*Pi^2*v^2)/v^2 + 
    G[1, u]*((-I)*Pi - G[1, v]) + G[0, u]*((I/2)*Pi - (3*G[0, v])/2 + 
      G[1, v]/2) + G[1, v]*((I/2)*Pi + G[1 - v, u]/2) + 
    (I/2)*Pi*G[1 - v, u] - I*Pi*G[-v, u] + 
    G[0, v]*((-1/2*I)*Pi + G[1, u] - (3*G[1 - v, u])/2 + G[-v, u]) + 
    G[0, 0, u]/2 + (5*G[0, 0, v])/2 - G[0, 1, v]/2 + G[0, 1 - v, u]/2 - 
    G[1, 0, v]/2 + G[1, 1, v]/2 - G[1, 1 - v, u] + G[1 - v, 0, u]/2 + 
    G[1 - v, 1 - v, u]/2 - G[-v, 0, u], B1 -> 0, 
  C1 -> -1/6*(1 - u + u^2 - v + u*v)/v^2}, 
 {A2 -> G[0, -v, u]*(-1/6*(Pi*(-22*I + Pi)) - G[1, 0, v]/2) + 
    G[1, 1, u]*((Pi*(11*I + 2*Pi))/6 - 2*G[1, 1, v]) + 
    G[0, 1 - v, u]*((-12 + 36*u - 156*u^2 + 240*u^3 - 120*u^4 + 12*v - 
        336*u*v + 540*u^2*v - 240*u^3*v + 268*v^2 - (132*I)*Pi*v^2 + 
        81*Pi^2*v^2 + 300*u*v^2 - 120*u^2*v^2)/(144*v^2) + (7*G[1, 0, v])/4 - 
      (3*G[1, 1, v])/4) + G[0, 0, u]*
     ((-12 + 12*u - 12*u^2 + 12*v - 12*u*v + 268*v^2 - (132*I)*Pi*v^2 + 
        81*Pi^2*v^2)/(144*v^2) - (23*G[0, 0, v])/4 + (7*G[0, 1, v])/4 + 
      (7*G[1, 0, v])/4 - (3*G[1, 1, v])/4) + 
    G[1, 0, u]*(-1/12*(Pi*(11*I + 6*Pi)) - G[1, 0, v] + G[1, 1, v]) + 
    G[0, 1, u]*((Pi*(-11*I + 6*Pi))/12 - G[0, 1, v] - G[1, 0, v] + 
      G[1, 1, v]) - ((-60 + 120*u - 84*u^2 + 36*u^3 - 84*u^4 + 120*u^5 - 
       60*u^6 + 120*v - 270*u*v + 174*u^2*v - 174*u^3*v + 270*u^4*v - 
       120*u^5*v - 60*v^2 + 150*u*v^2 + 268*u^2*v^2 + (66*I)*Pi*u^2*v^2 + 
       57*Pi^2*u^2*v^2 + 150*u^3*v^2 - 60*u^4*v^2)*G[1, 1 - v, u])/
     (72*u^2*v^2) + ((-12 + 36*u - 156*u^2 + 240*u^3 - 120*u^4 + 12*v - 
       336*u*v + 540*u^2*v - 240*u^3*v + 268*v^2 - (132*I)*Pi*v^2 + 
       81*Pi^2*v^2 + 300*u*v^2 - 120*u^2*v^2)*G[1 - v, 0, u])/(144*v^2) + 
    (Pi*(22*I + Pi)*G[1 - v, 1, u])/6 + 
    ((-12 + 12*u - 12*u^2 + 12*v - 12*u*v + 268*v^2 - (132*I)*Pi*v^2 + 
       33*Pi^2*v^2)*G[1 - v, 1 - v, u])/(144*v^2) + 
    (Pi*(-11*I + 6*Pi)*G[1 - v, -v, u])/12 + 
    G[1, 1, v]*((-12 + 12*u - 12*u^2 + 12*v - 12*u*v + 268*v^2 - 
        (132*I)*Pi*v^2 + 81*Pi^2*v^2)/(144*v^2) + (3*G[1, 1 - v, u])/2 - 
      (3*G[1 - v, 0, u])/4 + G[1 - v, 1, u] - (3*G[1 - v, 1 - v, u])/4 + 
      G[-v, 0, u]/2) - ((-12 + 36*u - 180*u^2 + 300*u^3 - 384*u^4 + 240*u^5 - 
       60*u^6 + 36*v - 396*u*v + 972*u^2*v - 1242*u^3*v + 870*u^4*v - 
       240*u^5*v + 232*v^2 + (66*I)*Pi*v^2 + 81*Pi^2*v^2 + 148*u*v^2 - 
       (132*I)*Pi*u*v^2 - 162*Pi^2*u*v^2 - 1064*u^2*v^2 + (66*I)*Pi*u^2*v^2 + 
       81*Pi^2*u^2*v^2 + 1170*u^3*v^2 - 360*u^4*v^2 - 524*v^3 - 
       (132*I)*Pi*v^3 - 162*Pi^2*v^3 + 62*u*v^3 + (132*I)*Pi*u*v^3 + 
       162*Pi^2*u*v^3 + 690*u^2*v^3 - 240*u^3*v^3 + 268*v^4 + (66*I)*Pi*v^4 + 
       81*Pi^2*v^4 + 150*u*v^4 - 60*u^2*v^4)*G[-v, 0, u])/
     (72*v^2*(-1 + u + v)^2) + G[0, 1, v]*
     (-1/144*(-12 + 12*u - 12*u^2 + 12*v - 12*u*v + 268*v^2 - 
         (132*I)*Pi*v^2 + 81*Pi^2*v^2)/v^2 + (7*G[0, 1 - v, u])/4 - 
      G[0, -v, u]/2 - G[1, 0, u] - (3*G[1, 1 - v, u])/2 + 
      (3*G[1 - v, 0, u])/4 + (3*G[1 - v, 1 - v, u])/4 + G[1 - v, -v, u]/2 - 
      G[-v, 0, u] - G[-v, 1 - v, u]/2) + 
    G[1, 0, v]*(-1/144*(-12 + 84*u - 168*u^2 + 612*u^3 - 756*u^4 + 480*u^5 - 
         120*u^6 + 36*v - 204*u*v + 1356*u^2*v - 2448*u^3*v + 1740*u^4*v - 
         480*u^5*v + 232*v^2 + 81*Pi^2*v^2 + 220*u*v^2 - 162*Pi^2*u*v^2 - 
         2360*u^2*v^2 + 81*Pi^2*u^2*v^2 + 2340*u^3*v^2 - 720*u^4*v^2 - 
         524*v^3 - 162*Pi^2*v^3 - 400*u*v^3 + 162*Pi^2*u*v^3 + 1380*u^2*v^3 - 
         480*u^3*v^3 + 268*v^4 + 81*Pi^2*v^4 + 300*u*v^4 - 120*u^2*v^4)/
        (v^2*(-1 + u + v)^2) + 2*G[1, 1, u] - (7*G[1, 1 - v, u])/2 + 
      (3*G[1 - v, 0, u])/4 - 2*G[1 - v, 1, u] + (11*G[1 - v, 1 - v, u])/4 + 
      G[1 - v, -v, u]/2 - G[-v, 0, u] - G[-v, 1 - v, u]/2) - 
    (Pi*(11*I + 6*Pi)*G[-v, 1 - v, u])/12 + 
    G[0, 0, v]*((-60 + 180*u - 504*u^2 + 708*u^3 - 804*u^4 + 480*u^5 - 
        120*u^6 + 180*v - 1044*u*v + 2196*u^2*v - 2592*u^3*v + 1740*u^4*v - 
        480*u^5*v + 1160*v^2 + 261*Pi^2*v^2 - 1132*u*v^2 - 522*Pi^2*u*v^2 - 
        1432*u^2*v^2 + 261*Pi^2*u^2*v^2 + 2340*u^3*v^2 - 720*u^4*v^2 - 
        2620*v^3 - 522*Pi^2*v^3 + 1696*u*v^3 + 522*Pi^2*u*v^3 + 
        1380*u^2*v^3 - 480*u^3*v^3 + 1340*v^4 + 261*Pi^2*v^4 + 300*u*v^4 - 
        120*u^2*v^4)/(144*v^2*(-1 + u + v)^2) + G[0, 1, u] - 
      (15*G[0, 1 - v, u])/4 + 3*G[0, -v, u] + G[1, 0, u] + 
      (7*G[1, 1 - v, u])/2 - (15*G[1 - v, 0, u])/4 + G[1 - v, 1, u] - 
      (15*G[1 - v, 1 - v, u])/4 + G[1 - v, -v, u] + (11*G[-v, 0, u])/2 + 
      G[-v, 1 - v, u] - 2*G[-v, -v, u]) + (Pi*(11*I + 4*Pi)*G[-v, -v, u])/6 - 
    (I/12)*(-11*I + 9*Pi)*G[0, 0, 0, u] + (5*(11 + (9*I)*Pi)*G[0, 0, 0, v])/
     12 - (I/2)*Pi*G[0, 0, 1, u] - ((7*I)/4)*Pi*G[0, 0, 1, v] - 
    (I/12)*(-11*I + 9*Pi)*G[0, 0, 1 - v, u] + ((3*I)/2)*Pi*G[0, 0, -v, u] - 
    (I/2)*Pi*G[0, 1, 0, u] - ((7*I)/4)*Pi*G[0, 1, 0, v] + 
    ((11 + (9*I)*Pi)*G[0, 1, 1, v])/12 - (11*G[0, 1, 1 - v, u])/12 - 
    (I/12)*(-11*I + 9*Pi)*G[0, 1 - v, 0, u] + (I/2)*Pi*G[0, 1 - v, 1, u] - 
    (I/12)*(-11*I + 9*Pi)*G[0, 1 - v, 1 - v, u] + 
    (I/2)*Pi*G[0, 1 - v, -v, u] + ((11 + (3*I)*Pi)*G[0, -v, 0, u])/3 + 
    (I/2)*Pi*G[0, -v, 1 - v, u] - (2*I)*Pi*G[0, -v, -v, u] + 
    (I/2)*Pi*G[1, 0, 0, u] - ((7*I)/4)*Pi*G[1, 0, 0, v] + 
    ((3*I)/4)*Pi*G[1, 0, 1, v] + (I/12)*(11*I + 12*Pi)*G[1, 0, 1 - v, u] + 
    G[-v, u]*((Pi*(12*I - (36*I)*u + (180*I)*u^2 - (300*I)*u^3 + 
         (384*I)*u^4 - (240*I)*u^5 + (60*I)*u^6 - (36*I)*v + (396*I)*u*v - 
         (972*I)*u^2*v + (1242*I)*u^3*v - (870*I)*u^4*v + (240*I)*u^5*v - 
         (232*I)*v^2 + 110*Pi*v^2 - (45*I)*Pi^2*v^2 - (148*I)*u*v^2 - 
         220*Pi*u*v^2 + (90*I)*Pi^2*u*v^2 + (1064*I)*u^2*v^2 + 
         110*Pi*u^2*v^2 - (45*I)*Pi^2*u^2*v^2 - (1170*I)*u^3*v^2 + 
         (360*I)*u^4*v^2 + (524*I)*v^3 - 220*Pi*v^3 + (90*I)*Pi^2*v^3 - 
         (62*I)*u*v^3 + 220*Pi*u*v^3 - (90*I)*Pi^2*u*v^3 - (690*I)*u^2*v^3 + 
         (240*I)*u^3*v^3 - (268*I)*v^4 + 110*Pi*v^4 - (45*I)*Pi^2*v^4 - 
         (150*I)*u*v^4 + (60*I)*u^2*v^4))/(72*v^2*(-1 + u + v)^2) + 
      (I/6)*(11*I + 21*Pi)*G[0, 0, v] + ((11 - (12*I)*Pi)*G[0, 1, v])/12 + 
      ((11 - (12*I)*Pi)*G[1, 0, v])/12 + (I/2)*Pi*G[1, 1, v] - 
      (15*G[0, 0, 0, v])/2 + G[0, 0, 1, v] + G[0, 1, 0, v] - 
      G[0, 1, 1, v]/2 + G[1, 0, 0, v] - G[1, 0, 1, v]/2 - G[1, 1, 0, v]/2) + 
    ((11 + (3*I)*Pi)*G[1, 1, 0, v])/4 + (2*I)*Pi*G[1, 1, 1, u] - 
    (I/12)*(-11*I + 9*Pi)*G[1, 1, 1, v] + 
    ((11 - (12*I)*Pi)*G[1, 1, 1 - v, u])/6 + (I/12)*(11*I + 12*Pi)*
     G[1, 1 - v, 0, u] - (2*I)*Pi*G[1, 1 - v, 1, u] + 
    ((11 + (9*I)*Pi)*G[1, 1 - v, 1 - v, u])/6 - (I/12)*(-11*I + 9*Pi)*
     G[1 - v, 0, 0, u] + (I/2)*Pi*G[1 - v, 0, 1, u] - 
    (I/12)*(-11*I + 9*Pi)*G[1 - v, 0, 1 - v, u] + 
    (I/2)*Pi*G[1 - v, 0, -v, u] + (I/2)*Pi*G[1 - v, 1, 0, u] - 
    (2*I)*Pi*G[1 - v, 1, 1, u] + ((11 + (3*I)*Pi)*G[1 - v, 1, 1 - v, u])/3 - 
    (I/12)*(-11*I + 9*Pi)*G[1 - v, 1 - v, 0, u] + 
    ((3*I)/2)*Pi*G[1 - v, 1 - v, 1, u] - (I/12)*(-11*I + 9*Pi)*
     G[1 - v, 1 - v, 1 - v, u] - (I/2)*Pi*G[1 - v, 1 - v, -v, u] - 
    (11*G[1 - v, -v, 0, u])/12 - (I/2)*Pi*G[1 - v, -v, 1 - v, u] + 
    ((11 + (9*I)*Pi)*G[-v, 0, 0, u])/6 + (I/12)*(11*I + 12*Pi)*
     G[-v, 0, 1 - v, u] - (2*I)*Pi*G[-v, 0, -v, u] + 
    (I/12)*(11*I + 12*Pi)*G[-v, 1 - v, 0, u] + 
    (I/2)*Pi*G[-v, 1 - v, 1 - v, u] + ((11 - (12*I)*Pi)*G[-v, -v, 0, u])/6 + 
    (2*I)*Pi*G[-v, -v, -v, u] - (3*G[0, 0, 0, 0, u])/4 - 
    (75*G[0, 0, 0, 0, v])/4 + (15*G[0, 0, 0, 1, v])/4 - 
    (3*G[0, 0, 0, 1 - v, u])/4 + (15*G[0, 0, 1, 0, v])/4 - 
    (7*G[0, 0, 1, 1, v])/4 - G[0, 0, 1, 1 - v, u]/2 - 
    (3*G[0, 0, 1 - v, 0, u])/4 - (3*G[0, 0, 1 - v, 1 - v, u])/4 + 
    (3*G[0, 0, -v, 0, u])/2 + (15*G[0, 1, 0, 0, v])/4 - 
    (7*G[0, 1, 0, 1, v])/4 - G[0, 1, 0, 1 - v, u]/2 - 
    (7*G[0, 1, 1, 0, v])/4 + (3*G[0, 1, 1, 1, v])/4 - 
    G[0, 1, 1 - v, 0, u]/2 + G[0, 1, 1 - v, 1 - v, u] - 
    (3*G[0, 1 - v, 0, 0, u])/4 - (3*G[0, 1 - v, 0, 1 - v, u])/4 + 
    G[0, 1 - v, 1, 1 - v, u]/2 - (3*G[0, 1 - v, 1 - v, 0, u])/4 - 
    (3*G[0, 1 - v, 1 - v, 1 - v, u])/4 + G[0, 1 - v, -v, 0, u]/2 + 
    G[0, -v, 0, 0, u] + G[0, -v, 0, 1 - v, u]/2 + G[0, -v, 1 - v, 0, u]/2 - 
    2*G[0, -v, -v, 0, u] + (15*G[1, 0, 0, 0, v])/4 - (7*G[1, 0, 0, 1, v])/4 + 
    G[1, 0, 0, 1 - v, u]/2 - (7*G[1, 0, 1, 0, v])/4 + 
    (3*G[1, 0, 1, 1, v])/4 + G[1, 0, 1 - v, 0, u]/2 + 
    G[1, 0, 1 - v, 1 - v, u] - (7*G[1, 1, 0, 0, v])/4 + 
    (3*G[1, 1, 0, 1, v])/4 + (3*G[1, 1, 1, 0, v])/4 - 
    (3*G[1, 1, 1, 1, v])/4 + 2*G[1, 1, 1, 1 - v, u] - 
    2*G[1, 1, 1 - v, 1 - v, u] + G[1, 1 - v, 0, 0, u]/2 + 
    G[1, 1 - v, 0, 1 - v, u] - 2*G[1, 1 - v, 1, 1 - v, u] + 
    G[1, 1 - v, 1 - v, 0, u] + (3*G[1, 1 - v, 1 - v, 1 - v, u])/2 - 
    (3*G[1 - v, 0, 0, 0, u])/4 - (3*G[1 - v, 0, 0, 1 - v, u])/4 + 
    G[1 - v, 0, 1, 1 - v, u]/2 - (3*G[1 - v, 0, 1 - v, 0, u])/4 - 
    (3*G[1 - v, 0, 1 - v, 1 - v, u])/4 + G[1 - v, 0, -v, 0, u]/2 + 
    G[1 - v, 1, 0, 1 - v, u]/2 - 2*G[1 - v, 1, 1, 1 - v, u] + 
    G[1 - v, 1, 1 - v, 0, u]/2 + G[1 - v, 1, 1 - v, 1 - v, u] - 
    (3*G[1 - v, 1 - v, 0, 0, u])/4 - (3*G[1 - v, 1 - v, 0, 1 - v, u])/4 + 
    (3*G[1 - v, 1 - v, 1, 1 - v, u])/2 - (3*G[1 - v, 1 - v, 1 - v, 0, u])/4 - 
    (3*G[1 - v, 1 - v, 1 - v, 1 - v, u])/4 - G[1 - v, 1 - v, -v, 0, u]/2 + 
    G[1 - v, -v, 0, 0, u] - G[1 - v, -v, 0, 1 - v, u]/2 - 
    G[1 - v, -v, 1 - v, 0, u]/2 + (3*G[-v, 0, 0, 0, u])/2 + 
    G[-v, 0, 0, 1 - v, u] + G[-v, 0, 1 - v, 0, u] + 
    G[-v, 0, 1 - v, 1 - v, u]/2 - 2*G[-v, 0, -v, 0, u] + 
    G[-v, 1 - v, 0, 0, u] + G[-v, 1 - v, 0, 1 - v, u]/2 + 
    G[-v, 1 - v, 1 - v, 0, u]/2 - 2*G[-v, -v, 0, 0, u] + 
    2*G[-v, -v, -v, 0, u] - ((-14400*I)*Pi - 39520*u + (50400*I)*Pi*u - 
      2280*Pi^2*u + 118560*u^2 - (66720*I)*Pi*u^2 + 8280*Pi^2*u^2 - 
      158080*u^3 + (20160*I)*Pi*u^3 - 25920*Pi^2*u^3 + 118560*u^4 + 
      (15840*I)*Pi*u^4 + 50520*Pi^2*u^4 - 39520*u^5 - (5280*I)*Pi*u^5 - 
      61800*Pi^2*u^5 + 38400*Pi^2*u^6 - 9600*Pi^2*u^7 + (57600*I)*Pi*v + 
      118560*u*v - (181440*I)*Pi*u*v + 6840*Pi^2*u*v - 276640*u^2*v + 
      (203040*I)*Pi*u^2*v - 50760*Pi^2*u^2*v + 276640*u^3*v - 
      (77760*I)*Pi*u^3*v + 142920*Pi^2*u^3*v - 118560*u^4*v + 
      (27360*I)*Pi*u^4*v - 199800*Pi^2*u^4*v - (14400*I)*Pi*u^5*v + 
      139200*Pi^2*u^5*v - 38400*Pi^2*u^6*v - (86400*I)*Pi*v^2 - 12880*u*v^2 + 
      (260000*I)*Pi*u*v^2 + 48100*Pi^2*u*v^2 + (5280*I)*Pi^3*u*v^2 + 
      3399*Pi^4*u*v^2 - 13760*u^2*v^2 - (256480*I)*Pi*u^2*v^2 - 
      15200*Pi^2*u^2*v^2 - (10560*I)*Pi^3*u^2*v^2 - 6798*Pi^4*u^2*v^2 - 
      12880*u^3*v^2 + (118880*I)*Pi*u^3*v^2 - 159260*Pi^2*u^3*v^2 + 
      (5280*I)*Pi^3*u^3*v^2 + 3399*Pi^4*u^3*v^2 - (43200*I)*Pi*u^4*v^2 + 
      187200*Pi^2*u^4*v^2 - 57600*Pi^2*u^5*v^2 + (57600*I)*Pi*v^3 - 
      171840*u*v^3 - (177280*I)*Pi*u*v^3 - 107600*Pi^2*u*v^3 - 
      (10560*I)*Pi^3*u*v^3 - 6798*Pi^4*u*v^3 + 171840*u^2*v^3 + 
      (134560*I)*Pi*u^2*v^3 + 33680*Pi^2*u^2*v^3 + (10560*I)*Pi^3*u^2*v^3 + 
      6798*Pi^4*u^2*v^3 - (43200*I)*Pi*u^3*v^3 + 110400*Pi^2*u^3*v^3 - 
      38400*Pi^2*u^4*v^3 - (14400*I)*Pi*v^4 + 105680*u*v^4 + 
      (48320*I)*Pi*u*v^4 + 54940*Pi^2*u*v^4 + (5280*I)*Pi^3*u*v^4 + 
      3399*Pi^4*u*v^4 - (14400*I)*Pi*u^2*v^4 + 24000*Pi^2*u^2*v^4 - 
      9600*Pi^2*u^3*v^4 + 39600*u*v^2*Zeta[3] + (4320*I)*Pi*u*v^2*Zeta[3] - 
      79200*u^2*v^2*Zeta[3] - (8640*I)*Pi*u^2*v^2*Zeta[3] + 
      39600*u^3*v^2*Zeta[3] + (4320*I)*Pi*u^3*v^2*Zeta[3] - 
      79200*u*v^3*Zeta[3] - (8640*I)*Pi*u*v^3*Zeta[3] + 
      79200*u^2*v^3*Zeta[3] + (8640*I)*Pi*u^2*v^3*Zeta[3] + 
      39600*u*v^4*Zeta[3] + (4320*I)*Pi*u*v^4*Zeta[3])/
     (17280*u*v^2*(-1 + u + v)^2) + G[1 - v, u]*(((-3*I)/4)*Pi*G[0, 0, v] + 
      (I/12)*(11*I + 3*Pi)*G[0, 1, v] + ((44 + (3*I)*Pi)*G[1, 0, v])/12 - 
      (I/12)*(-11*I + 9*Pi)*G[1, 1, v] + (37*G[0, 0, 0, v])/4 - 
      (11*G[0, 0, 1, v])/4 - (11*G[0, 1, 0, v])/4 + (5*G[0, 1, 1, v])/4 - 
      (11*G[1, 0, 0, v])/4 + (5*G[1, 0, 1, v])/4 + (13*G[1, 1, 0, v])/4 - 
      (3*G[1, 1, 1, v])/4 + (360 - 540*u - (36*I)*Pi*u + 228*u^2 + 
        (108*I)*Pi*u^2 - 540*u^3 - (468*I)*Pi*u^3 + 360*u^4 + 
        (720*I)*Pi*u^4 - (360*I)*Pi*u^5 - 720*v + 1296*u*v + (36*I)*Pi*u*v - 
        1296*u^2*v - (1008*I)*Pi*u^2*v + 720*u^3*v + (1620*I)*Pi*u^3*v - 
        (720*I)*Pi*u^4*v + 360*v^2 - 1528*u*v^2 + (804*I)*Pi*u*v^2 - 
        132*Pi^2*u*v^2 + (135*I)*Pi^3*u*v^2 + 360*u^2*v^2 + 
        (900*I)*Pi*u^2*v^2 - (360*I)*Pi*u^3*v^2 - 756*u*v^2*Zeta[3])/
       (432*u*v^2)) + G[1, v]*
     (((-12 + 12*u - 12*u^2 + 12*v - 12*u*v + 268*v^2 - (132*I)*Pi*v^2 + 
         33*Pi^2*v^2)*G[1 - v, u])/(144*v^2) - (Pi*(11*I + 6*Pi)*G[-v, u])/
       12 - (I/12)*(-11*I + 9*Pi)*G[0, 0, u] - (11*G[0, 1, u])/12 - 
      (I/12)*(-11*I + 9*Pi)*G[0, 1 - v, u] + (I/2)*Pi*G[0, -v, u] + 
      (I/12)*(11*I + 12*Pi)*G[1, 0, u] + ((11 - (12*I)*Pi)*G[1, 1, u])/6 + 
      ((11 + (9*I)*Pi)*G[1, 1 - v, u])/6 - (I/12)*(-11*I + 9*Pi)*
       G[1 - v, 0, u] + ((11 + (3*I)*Pi)*G[1 - v, 1, u])/3 - 
      (I/12)*(-11*I + 9*Pi)*G[1 - v, 1 - v, u] - (I/2)*Pi*G[1 - v, -v, u] + 
      (I/12)*(11*I + 12*Pi)*G[-v, 0, u] + (I/2)*Pi*G[-v, 1 - v, u] - 
      (3*G[0, 0, 0, u])/4 - G[0, 0, 1, u]/2 - (3*G[0, 0, 1 - v, u])/4 - 
      G[0, 1, 0, u]/2 + G[0, 1, 1 - v, u] - (3*G[0, 1 - v, 0, u])/4 + 
      G[0, 1 - v, 1, u]/2 - (3*G[0, 1 - v, 1 - v, u])/4 + G[0, -v, 0, u]/2 + 
      G[1, 0, 0, u]/2 + G[1, 0, 1 - v, u] + 2*G[1, 1, 1, u] - 
      2*G[1, 1, 1 - v, u] + G[1, 1 - v, 0, u] - 2*G[1, 1 - v, 1, u] + 
      (3*G[1, 1 - v, 1 - v, u])/2 - (3*G[1 - v, 0, 0, u])/4 + 
      G[1 - v, 0, 1, u]/2 - (3*G[1 - v, 0, 1 - v, u])/4 + 
      G[1 - v, 1, 0, u]/2 - 2*G[1 - v, 1, 1, u] + G[1 - v, 1, 1 - v, u] - 
      (3*G[1 - v, 1 - v, 0, u])/4 + (3*G[1 - v, 1 - v, 1, u])/2 - 
      (3*G[1 - v, 1 - v, 1 - v, u])/4 - G[1 - v, -v, 0, u]/2 + 
      G[-v, 0, 0, u] + G[-v, 0, 1 - v, u]/2 + G[-v, 1 - v, 0, u]/2 + 
      (360 - 540*u - (36*I)*Pi*u + 228*u^2 + (108*I)*Pi*u^2 - 540*u^3 - 
        (468*I)*Pi*u^3 + 360*u^4 + (720*I)*Pi*u^4 - (360*I)*Pi*u^5 - 720*v + 
        1296*u*v + (36*I)*Pi*u*v - 1296*u^2*v - (1008*I)*Pi*u^2*v + 
        720*u^3*v + (1620*I)*Pi*u^3*v - (720*I)*Pi*u^4*v + 360*v^2 - 
        1528*u*v^2 + (804*I)*Pi*u*v^2 + (135*I)*Pi^3*u*v^2 + 360*u^2*v^2 + 
        (900*I)*Pi*u^2*v^2 - (360*I)*Pi*u^3*v^2 + 108*u*v^2*Zeta[3])/
       (432*u*v^2)) + G[1, u]*
     (-1/72*((-60 + 120*u - 84*u^2 + 36*u^3 - 84*u^4 + 120*u^5 - 60*u^6 + 
          120*v - 270*u*v + 174*u^2*v - 174*u^3*v + 270*u^4*v - 120*u^5*v - 
          60*v^2 + 150*u*v^2 + 268*u^2*v^2 + (66*I)*Pi*u^2*v^2 + 
          57*Pi^2*u^2*v^2 + 150*u^3*v^2 - 60*u^4*v^2)*G[1, v])/(u^2*v^2) + 
      ((3*I)/2)*Pi*G[0, 0, v] - (I/6)*(-11*I + 3*Pi)*G[0, 1, v] - 
      (I/2)*Pi*G[1, 0, v] + ((11 + (9*I)*Pi)*G[1, 1, v])/6 - 
      (11*G[0, 0, 0, v])/2 + (7*G[0, 0, 1, v])/2 + (7*G[0, 1, 0, v])/2 - 
      (3*G[0, 1, 1, v])/2 + (7*G[1, 0, 0, v])/2 - (3*G[1, 0, 1, v])/2 - 
      (7*G[1, 1, 0, v])/2 + (3*G[1, 1, 1, v])/2 + 
      ((60*I)*Pi - (120*I)*Pi*u + (84*I)*Pi*u^2 - (36*I)*Pi*u^3 + 
        (84*I)*Pi*u^4 - (120*I)*Pi*u^5 + (60*I)*Pi*u^6 - (120*I)*Pi*v + 
        (270*I)*Pi*u*v - (174*I)*Pi*u^2*v + (174*I)*Pi*u^3*v - 
        (270*I)*Pi*u^4*v + (120*I)*Pi*u^5*v + (60*I)*Pi*v^2 - 
        (150*I)*Pi*u*v^2 - (268*I)*Pi*u^2*v^2 + 88*Pi^2*u^2*v^2 - 
        (45*I)*Pi^3*u^2*v^2 - (150*I)*Pi*u^3*v^2 + (60*I)*Pi*u^4*v^2 + 
        144*u^2*v^2*Zeta[3])/(72*u^2*v^2)) + 
    G[0, u]*(-1/48*((-12 + 36*u - 136*u^2 + 212*u^3 - 260*u^4 + 160*u^5 - 
          40*u^6 + 36*v - 292*u*v + 676*u^2*v - 840*u^3*v + 580*u^4*v - 
          160*u^5*v + 232*v^2 - (44*I)*Pi*v^2 + 57*Pi^2*v^2 - 60*u*v^2 + 
          (88*I)*Pi*u*v^2 - 114*Pi^2*u*v^2 - 632*u^2*v^2 - 
          (44*I)*Pi*u^2*v^2 + 57*Pi^2*u^2*v^2 + 780*u^3*v^2 - 240*u^4*v^2 - 
          524*v^3 + (88*I)*Pi*v^3 - 114*Pi^2*v^3 + 216*u*v^3 - 
          (88*I)*Pi*u*v^3 + 114*Pi^2*u*v^3 + 460*u^2*v^3 - 160*u^3*v^3 + 
          268*v^4 - (44*I)*Pi*v^4 + 57*Pi^2*v^4 + 100*u*v^4 - 40*u^2*v^4)*
         G[0, v])/(v^2*(-1 + u + v)^2) + 
      ((-12 + 36*u - 156*u^2 + 240*u^3 - 120*u^4 + 12*v - 336*u*v + 
         540*u^2*v - 240*u^3*v + 268*v^2 - (132*I)*Pi*v^2 + 81*Pi^2*v^2 + 
         300*u*v^2 - 120*u^2*v^2)*G[1, v])/(144*v^2) - 
      ((11*I)/12)*(-5*I + 3*Pi)*G[0, 0, v] + ((11 + (15*I)*Pi)*G[0, 1, v])/
       12 + ((11 + (15*I)*Pi)*G[1, 0, v])/12 - (I/12)*(-11*I + 9*Pi)*
       G[1, 1, v] + (45*G[0, 0, 0, v])/4 - (11*G[0, 0, 1, v])/4 - 
      (11*G[0, 1, 0, v])/4 + (5*G[0, 1, 1, v])/4 - (11*G[1, 0, 0, v])/4 + 
      (5*G[1, 0, 1, v])/4 + (5*G[1, 1, 0, v])/4 - (3*G[1, 1, 1, v])/4 + 
      (132 + (36*I)*Pi - 264*u - (144*I)*Pi*u - 768*u^2 + (576*I)*Pi*u^2 + 
        900*u^3 - (1188*I)*Pi*u^3 - 360*u^4 + (1080*I)*Pi*u^4 - 
        (360*I)*Pi*u^5 - 264*v - (72*I)*Pi*v - 672*u*v + (1152*I)*Pi*u*v + 
        1836*u^2*v - (3096*I)*Pi*u^2*v - 720*u^3*v + (3060*I)*Pi*u^3*v - 
        (1080*I)*Pi*u^4*v + 904*v^2 - (768*I)*Pi*v^2 - 198*Pi^2*v^2 - 
        (135*I)*Pi^3*v^2 + 164*u*v^2 - (1104*I)*Pi*u*v^2 + 198*Pi^2*u*v^2 + 
        (135*I)*Pi^3*u*v^2 - 360*u^2*v^2 + (2880*I)*Pi*u^2*v^2 - 
        (1080*I)*Pi*u^3*v^2 - 772*v^3 + (804*I)*Pi*v^3 + 198*Pi^2*v^3 + 
        (135*I)*Pi^3*v^3 + (900*I)*Pi*u*v^3 - (360*I)*Pi*u^2*v^3 - 
        108*v^2*Zeta[3] + 108*u*v^2*Zeta[3] + 108*v^3*Zeta[3])/
       (432*v^2*(-1 + u + v))) + 
    G[0, v]*(((-60 + 120*u - 84*u^2 + 36*u^3 - 84*u^4 + 120*u^5 - 60*u^6 + 
         120*v - 270*u*v + 174*u^2*v - 174*u^3*v + 270*u^4*v - 120*u^5*v - 
         60*v^2 + 150*u*v^2 + 268*u^2*v^2 + (66*I)*Pi*u^2*v^2 + 
         33*Pi^2*u^2*v^2 + 150*u^3*v^2 - 60*u^4*v^2)*G[1, u])/(72*u^2*v^2) - 
      ((-40 + 80*u - 60*u^2 + 28*u^3 - 60*u^4 + 80*u^5 - 40*u^6 + 80*v - 
         180*u*v + 120*u^2*v - 120*u^3*v + 180*u^4*v - 80*u^5*v - 40*v^2 + 
         100*u*v^2 + 268*u^2*v^2 + (176*I)*Pi*u^2*v^2 + 25*Pi^2*u^2*v^2 + 
         100*u^3*v^2 - 40*u^4*v^2)*G[1 - v, u])/(48*u^2*v^2) + 
      ((-12 + 36*u - 180*u^2 + 300*u^3 - 384*u^4 + 240*u^5 - 60*u^6 + 36*v - 
         396*u*v + 972*u^2*v - 1242*u^3*v + 870*u^4*v - 240*u^5*v + 232*v^2 + 
         (198*I)*Pi*v^2 + 81*Pi^2*v^2 + 148*u*v^2 - (396*I)*Pi*u*v^2 - 
         162*Pi^2*u*v^2 - 1064*u^2*v^2 + (198*I)*Pi*u^2*v^2 + 
         81*Pi^2*u^2*v^2 + 1170*u^3*v^2 - 360*u^4*v^2 - 524*v^3 - 
         (396*I)*Pi*v^3 - 162*Pi^2*v^3 + 62*u*v^3 + (396*I)*Pi*u*v^3 + 
         162*Pi^2*u*v^3 + 690*u^2*v^3 - 240*u^3*v^3 + 268*v^4 + 
         (198*I)*Pi*v^4 + 81*Pi^2*v^4 + 150*u*v^4 - 60*u^2*v^4)*G[-v, u])/
       (72*v^2*(-1 + u + v)^2) + ((11 + (7*I)*Pi)*G[0, 0, u])/4 + 
      (11*G[0, 1, u])/12 + ((3*I)/4)*Pi*G[0, 1 - v, u] - 
      (I/3)*(-11*I + 6*Pi)*G[0, -v, u] + ((11 - (12*I)*Pi)*G[1, 0, u])/12 - 
      (11*G[1, 1, u])/6 - (I/2)*Pi*G[1, 1 - v, u] + 
      ((3*I)/4)*Pi*G[1 - v, 0, u] - (11*G[1 - v, 1, u])/3 + 
      ((11 - I*Pi)*G[1 - v, 1 - v, u])/4 + (11*G[1 - v, -v, u])/12 - 
      ((5*I)/2)*Pi*G[-v, 0, u] + ((11 - (12*I)*Pi)*G[-v, 1 - v, u])/12 + 
      (I/6)*(11*I + 12*Pi)*G[-v, -v, u] + (9*G[0, 0, 0, u])/4 + 
      G[0, 0, 1, u]/2 + (5*G[0, 0, 1 - v, u])/4 - (3*G[0, 0, -v, u])/2 + 
      G[0, 1, 0, u]/2 - G[0, 1, 1 - v, u] + (5*G[0, 1 - v, 0, u])/4 - 
      G[0, 1 - v, 1, u]/2 + (9*G[0, 1 - v, 1 - v, u])/4 - 
      G[0, 1 - v, -v, u]/2 - 2*G[0, -v, 0, u] - G[0, -v, 1 - v, u]/2 + 
      2*G[0, -v, -v, u] - G[1, 0, 0, u]/2 - G[1, 0, 1 - v, u] - 
      2*G[1, 1, 1, u] + 2*G[1, 1, 1 - v, u] - G[1, 1 - v, 0, u] + 
      2*G[1, 1 - v, 1, u] - (7*G[1, 1 - v, 1 - v, u])/2 + 
      (9*G[1 - v, 0, 0, u])/4 - G[1 - v, 0, 1, u]/2 + 
      (5*G[1 - v, 0, 1 - v, u])/4 - G[1 - v, 0, -v, u]/2 - 
      G[1 - v, 1, 0, u]/2 + 2*G[1 - v, 1, 1, u] - 2*G[1 - v, 1, 1 - v, u] + 
      (5*G[1 - v, 1 - v, 0, u])/4 - (3*G[1 - v, 1 - v, 1, u])/2 + 
      (9*G[1 - v, 1 - v, 1 - v, u])/4 + G[1 - v, 1 - v, -v, u]/2 - 
      G[1 - v, -v, 0, u] + G[1 - v, -v, 1 - v, u]/2 - (7*G[-v, 0, 0, u])/2 - 
      G[-v, 0, 1 - v, u] + 2*G[-v, 0, -v, u] - G[-v, 1 - v, 0, u] - 
      G[-v, 1 - v, 1 - v, u]/2 + 2*G[-v, -v, 0, u] - 2*G[-v, -v, -v, u] + 
      (44*u + (12*I)*Pi*u - 132*u^2 - (36*I)*Pi*u^2 + 176*u^3 + 
        (312*I)*Pi*u^3 - 132*u^4 - (564*I)*Pi*u^4 + 44*u^5 + (756*I)*Pi*u^5 - 
        (480*I)*Pi*u^6 + (120*I)*Pi*u^7 + 120*v - 492*u*v - (36*I)*Pi*u*v + 
        908*u^2*v + (708*I)*Pi*u^2*v - 908*u^3*v - (1860*I)*Pi*u^3*v + 
        492*u^4*v + (2448*I)*Pi*u^4*v - 120*u^5*v - (1740*I)*Pi*u^5*v + 
        (480*I)*Pi*u^6*v - 360*v^2 + 1876*u*v^2 - (232*I)*Pi*u*v^2 - 
        132*Pi^2*u*v^2 - (45*I)*Pi^3*u*v^2 - 3108*u^2*v^2 - 
        (772*I)*Pi*u^2*v^2 + 264*Pi^2*u^2*v^2 + (90*I)*Pi^3*u^2*v^2 + 
        1876*u^3*v^2 + (2360*I)*Pi*u^3*v^2 - 132*Pi^2*u^3*v^2 - 
        (45*I)*Pi^3*u^3*v^2 - 360*u^4*v^2 - (2340*I)*Pi*u^4*v^2 + 
        (720*I)*Pi*u^5*v^2 + 360*v^3 - 2452*u*v^3 + (524*I)*Pi*u*v^3 + 
        264*Pi^2*u*v^3 + (90*I)*Pi^3*u*v^3 + 2452*u^2*v^3 + 
        (400*I)*Pi*u^2*v^3 - 264*Pi^2*u^2*v^3 - (90*I)*Pi^3*u^2*v^3 - 
        360*u^3*v^3 - (1380*I)*Pi*u^3*v^3 + (480*I)*Pi*u^4*v^3 - 120*v^4 + 
        1024*u*v^4 - (268*I)*Pi*u*v^4 - 132*Pi^2*u*v^4 - (45*I)*Pi^3*u*v^4 - 
        120*u^2*v^4 - (300*I)*Pi*u^2*v^4 + (120*I)*Pi*u^3*v^4 - 
        108*u*v^2*Zeta[3] + 216*u^2*v^2*Zeta[3] - 108*u^3*v^2*Zeta[3] + 
        216*u*v^3*Zeta[3] - 216*u^2*v^3*Zeta[3] - 108*u*v^4*Zeta[3])/
       (144*u*v^2*(-1 + u + v)^2)), B2 -> 0, C2 -> 0, 
  D2 -> ((-1 + u + v)*(2 - u + u^2 - (4*I)*Pi*u^2 - 2*u^3 - (2*I)*Pi*u^3 + 
       (2*I)*Pi*u^4 - 2*v - 5*u*v - 2*u^2*v + (4*I)*Pi*u^2*v + 
       (2*I)*Pi*u^3*v)*G[1, v])/(24*u*v^2) + 
    G[0, u]*((u*((-4*I)*Pi + 5*u + (6*I)*Pi*u - 5*u^2 + (2*I)*Pi*u^2 + 
         2*u^3 - (6*I)*Pi*u^3 + (2*I)*Pi*u^4 - 4*v + (12*I)*Pi*v - u*v - 
         (10*I)*Pi*u*v + 4*u^2*v - (8*I)*Pi*u^2*v + (6*I)*Pi*u^3*v + 4*v^2 - 
         (12*I)*Pi*v^2 + 2*u*v^2 + (2*I)*Pi*u*v^2 + (6*I)*Pi*u^2*v^2 + 
         (4*I)*Pi*v^3 + (2*I)*Pi*u*v^3))/(24*v^2*(-1 + u + v)) - 
      (u*(4*u^3 - 4*u^4 + u^5 - 6*v + 12*u*v - 10*u^3*v + 4*u^4*v + 12*v^2 - 
         12*u*v^2 - 6*u^2*v^2 + 6*u^3*v^2 - 8*v^3 + 2*u*v^3 + 4*u^2*v^3 + 
         2*v^4 + u*v^4)*G[0, v])/(12*v^2*(-1 + u + v)^2) + 
      (u*(-1 + u + v)*(-2 - u + u^2 + 2*v + u*v)*G[1, v])/(12*v^2)) + 
    G[1, u]*(((-1/12*I)*Pi*(-1 + u + v)*(-1 + u + 2*u^2 - 2*u^3 - u^4 + u^5 + 
         v + 2*u*v + 2*u^3*v + u^4*v))/(u^2*v^2) - 
      ((-1 + u + v)*(-1 + u + 2*u^2 - 2*u^3 - u^4 + u^5 + v + 2*u*v + 
         2*u^3*v + u^4*v)*G[1, v])/(12*u^2*v^2)) + 
    ((-1 + u + v)*(2 - u + u^2 - (4*I)*Pi*u^2 - 2*u^3 - (2*I)*Pi*u^3 + 
       (2*I)*Pi*u^4 - 2*v - 5*u*v - 2*u^2*v + (4*I)*Pi*u^2*v + 
       (2*I)*Pi*u^3*v)*G[1 - v, u])/(24*u*v^2) - 
    ((I/12)*Pi*u*(4*u^3 - 4*u^4 + u^5 - 6*v + 12*u*v - 10*u^3*v + 4*u^4*v + 
       12*v^2 - 12*u*v^2 - 6*u^2*v^2 + 6*u^3*v^2 - 8*v^3 + 2*u*v^3 + 
       4*u^2*v^3 + 2*v^4 + u*v^4)*G[-v, u])/(v^2*(-1 + u + v)^2) + 
    G[0, v]*(((-8*I)*Pi*u^5 + (8*I)*Pi*u^6 - (2*I)*Pi*u^7 - 2*v + 6*u*v - 
        10*u^2*v + (12*I)*Pi*u^2*v + 10*u^3*v - (24*I)*Pi*u^3*v - 6*u^4*v + 
        2*u^5*v + (20*I)*Pi*u^5*v - (8*I)*Pi*u^6*v + 6*v^2 - 7*u*v^2 + 
        4*u^2*v^2 - (24*I)*Pi*u^2*v^2 - 7*u^3*v^2 + (24*I)*Pi*u^3*v^2 + 
        6*u^4*v^2 + (12*I)*Pi*u^4*v^2 - (12*I)*Pi*u^5*v^2 - 6*v^3 - 4*u*v^3 + 
        4*u^2*v^3 + (16*I)*Pi*u^2*v^3 + 6*u^3*v^3 - (4*I)*Pi*u^3*v^3 - 
        (8*I)*Pi*u^4*v^3 + 2*v^4 + 5*u*v^4 + 2*u^2*v^4 - (4*I)*Pi*u^2*v^4 - 
        (2*I)*Pi*u^3*v^4)/(24*u*v^2*(-1 + u + v)^2) + 
      ((-1 + u + v)*(-1 + u + 2*u^2 - 2*u^3 - u^4 + u^5 + v + 2*u*v + 
         2*u^3*v + u^4*v)*G[1, u])/(12*u^2*v^2) - 
      ((-1 + u + v)*(-1 + u + 2*u^2 - 2*u^3 - u^4 + u^5 + v + 2*u*v + 
         2*u^3*v + u^4*v)*G[1 - v, u])/(12*u^2*v^2) + 
      (u*(4*u^3 - 4*u^4 + u^5 - 6*v + 12*u*v - 10*u^3*v + 4*u^4*v + 12*v^2 - 
         12*u*v^2 - 6*u^2*v^2 + 6*u^3*v^2 - 8*v^3 + 2*u*v^3 + 4*u^2*v^3 + 
         2*v^4 + u*v^4)*G[-v, u])/(12*v^2*(-1 + u + v)^2)) + 
    (u*(4*u^3 - 4*u^4 + u^5 - 6*v + 12*u*v - 10*u^3*v + 4*u^4*v + 12*v^2 - 
       12*u*v^2 - 6*u^2*v^2 + 6*u^3*v^2 - 8*v^3 + 2*u*v^3 + 4*u^2*v^3 + 
       2*v^4 + u*v^4)*G[0, 0, v])/(12*v^2*(-1 + u + v)^2) + 
    (u*(-1 + u + v)*(-2 - u + u^2 + 2*v + u*v)*G[0, 1 - v, u])/(12*v^2) - 
    (u*(-2 + u + v)*(-2 + 4*u - 2*u^3 + u^4 + 4*v - 4*u*v - 2*u^2*v + 
       3*u^3*v - 4*v^2 + 2*u*v^2 + 3*u^2*v^2 + 2*v^3 + u*v^3)*G[1, 0, v])/
     (12*v^2*(-1 + u + v)^2) - ((-1 + u + v)*(-1 + u + 2*u^2 - 2*u^3 - u^4 + 
       u^5 + v + 2*u*v + 2*u^3*v + u^4*v)*G[1, 1 - v, u])/(12*u^2*v^2) + 
    (u*(-1 + u + v)*(-2 - u + u^2 + 2*v + u*v)*G[1 - v, 0, u])/(12*v^2) - 
    (u*(4*u^3 - 4*u^4 + u^5 - 6*v + 12*u*v - 10*u^3*v + 4*u^4*v + 12*v^2 - 
       12*u*v^2 - 6*u^2*v^2 + 6*u^3*v^2 - 8*v^3 + 2*u*v^3 + 4*u^2*v^3 + 
       2*v^4 + u*v^4)*G[-v, 0, u])/(12*v^2*(-1 + u + v)^2) - 
    ((12*I)*Pi + 24*u - (42*I)*Pi*u - 72*u^2 + (60*I)*Pi*u^2 + 12*Pi^2*u^2 + 
      96*u^3 - (30*I)*Pi*u^3 - 30*Pi^2*u^3 - 72*u^4 + 12*Pi^2*u^4 + 24*u^5 + 
      32*Pi^2*u^5 - 32*Pi^2*u^6 + 8*Pi^2*u^7 - (48*I)*Pi*v - 72*u*v + 
      (96*I)*Pi*u*v + 168*u^2*v - (72*I)*Pi*u^2*v - 60*Pi^2*u^2*v - 
      168*u^3*v + (36*I)*Pi*u^3*v + 108*Pi^2*u^3*v + 72*u^4*v - 
      (36*I)*Pi*u^4*v + (12*I)*Pi*u^5*v - 80*Pi^2*u^5*v + 32*Pi^2*u^6*v + 
      (72*I)*Pi*v^2 + 273*u*v^2 - 522*u^2*v^2 - (96*I)*Pi*u^2*v^2 + 
      96*Pi^2*u^2*v^2 + 273*u^3*v^2 - (6*I)*Pi*u^3*v^2 - 96*Pi^2*u^3*v^2 + 
      (36*I)*Pi*u^4*v^2 - 48*Pi^2*u^4*v^2 + 48*Pi^2*u^5*v^2 - (48*I)*Pi*v^3 - 
      426*u*v^3 - (120*I)*Pi*u*v^3 + 426*u^2*v^3 + (96*I)*Pi*u^2*v^3 - 
      64*Pi^2*u^2*v^3 + (36*I)*Pi*u^3*v^3 + 16*Pi^2*u^3*v^3 + 
      32*Pi^2*u^4*v^3 + (12*I)*Pi*v^4 + 201*u*v^4 + (66*I)*Pi*u*v^4 + 
      (12*I)*Pi*u^2*v^4 + 16*Pi^2*u^2*v^4 + 8*Pi^2*u^3*v^4 - 
      144*u*v^2*Zeta[3] + 288*u^2*v^2*Zeta[3] - 144*u^3*v^2*Zeta[3] + 
      288*u*v^3*Zeta[3] - 288*u^2*v^3*Zeta[3] - 144*u*v^4*Zeta[3])/
     (144*u*v^2*(-1 + u + v)^2), 
  E2 -> ((3 - 3*u + 3*u^2 - 3*v + 3*u*v - 10*v^2 + (6*I)*Pi*v^2)*G[0, 0, u])/
     (36*v^2) + ((15 - 45*u + 126*u^2 - 177*u^3 + 213*u^4 - 132*u^5 + 
       33*u^6 - 45*v + 189*u*v - 405*u^2*v + 567*u^3*v - 438*u^4*v + 
       132*u^5*v - 5*v^2 - 143*u*v^2 + 445*u^2*v^2 - 522*u^3*v^2 + 
       198*u^4*v^2 + 85*v^3 + 41*u*v^3 - 258*u^2*v^3 + 132*u^3*v^3 - 50*v^4 - 
       42*u*v^4 + 33*u^2*v^4)*G[0, 0, v])/(36*v^2*(-1 + u + v)^2) + 
    (I/6)*Pi*G[0, 1, u] + ((-3 + 3*u - 3*u^2 + 3*v - 3*u*v + 10*v^2 - 
       (6*I)*Pi*v^2)*G[0, 1, v])/(36*v^2) + 
    ((3 - 3*u + 36*u^2 - 66*u^3 + 33*u^4 - 3*v + 45*u*v - 108*u^2*v + 
       66*u^3*v - 10*v^2 + (6*I)*Pi*v^2 - 42*u*v^2 + 33*u^2*v^2)*
      G[0, 1 - v, u])/(36*v^2) - ((2*I)/3)*Pi*G[0, -v, u] + 
    (I/6)*Pi*G[1, 0, u] + G[-v, u]*
     (-1/36*(Pi*(6*I - (18*I)*u + (90*I)*u^2 - (150*I)*u^3 + (204*I)*u^4 - 
          (132*I)*u^5 + (33*I)*u^6 - (18*I)*v + (126*I)*u*v - (342*I)*u^2*v + 
          (540*I)*u^3*v - (438*I)*u^4*v + (132*I)*u^5*v - (2*I)*v^2 + 
          10*Pi*v^2 - (158*I)*u*v^2 - 20*Pi*u*v^2 + (448*I)*u^2*v^2 + 
          10*Pi*u^2*v^2 - (522*I)*u^3*v^2 + (198*I)*u^4*v^2 + (34*I)*v^3 - 
          20*Pi*v^3 + (92*I)*u*v^3 + 20*Pi*u*v^3 - (258*I)*u^2*v^3 + 
          (132*I)*u^3*v^3 - (20*I)*v^4 + 10*Pi*v^4 - (42*I)*u*v^4 + 
          (33*I)*u^2*v^4))/(v^2*(-1 + u + v)^2) + G[0, 0, v]/3 - 
      G[0, 1, v]/6 - G[1, 0, v]/6) - 
    ((3 - 9*u + 12*u^2 - 141*u^3 + 201*u^4 - 132*u^5 + 33*u^6 - 9*v + 
       21*u*v - 237*u^2*v + 531*u^3*v - 438*u^4*v + 132*u^5*v - v^2 - 
       79*u*v^2 + 449*u^2*v^2 - 522*u^3*v^2 + 198*u^4*v^2 + 17*v^3 + 
       109*u*v^3 - 258*u^2*v^3 + 132*u^3*v^3 - 10*v^4 - 42*u*v^4 + 
       33*u^2*v^4)*G[1, 0, v])/(36*v^2*(-1 + u + v)^2) - 
    (I/3)*Pi*G[1, 1, u] + G[1, u]*
     (-1/36*(Pi*(33*I - (66*I)*u + (39*I)*u^2 - (6*I)*u^3 + (39*I)*u^4 - 
          (66*I)*u^5 + (33*I)*u^6 - (66*I)*v + (108*I)*u*v - (48*I)*u^2*v + 
          (48*I)*u^3*v - (108*I)*u^4*v + (66*I)*u^5*v + (33*I)*v^2 - 
          (42*I)*u*v^2 - (20*I)*u^2*v^2 + 8*Pi*u^2*v^2 - (42*I)*u^3*v^2 + 
          (33*I)*u^4*v^2))/(u^2*v^2) + 
      ((-33 + 66*u - 39*u^2 + 6*u^3 - 39*u^4 + 66*u^5 - 33*u^6 + 66*v - 
         108*u*v + 48*u^2*v - 48*u^3*v + 108*u^4*v - 66*u^5*v - 33*v^2 + 
         42*u*v^2 + 20*u^2*v^2 + (6*I)*Pi*u^2*v^2 + 42*u^3*v^2 - 33*u^4*v^2)*
        G[1, v])/(36*u^2*v^2) + G[0, 1, v]/3 - G[1, 1, v]/3) + 
    G[1 - v, u]*((-198 + 297*u + (18*I)*Pi*u - 120*u^2 - (18*I)*Pi*u^2 + 
        297*u^3 + (216*I)*Pi*u^3 - 198*u^4 - (396*I)*Pi*u^4 + 
        (198*I)*Pi*u^5 + 396*v - 468*u*v - (18*I)*Pi*u*v + 468*u^2*v + 
        (270*I)*Pi*u^2*v - 396*u^3*v - (648*I)*Pi*u^3*v + (396*I)*Pi*u^4*v - 
        198*v^2 + 209*u*v^2 - (60*I)*Pi*u*v^2 + 12*Pi^2*u*v^2 - 198*u^2*v^2 - 
        (252*I)*Pi*u^2*v^2 + (198*I)*Pi*u^3*v^2)/(216*u*v^2) + G[0, 1, v]/6 - 
      (2*G[1, 0, v])/3 + G[1, 1, v]/6) + 
    G[0, u]*(-1/216*(78 + (18*I)*Pi - 156*u - (36*I)*Pi*u - 417*u^2 + 
         (234*I)*Pi*u^2 + 495*u^3 - (612*I)*Pi*u^3 - 198*u^4 + 
         (594*I)*Pi*u^4 - (198*I)*Pi*u^5 - 156*v - (36*I)*Pi*v - 114*u*v + 
         (306*I)*Pi*u*v + 765*u^2*v - (1134*I)*Pi*u^2*v - 396*u^3*v + 
         (1440*I)*Pi*u^3*v - (594*I)*Pi*u^4*v + 116*v^2 - (42*I)*Pi*v^2 - 
         18*Pi^2*v^2 + 232*u*v^2 - (462*I)*Pi*u*v^2 + 18*Pi^2*u*v^2 - 
         198*u^2*v^2 + (1098*I)*Pi*u^2*v^2 - (594*I)*Pi*u^3*v^2 - 38*v^3 + 
         (60*I)*Pi*v^3 + 18*Pi^2*v^3 + (252*I)*Pi*u*v^3 - (198*I)*Pi*u^2*v^3)/
        (v^2*(-1 + u + v)) + ((-3 + 9*u - 34*u^2 + 53*u^3 - 69*u^4 + 44*u^5 - 
         11*u^6 + 9*v - 49*u*v + 121*u^2*v - 183*u^3*v + 146*u^4*v - 
         44*u^5*v + v^2 - (2*I)*Pi*v^2 + 51*u*v^2 + (4*I)*Pi*u*v^2 - 
         149*u^2*v^2 - (2*I)*Pi*u^2*v^2 + 174*u^3*v^2 - 66*u^4*v^2 - 17*v^3 + 
         (4*I)*Pi*v^3 - 25*u*v^3 - (4*I)*Pi*u*v^3 + 86*u^2*v^3 - 44*u^3*v^3 + 
         10*v^4 - (2*I)*Pi*v^4 + 14*u*v^4 - 11*u^2*v^4)*G[0, v])/
       (12*v^2*(-1 + u + v)^2) + ((3 - 3*u + 36*u^2 - 66*u^3 + 33*u^4 - 3*v + 
         45*u*v - 108*u^2*v + 66*u^3*v - 10*v^2 + (6*I)*Pi*v^2 - 42*u*v^2 + 
         33*u^2*v^2)*G[1, v])/(36*v^2) + (5*G[0, 0, v])/6 - G[0, 1, v]/6 - 
      G[1, 0, v]/6 + G[1, 1, v]/6) + 
    ((3 - 3*u + 3*u^2 - 3*v + 3*u*v - 10*v^2 + (6*I)*Pi*v^2)*G[1, 1, v])/
     (36*v^2) + ((-33 + 66*u - 39*u^2 + 6*u^3 - 39*u^4 + 66*u^5 - 33*u^6 + 
       66*v - 108*u*v + 48*u^2*v - 48*u^3*v + 108*u^4*v - 66*u^5*v - 33*v^2 + 
       42*u*v^2 + 20*u^2*v^2 + (6*I)*Pi*u^2*v^2 + 42*u^3*v^2 - 33*u^4*v^2)*
      G[1, 1 - v, u])/(36*u^2*v^2) + 
    ((3 - 3*u + 36*u^2 - 66*u^3 + 33*u^4 - 3*v + 45*u*v - 108*u^2*v + 
       66*u^3*v - 10*v^2 + (6*I)*Pi*v^2 - 42*u*v^2 + 33*u^2*v^2)*
      G[1 - v, 0, u])/(36*v^2) - ((2*I)/3)*Pi*G[1 - v, 1, u] + 
    ((3 - 3*u + 3*u^2 - 3*v + 3*u*v - 10*v^2 + (6*I)*Pi*v^2)*
      G[1 - v, 1 - v, u])/(36*v^2) + (I/6)*Pi*G[1 - v, -v, u] + 
    G[1, v]*((-198 + 297*u + (18*I)*Pi*u - 120*u^2 - (18*I)*Pi*u^2 + 
        297*u^3 + (216*I)*Pi*u^3 - 198*u^4 - (396*I)*Pi*u^4 + 
        (198*I)*Pi*u^5 + 396*v - 468*u*v - (18*I)*Pi*u*v + 468*u^2*v + 
        (270*I)*Pi*u^2*v - 396*u^3*v - (648*I)*Pi*u^3*v + (396*I)*Pi*u^4*v - 
        198*v^2 + 209*u*v^2 - (60*I)*Pi*u*v^2 - 198*u^2*v^2 - 
        (252*I)*Pi*u^2*v^2 + (198*I)*Pi*u^3*v^2)/(216*u*v^2) + 
      ((3 - 3*u + 3*u^2 - 3*v + 3*u*v - 10*v^2 + (6*I)*Pi*v^2)*G[1 - v, u])/
       (36*v^2) + (I/6)*Pi*G[-v, u] + G[0, 0, u]/6 + G[0, 1, u]/6 + 
      G[0, 1 - v, u]/6 + G[1, 0, u]/6 - G[1, 1, u]/3 - G[1, 1 - v, u]/3 + 
      G[1 - v, 0, u]/6 - (2*G[1 - v, 1, u])/3 + G[1 - v, 1 - v, u]/6 + 
      G[-v, 0, u]/6) + ((-6 + 18*u - 90*u^2 + 150*u^3 - 204*u^4 + 132*u^5 - 
       33*u^6 + 18*v - 126*u*v + 342*u^2*v - 540*u^3*v + 438*u^4*v - 
       132*u^5*v + 2*v^2 + (6*I)*Pi*v^2 + 158*u*v^2 - (12*I)*Pi*u*v^2 - 
       448*u^2*v^2 + (6*I)*Pi*u^2*v^2 + 522*u^3*v^2 - 198*u^4*v^2 - 34*v^3 - 
       (12*I)*Pi*v^3 - 92*u*v^3 + (12*I)*Pi*u*v^3 + 258*u^2*v^3 - 
       132*u^3*v^3 + 20*v^4 + (6*I)*Pi*v^4 + 42*u*v^4 - 33*u^2*v^4)*
      G[-v, 0, u])/(36*v^2*(-1 + u + v)^2) + (I/6)*Pi*G[-v, 1 - v, u] + 
    G[0, v]*((-26*u - (6*I)*Pi*u + 78*u^2 + (18*I)*Pi*u^2 - 104*u^3 - 
        (156*I)*Pi*u^3 + 78*u^4 + (282*I)*Pi*u^4 - 26*u^5 - (402*I)*Pi*u^5 + 
        (264*I)*Pi*u^6 - (66*I)*Pi*u^7 - 66*v + 276*u*v + (18*I)*Pi*u*v - 
        512*u^2*v - (210*I)*Pi*u^2*v + 512*u^3*v + (642*I)*Pi*u^3*v - 
        276*u^4*v - (1062*I)*Pi*u^4*v + 66*u^5*v + (876*I)*Pi*u^5*v - 
        (264*I)*Pi*u^6*v + 198*v^2 - 569*u*v^2 + (2*I)*Pi*u*v^2 + 
        12*Pi^2*u*v^2 + 782*u^2*v^2 + (326*I)*Pi*u^2*v^2 - 24*Pi^2*u^2*v^2 - 
        569*u^3*v^2 - (898*I)*Pi*u^3*v^2 + 12*Pi^2*u^3*v^2 + 198*u^4*v^2 + 
        (1044*I)*Pi*u^4*v^2 - (396*I)*Pi*u^5*v^2 - 198*v^3 + 414*u*v^3 - 
        (34*I)*Pi*u*v^3 - 24*Pi^2*u*v^3 - 414*u^2*v^3 - (218*I)*Pi*u^2*v^3 + 
        24*Pi^2*u^2*v^3 + 198*u^3*v^3 + (516*I)*Pi*u^3*v^3 - 
        (264*I)*Pi*u^4*v^3 + 66*v^4 - 95*u*v^4 + (20*I)*Pi*u*v^4 + 
        12*Pi^2*u*v^4 + 66*u^2*v^4 + (84*I)*Pi*u^2*v^4 - (66*I)*Pi*u^3*v^4)/
       (72*u*v^2*(-1 + u + v)^2) + ((33 - 66*u + 39*u^2 - 6*u^3 + 39*u^4 - 
         66*u^5 + 33*u^6 - 66*v + 108*u*v - 48*u^2*v + 48*u^3*v - 108*u^4*v + 
         66*u^5*v + 33*v^2 - 42*u*v^2 - 20*u^2*v^2 - (6*I)*Pi*u^2*v^2 - 
         42*u^3*v^2 + 33*u^4*v^2)*G[1, u])/(36*u^2*v^2) + 
      ((-11 + 22*u - 14*u^2 + 3*u^3 - 14*u^4 + 22*u^5 - 11*u^6 + 22*v - 
         36*u*v + 17*u^2*v - 17*u^3*v + 36*u^4*v - 22*u^5*v - 11*v^2 + 
         14*u*v^2 + 10*u^2*v^2 + (8*I)*Pi*u^2*v^2 + 14*u^3*v^2 - 11*u^4*v^2)*
        G[1 - v, u])/(12*u^2*v^2) + ((6 - 18*u + 90*u^2 - 150*u^3 + 204*u^4 - 
         132*u^5 + 33*u^6 - 18*v + 126*u*v - 342*u^2*v + 540*u^3*v - 
         438*u^4*v + 132*u^5*v - 2*v^2 - (18*I)*Pi*v^2 - 158*u*v^2 + 
         (36*I)*Pi*u*v^2 + 448*u^2*v^2 - (18*I)*Pi*u^2*v^2 - 522*u^3*v^2 + 
         198*u^4*v^2 + 34*v^3 + (36*I)*Pi*v^3 + 92*u*v^3 - (36*I)*Pi*u*v^3 - 
         258*u^2*v^3 + 132*u^3*v^3 - 20*v^4 - (18*I)*Pi*v^4 - 42*u*v^4 + 
         33*u^2*v^4)*G[-v, u])/(36*v^2*(-1 + u + v)^2) - G[0, 0, u]/2 - 
      G[0, 1, u]/6 + (2*G[0, -v, u])/3 - G[1, 0, u]/6 + G[1, 1, u]/3 + 
      (2*G[1 - v, 1, u])/3 - G[1 - v, 1 - v, u]/2 - G[1 - v, -v, u]/6 - 
      G[-v, 1 - v, u]/6 + G[-v, -v, u]/3) - (I/3)*Pi*G[-v, -v, u] + 
    G[0, 0, 0, u]/6 - (5*G[0, 0, 0, v])/6 + G[0, 0, 1 - v, u]/6 - 
    G[0, 1, 1, v]/6 + G[0, 1, 1 - v, u]/6 + G[0, 1 - v, 0, u]/6 + 
    G[0, 1 - v, 1 - v, u]/6 - (2*G[0, -v, 0, u])/3 + G[1, 0, 1 - v, u]/6 - 
    G[1, 1, 0, v]/2 + G[1, 1, 1, v]/6 - G[1, 1, 1 - v, u]/3 + 
    G[1, 1 - v, 0, u]/6 - G[1, 1 - v, 1 - v, u]/3 + G[1 - v, 0, 0, u]/6 + 
    G[1 - v, 0, 1 - v, u]/6 - (2*G[1 - v, 1, 1 - v, u])/3 + 
    G[1 - v, 1 - v, 0, u]/6 + G[1 - v, 1 - v, 1 - v, u]/6 + 
    G[1 - v, -v, 0, u]/6 - G[-v, 0, 0, u]/3 + G[-v, 0, 1 - v, u]/6 + 
    G[-v, 1 - v, 0, u]/6 - G[-v, -v, 0, u]/3 + 
    ((-396*I)*Pi - 1100*u + (1386*I)*Pi*u - 57*Pi^2*u + 3300*u^2 - 
      (1824*I)*Pi*u^2 + 171*Pi^2*u^2 - 4400*u^3 + (522*I)*Pi*u^3 - 
      558*Pi^2*u^3 + 3300*u^4 + (468*I)*Pi*u^4 + 1227*Pi^2*u^4 - 1100*u^5 - 
      (156*I)*Pi*u^5 - 1641*Pi^2*u^5 + 1056*Pi^2*u^6 - 264*Pi^2*u^7 + 
      (1584*I)*Pi*v + 3300*u*v - (4500*I)*Pi*u*v + 171*Pi^2*u*v - 
      7700*u^2*v + (4572*I)*Pi*u^2*v - 819*Pi^2*u^2*v + 7700*u^3*v - 
      (1584*I)*Pi*u^3*v + 2547*Pi^2*u^3*v - 3300*u^4*v + (720*I)*Pi*u^4*v - 
      4347*Pi^2*u^4*v - (396*I)*Pi*u^5*v + 3504*Pi^2*u^5*v - 
      1056*Pi^2*u^6*v - (2376*I)*Pi*v^2 - 1519*u*v^2 + (5576*I)*Pi*u*v^2 + 
      34*Pi^2*u*v^2 + (24*I)*Pi^3*u*v^2 + 1938*u^2*v^2 - 
      (4852*I)*Pi*u^2*v^2 + 967*Pi^2*u^2*v^2 - (48*I)*Pi^3*u^2*v^2 - 
      1519*u^3*v^2 + (2642*I)*Pi*u^3*v^2 - 3566*Pi^2*u^3*v^2 + 
      (24*I)*Pi^3*u^3*v^2 - (1188*I)*Pi*u^4*v^2 + 4176*Pi^2*u^4*v^2 - 
      1584*Pi^2*u^5*v^2 + (1584*I)*Pi*v^3 - 2462*u*v^3 - (3196*I)*Pi*u*v^3 - 
      353*Pi^2*u*v^3 - (48*I)*Pi^3*u*v^3 + 2462*u^2*v^3 + 
      (2500*I)*Pi*u^2*v^3 - 655*Pi^2*u^2*v^3 + (48*I)*Pi^3*u^2*v^3 - 
      (1188*I)*Pi*u^3*v^3 + 2064*Pi^2*u^3*v^3 - 1056*Pi^2*u^4*v^3 - 
      (396*I)*Pi*v^4 + 1781*u*v^4 + (734*I)*Pi*u*v^4 + 205*Pi^2*u*v^4 + 
      (24*I)*Pi^3*u*v^4 - (396*I)*Pi*u^2*v^4 + 336*Pi^2*u^2*v^4 - 
      264*Pi^2*u^3*v^4 + 612*u*v^2*Zeta[3] - 1224*u^2*v^2*Zeta[3] + 
      612*u^3*v^2*Zeta[3] - 1224*u*v^3*Zeta[3] + 1224*u^2*v^3*Zeta[3] + 
      612*u*v^4*Zeta[3])/(432*u*v^2*(-1 + u + v)^2), 
  F2 -> (5 - 5*u - (3*I)*Pi*u + 5*u^2 + (3*I)*Pi*u^2 - 5*v + 5*u*v + 
      (3*I)*Pi*u*v)/(54*v^2) + ((-1 + u + v)*G[0, u])/(18*v^2) + 
    ((1 - u + u^2 - v + u*v)*G[0, v])/(18*v^2) - (u*G[1, v])/(18*v^2) - 
    (u*G[1 - v, u])/(18*v^2)}}


==> anc/FiniteRemainder/Hggg/ggHg_HA2.m <==
{{A1 -> (-19*Pi^2)/24 + u/(6*(-1 + u + v)^2) - (I/2)*Pi*G[0, v] - 
    G[1, u]*G[1, v] - (3*G[0, v]*(G[0, u] + G[1 - v, u]))/2 + 
    (I/2)*(Pi*G[0, u] + Pi*G[1, v] + Pi*G[1 - v, u]) + 
    G[0, v]*(G[1, u] + G[-v, u]) - I*(Pi*G[1, u] + Pi*G[-v, u]) + 
    (5*G[0, 0, v])/2 + (-G[0, 1, v] - G[1, 0, v])/2 - G[1, 1 - v, u] + 
    (G[0, u]*G[1, v] + G[1, v]*G[1 - v, u] + G[0, 0, u] + G[0, 1 - v, u] + 
      G[1, 1, v] + G[1 - v, 0, u] + G[1 - v, 1 - v, u])/2 - G[-v, 0, u], 
  B1 -> 0, C1 -> -1/6*u/(-1 + u + v)^2}, 
 {A2 -> (-1133*Pi^4)/5760 - ((I/72)*Pi^3*(-44 + 120*u - 111*u^2 + 33*u^3 + 
       132*v - 240*u*v + 111*u^2*v - 132*v^2 + 120*u*v^2 + 44*v^3))/
     (-1 + u + v)^3 - (-943*u + 2560*u^2 - 943*u^3 - 1231*v + 6055*u*v - 
      6055*u^2*v + 1231*u^3*v + 3783*v^2 - 8985*u*v^2 + 3783*u^2*v^2 - 
      3873*v^3 + 3873*u*v^3 + 1321*v^4)/(216*(-1 + v)*(-1 + u + v)^2*
      (u + v)) + (Pi^2*(-2747 + 10226*u - 11718*u^2 + 2306*u^3 + 4933*u^4 - 
       3120*u^5 + 480*u^6 + 11060*v - 29256*u*v + 17640*u^2*v + 9196*u^3*v - 
       10560*u^4*v + 1920*u^5*v - 16626*v^2 + 26394*u*v^2 + 846*u^2*v^2 - 
       12960*u^3*v^2 + 2880*u^4*v^2 + 11060*v^3 - 6164*u*v^3 - 6720*u^2*v^3 + 
       1920*u^3*v^3 - 2747*v^4 - 1200*u*v^4 + 480*u^2*v^4))/
     (864*(-1 + u + v)^4) + ((I/108)*Pi*(-90*u^2 + 248*u^3 - 492*u^4 + 
       195*u^5 - 131*u^6 - 180*u*v + 946*u^2*v - 1998*u^3*v + 1788*u^4*v - 
       1051*u^5*v + 90*u^6*v - 90*v^2 + 1112*u*v^2 - 3222*u^2*v^2 + 
       4167*u^3*v^2 - 2669*u^4*v^2 + 360*u^5*v^2 + 270*v^3 - 1986*u*v^3 + 
       3840*u^2*v^3 - 3011*u^3*v^3 + 540*u^4*v^3 - 270*v^4 + 1356*u*v^4 - 
       1564*u^2*v^4 + 360*u^3*v^4 + 90*v^5 - 302*u*v^5 + 90*u^2*v^5))/
     (u*(-1 + u + v)^3*(u + v)^2) + 
    (Pi^2*(-33 + 111*u - 120*u^2 + 44*u^3 + 99*v - 222*u*v + 120*u^2*v - 
       99*v^2 + 111*u*v^2 + 33*v^3)*G[0, u])/(72*(-1 + u + v)^3) - 
    ((131*u^2 - 195*u^3 + 492*u^4 - 248*u^5 + 90*u^6 + 82*u*v - 243*u^2*v + 
       780*u^3*v - 574*u^4*v + 360*u^5*v - 193*v^2 + 531*u*v^2 - 
       495*u^2*v^2 - 41*u^3*v^2 + 540*u^4*v^2 + 579*v^3 - 1362*u*v^3 + 
       841*u^2*v^3 + 360*u^3*v^3 - 579*v^4 + 749*u*v^4 + 90*u^2*v^4 + 
       193*v^5)*G[0, u])/(108*(-1 + u + v)^3*(u + v)^2) - 
    ((5*I)/16)*Pi^3*G[0, v] - (Pi^2*(-33 + 123*u - 141*u^2 + 55*u^3 + 135*v - 
       300*u*v + 177*u^2*v - 162*v^2 + 186*u*v^2 + 66*v^3)*G[0, v])/
     (72*(-1 + u + v)^3) - (19*Pi^2*G[0, u]*G[0, v])/16 + 
    (11*Pi^2*G[1, u])/9 + (11*Pi^2*G[0, v]*G[1, u])/24 - 
    ((11*I)/6)*Pi*G[0, v]*G[1 - v, u] - (25*Pi^2*G[0, v]*G[1 - v, u])/48 + 
    ((5*I)/16)*(Pi^3*G[0, u] + Pi^3*G[1, v] + Pi^3*G[1 - v, u]) - 
    (I/36)*((Pi*(-67 + 62*u + 113*u^2 - 135*u^3 + 30*u^4 + 134*v + 16*u*v - 
         210*u^2*v + 60*u^3*v - 67*v^2 - 75*u*v^2 + 30*u^2*v^2)*G[0, u])/
       (-1 + u + v)^2 + (Pi*(-67 + 62*u + 113*u^2 - 135*u^3 + 30*u^4 + 
         134*v + 16*u*v - 210*u^2*v + 60*u^3*v - 67*v^2 - 75*u*v^2 + 
         30*u^2*v^2)*G[1, v])/(-1 + u + v)^2 + 
      (Pi*(-67 + 62*u + 113*u^2 - 135*u^3 + 30*u^4 + 134*v + 16*u*v - 
         210*u^2*v + 60*u^3*v - 67*v^2 - 75*u*v^2 + 30*u^2*v^2)*G[1 - v, u])/
       (-1 + u + v)^2) + 
    (((90 - 562*u + 911*u^2 - 562*u^3 + 90*u^4 - 180*v + 944*u*v - 
         944*u^2*v + 180*u^3*v + 90*v^2 - 382*u*v^2 + 90*u^2*v^2)*G[1, v])/
       (u*(-1 + u + v)^2) + ((90 - 562*u + 911*u^2 - 562*u^3 + 90*u^4 - 
         180*v + 944*u*v - 944*u^2*v + 180*u^3*v + 90*v^2 - 382*u*v^2 + 
         90*u^2*v^2)*G[1 - v, u])/(u*(-1 + u + v)^2))/108 + 
    (9*Pi^2*G[0, v]*G[-v, u])/8 - ((5*I)/8)*(Pi^3*G[1, u] + Pi^3*G[-v, u]) + 
    (I/36)*((Pi*(-67 + 265*u - 126*u^2 - 230*u^3 + 413*u^4 - 195*u^5 + 
         30*u^6 + 268*v - 672*u*v - 48*u^2*v + 992*u^3*v - 660*u^4*v + 
         120*u^5*v - 402*v^2 + 450*u*v^2 + 678*u^2*v^2 - 810*u^3*v^2 + 
         180*u^4*v^2 + 268*v^3 + 32*u*v^3 - 420*u^2*v^3 + 120*u^3*v^3 - 
         67*v^4 - 75*u*v^4 + 30*u^2*v^4)*G[0, v])/(-1 + u + v)^4 + 
      (Pi*(30 - 135*u + 46*u^2 + 124*u^3 + 46*u^4 - 135*u^5 + 30*u^6 - 60*v + 
         210*u*v + 118*u^2*v - 118*u^3*v - 210*u^4*v + 60*u^5*v + 30*v^2 - 
         75*u*v^2 - 134*u^2*v^2 - 75*u^3*v^2 + 30*u^4*v^2)*G[1, u])/
       (u^2*(-1 + u + v)^2) + (Pi*(-134 + 536*u - 534*u^2 + 41*u^3 + 
         346*u^4 - 195*u^5 + 30*u^6 + 530*v - 1476*u*v + 768*u^2*v + 
         718*u^3*v - 660*u^4*v + 120*u^5*v - 792*v^2 + 1257*u*v^2 + 
         264*u^2*v^2 - 810*u^3*v^2 + 180*u^4*v^2 + 530*v^3 - 242*u*v^3 - 
         420*u^2*v^3 + 120*u^3*v^3 - 134*v^4 - 75*u*v^4 + 30*u^2*v^4)*
        G[-v, u])/(-1 + u + v)^4) + ((7*I)/4)*Pi*G[0, v]*G[0, 0, u] + 
    (29*Pi^2*G[0, 0, v])/16 - ((I/12)*Pi*(-1 + v)*(11 - 21*u + 12*u^2 - 
       22*v + 21*u*v + 11*v^2)*G[0, 0, v])/(-1 + u + v)^3 - 
    ((11*I)/4)*Pi*G[0, u]*G[0, 0, v] + ((7*I)/2)*Pi*G[-v, u]*G[0, 0, v] - 
    (23*G[0, 0, u]*G[0, 0, v])/4 + ((11*I)/12)*(Pi*G[0, u]*G[0, v] + 
      Pi*G[0, v]*G[1, u] + Pi*G[0, 1, v]) + 3*G[0, 0, v]*G[0, -v, u] - 
    G[0, 1, u]*(G[0, 1, v] + G[1, 0, v]) - 
    G[1, 0, u]*(G[0, 1, v] + G[1, 0, v]) - 
    (9*(Pi^2*G[0, 1, v] + Pi^2*G[1, 0, v]))/16 + 
    (I/12)*((Pi*(u + v)*(12 - 21*u + 11*u^2 - 21*v + 22*u*v + 11*v^2)*G[0, v]*
        G[-v, u])/(-1 + u + v)^3 + (Pi*(-44 + 120*u - 111*u^2 + 33*u^3 + 
         132*v - 240*u*v + 111*u^2*v - 132*v^2 + 120*u*v^2 + 44*v^3)*
        G[0, -v, u])/(-1 + u + v)^3 + 
      (Pi*(-1 + v)*(11 - 21*u + 12*u^2 - 22*v + 21*u*v + 11*v^2)*G[1, 0, v])/
       (-1 + u + v)^3) + ((5*I)/4)*(Pi*G[0, u]*G[0, 1, v] + 
      Pi*G[0, u]*G[1, 0, v]) + (I/4)*(Pi*G[1 - v, u]*G[0, 1, v] + 
      Pi*G[1 - v, u]*G[1, 0, v]) + 
    (7*(G[0, 0, u]*(G[0, 1, v] + G[1, 0, v]) + G[0, 1 - v, u]*
        (G[0, 1, v] + G[1, 0, v])))/4 + (Pi^2*G[1, 1, u])/3 + 
    G[0, 1, u]*G[1, 1, v] + G[1, 0, u]*G[1, 1, v] - 
    (19*(Pi^2*G[1, u]*G[1, v] + Pi^2*G[1, 1 - v, u]))/24 + 
    (9*(Pi^2*G[0, u]*G[1, v] + Pi^2*G[0, 0, u] + Pi^2*G[0, 1 - v, u] + 
       Pi^2*G[1, 1, v] + Pi^2*G[1 - v, 0, u]))/16 + 
    (-(((91*u^3 - 262*u^4 + 262*u^5 - 91*u^6 + 272*u^2*v - 1291*u^3*v + 
          2117*u^4*v - 1291*u^5*v + 272*u^6*v + 259*u*v^2 - 2180*u^2*v^2 + 
          5495*u^3*v^2 - 5495*u^4*v^2 + 2180*u^5*v^2 - 259*u^6*v^2 + 30*v^3 - 
          1367*u*v^3 + 6215*u^2*v^3 - 9894*u^3*v^3 + 6215*u^4*v^3 - 
          1367*u^5*v^3 + 30*u^6*v^3 - 120*v^4 + 2803*u*v^4 - 8276*u^2*v^4 + 
          8276*u^3*v^4 - 2803*u^4*v^4 + 120*u^5*v^4 + 180*v^5 - 2797*u*v^5 + 
          5297*u^2*v^5 - 2797*u^3*v^5 + 180*u^4*v^5 - 120*v^6 + 1358*u*v^6 - 
          1358*u^2*v^6 + 120*u^3*v^6 + 30*v^7 - 256*u*v^7 + 30*u^2*v^7)*
         G[0, v])/(u*(-1 + v)^2*(-1 + u + v)^3*(u + v)^2)) - 
      ((30 - 135*u + 46*u^2 + 124*u^3 + 46*u^4 - 135*u^5 + 30*u^6 - 60*v + 
         210*u*v + 118*u^2*v - 118*u^3*v - 210*u^4*v + 60*u^5*v + 30*v^2 - 
         75*u*v^2 - 134*u^2*v^2 - 75*u^3*v^2 + 30*u^4*v^2)*G[0, v]*G[1, u])/
       (u^2*(-1 + u + v)^2) - 
      ((Pi^2*u*(12 - 21*u + 11*u^2 - 24*v + 21*u*v + 12*v^2))/
         (-1 + u + v)^3 + ((-67 + 62*u + 113*u^2 - 135*u^3 + 30*u^4 + 134*v + 
           16*u*v - 210*u^2*v + 60*u^3*v - 67*v^2 - 75*u*v^2 + 30*u^2*v^2)*
          G[0, u])/(-1 + u + v)^2)*G[1, v] - 
      ((-134 + 536*u - 534*u^2 + 41*u^3 + 346*u^4 - 195*u^5 + 30*u^6 + 
         530*v - 1476*u*v + 768*u^2*v + 718*u^3*v - 660*u^4*v + 120*u^5*v - 
         792*v^2 + 1257*u*v^2 + 264*u^2*v^2 - 810*u^3*v^2 + 180*u^4*v^2 + 
         530*v^3 - 242*u*v^3 - 420*u^2*v^3 + 120*u^3*v^3 - 134*v^4 - 
         75*u*v^4 + 30*u^2*v^4)*G[0, v]*G[-v, u])/(-1 + u + v)^4 - 
      ((-335 + 1349*u - 1758*u^2 + 854*u^3 + 145*u^4 - 195*u^5 + 30*u^6 + 
         1334*v - 3906*u*v + 3198*u^2*v - 86*u^3*v - 660*u^4*v + 120*u^5*v - 
         1998*v^2 + 3678*u*v^2 - 942*u^2*v^2 - 810*u^3*v^2 + 180*u^4*v^2 + 
         1334*v^3 - 1046*u*v^3 - 420*u^2*v^3 + 120*u^3*v^3 - 335*v^4 - 
         75*u*v^4 + 30*u^2*v^4)*G[0, 0, v])/(-1 + u + v)^4 - 
      ((67 - 137*u + 67*u^2 - 134*v + 134*u*v + 67*v^2)*G[0, 1, v])/
       (-1 + u + v)^2 - ((-67 + 62*u + 113*u^2 - 135*u^3 + 30*u^4 + 134*v + 
         16*u*v - 210*u^2*v + 60*u^3*v - 67*v^2 - 75*u*v^2 + 30*u^2*v^2)*
        G[0, 1 - v, u])/(-1 + u + v)^2 - 
      ((-67 + 62*u + 113*u^2 - 135*u^3 + 30*u^4 + 134*v + 16*u*v - 
         210*u^2*v + 60*u^3*v - 67*v^2 - 75*u*v^2 + 30*u^2*v^2)*
        G[1 - v, 0, u])/(-1 + u + v)^2)/36 + G[1, 1, v]*G[1 - v, 1, u] + 
    ((11*I)/6)*(Pi*G[1, 1, u] + Pi*G[1 - v, 1, u]) - 
    (11*(G[1, u]*G[0, 1, v] + G[0, v]*G[1, 1, u] + G[0, v]*G[1 - v, 1, u]))/
     6 - (15*G[0, 0, v]*(G[0, 1 - v, u] + G[1 - v, 0, u] + 
       G[1 - v, 1 - v, u]))/4 - ((11*I)/12)*
     (G[1, v]*(Pi*G[0, u] + Pi*G[1, u] + Pi*G[1 - v, u]) + Pi*G[0, 0, u] + 
      Pi*G[0, 1, u] + Pi*G[0, 1 - v, u] + Pi*G[1, 0, u] + Pi*G[1, 1, v] + 
      Pi*G[1, 1 - v, u] + Pi*G[1 - v, 0, u] + Pi*G[1 - v, 1 - v, u]) + 
    (11*(Pi^2*G[1, v]*G[1 - v, u] + Pi^2*G[1 - v, 1 - v, u]))/48 + 
    (11*(G[0, v]*G[0, 0, u] + G[1 - v, u]*G[1, 0, v] + 
       (G[0, v] + G[1, 0, v])*G[1 - v, 1 - v, u]))/4 - 
    (9*Pi^2*G[-v, 0, u])/8 - ((5*I)/2)*Pi*G[0, v]*G[-v, 0, u] + 
    (11*G[0, 0, v]*G[-v, 0, u])/2 - G[0, 1, v]*G[-v, 0, u] - 
    G[1, 0, v]*G[-v, 0, u] + 
    (G[1, v]*(((30 - 135*u + 46*u^2 + 124*u^3 + 46*u^4 - 135*u^5 + 30*u^6 - 
           60*v + 210*u*v + 118*u^2*v - 118*u^3*v - 210*u^4*v + 60*u^5*v + 
           30*v^2 - 75*u*v^2 - 134*u^2*v^2 - 75*u^3*v^2 + 30*u^4*v^2)*
          G[1, u])/(u^2*(-1 + u + v)^2) + 
        ((67 - 137*u + 67*u^2 - 134*v + 134*u*v + 67*v^2)*G[1 - v, u])/
         (-1 + u + v)^2) + (Pi^2*(-44 + 120*u - 111*u^2 + 33*u^3 + 120*v - 
         222*u*v + 99*u^2*v - 111*v^2 + 99*u*v^2 + 33*v^3)*G[-v, u])/
       (-1 + u + v)^3 + ((67 - 137*u + 67*u^2 - 134*v + 134*u*v + 67*v^2)*
        G[0, 0, u])/(-1 + u + v)^2 + 
      ((-67 + 127*u - 30*u^2 - 368*u^3 + 413*u^4 - 195*u^5 + 30*u^6 + 262*v - 
         342*u*v - 366*u^2*v + 986*u^3*v - 660*u^4*v + 120*u^5*v - 390*v^2 + 
         264*u*v^2 + 666*u^2*v^2 - 810*u^3*v^2 + 180*u^4*v^2 + 262*v^3 + 
         26*u*v^3 - 420*u^2*v^3 + 120*u^3*v^3 - 67*v^4 - 75*u*v^4 + 
         30*u^2*v^4)*G[1, 0, v])/(-1 + u + v)^4 + 
      ((67 - 137*u + 67*u^2 - 134*v + 134*u*v + 67*v^2)*G[1, 1, v])/
       (-1 + u + v)^2 + ((30 - 135*u + 46*u^2 + 124*u^3 + 46*u^4 - 135*u^5 + 
         30*u^6 - 60*v + 210*u*v + 118*u^2*v - 118*u^3*v - 210*u^4*v + 
         60*u^5*v + 30*v^2 - 75*u*v^2 - 134*u^2*v^2 - 75*u^3*v^2 + 
         30*u^4*v^2)*G[1, 1 - v, u])/(u^2*(-1 + u + v)^2) + 
      ((67 - 137*u + 67*u^2 - 134*v + 134*u*v + 67*v^2)*G[1 - v, 1 - v, u])/
       (-1 + u + v)^2 + ((-134 + 536*u - 534*u^2 + 41*u^3 + 346*u^4 - 
         195*u^5 + 30*u^6 + 530*v - 1476*u*v + 768*u^2*v + 718*u^3*v - 
         660*u^4*v + 120*u^5*v - 792*v^2 + 1257*u*v^2 + 264*u^2*v^2 - 
         810*u^3*v^2 + 180*u^4*v^2 + 530*v^3 - 242*u*v^3 - 420*u^2*v^3 + 
         120*u^3*v^3 - 134*v^4 - 75*u*v^4 + 30*u^2*v^4)*G[-v, 0, u])/
       (-1 + u + v)^4)/36 + G[0, 0, v]*(G[0, 1, u] + G[1, 0, u] + 
      G[1 - v, 1, u] + G[1 - v, -v, u] + G[-v, 1 - v, u]) - 
    I*(Pi*G[0, v]*G[1, 0, u] + G[-v, u]*(Pi*G[0, 1, v] + Pi*G[1, 0, v]) + 
      Pi*G[0, v]*G[-v, 1 - v, u]) + (2*Pi^2*G[-v, -v, u])/3 + 
    ((I/6)*Pi*(11 - 21*u + 12*u^2 - 21*v + 24*u*v + 12*v^2)*G[-v, -v, u])/
     (-1 + u + v)^3 + 
    (-(((11 - 21*u + 12*u^2 - 21*v + 24*u*v + 12*v^2)*G[-v, u]*G[0, 0, v])/
        (-1 + u + v)^3) - Pi^2*G[0, -v, u] - 
      ((11 - 21*u + 12*u^2 - 21*v + 24*u*v + 12*v^2)*G[0, v]*G[-v, -v, u])/
       (-1 + u + v)^3)/6 + ((15*I)/4)*Pi*G[0, 0, 0, v] + 
    (45*G[0, u]*G[0, 0, 0, v])/4 - (11*G[1, u]*G[0, 0, 0, v])/2 + 
    (37*G[1 - v, u]*G[0, 0, 0, v])/4 - (15*G[-v, u]*G[0, 0, 0, v])/2 + 
    (-(((-55 + 153*u - 144*u^2 + 44*u^3 + 165*v - 306*u*v + 144*u^2*v - 
          165*v^2 + 153*u*v^2 + 55*v^3)*G[0, u]*G[0, 0, v])/(-1 + u + v)^3) - 
      G[0, v]*(((-44 + 120*u - 111*u^2 + 33*u^3 + 132*v - 240*u*v + 
           111*u^2*v - 132*v^2 + 120*u*v^2 + 44*v^3)*G[0, -v, u])/
         (-1 + u + v)^3 + ((-22 + 54*u - 45*u^2 + 11*u^3 + 54*v - 90*u*v + 
           33*u^2*v - 45*v^2 + 33*u*v^2 + 11*v^3)*G[-v, 0, u])/
         (-1 + u + v)^3) - ((-11 + 33*u - 33*u^2 + 11*u^3 + 21*v - 48*u*v + 
         21*u^2*v - 12*v^2 + 12*u*v^2)*G[0, 1, 0, v])/(-1 + u + v)^3)/12 - 
    G[0, v]*G[0, 1, 1 - v, u] + G[-v, u]*(G[0, 0, 1, v] + G[0, 1, 0, v] + 
      G[1, 0, 0, v]) - ((7*I)/4)*(Pi*G[0, 0, 1, v] + Pi*G[0, 1, 0, v] + 
      Pi*G[1, 0, 0, v]) + (7*(G[0, 0, v]*G[1, 1 - v, u] + 
       G[1, u]*G[0, 0, 1, v] + G[1, u]*G[0, 1, 0, v] + 
       G[1, u]*G[1, 0, 0, v]))/2 - 
    (11*((G[0, u] + G[1 - v, u])*G[0, 0, 1, v] + (G[0, u] + G[1 - v, u])*
        G[0, 1, 0, v] + (G[0, u] + G[1 - v, u])*G[1, 0, 0, v]))/4 + 
    (11*(G[0, v]*G[0, 1, u] + G[0, u]*G[0, 1, v] + G[1 - v, u]*G[0, 1, v] + 
       G[0, v]*G[1, 0, u] + G[0, 1, 1, v] + G[1, 0, 1, v]))/12 - 
    G[0, v]*G[1, 0, 1 - v, u] + (13*G[1 - v, u]*G[1, 1, 0, v])/4 + 
    ((3*I)/4)*(Pi*G[0, v]*G[0, 1 - v, u] + Pi*G[0, v]*G[1 - v, 0, u] + 
      Pi*G[0, 1, 1, v] + Pi*G[1, 0, 1, v] + Pi*G[1, 1, 0, v]) + 
    (G[0, v]*(((-67 + 269*u - 314*u^2 + 104*u^3 + 93*u^4 - 65*u^5 + 10*u^6 + 
           268*v - 764*u*v + 524*u^2*v + 152*u^3*v - 220*u^4*v + 40*u^5*v - 
           402*v^2 + 688*u*v^2 - 42*u^2*v^2 - 270*u^3*v^2 + 60*u^4*v^2 + 
           268*v^3 - 168*u*v^3 - 140*u^2*v^3 + 40*u^3*v^3 - 67*v^4 - 
           25*u*v^4 + 10*u^2*v^4)*G[0, u])/(-1 + u + v)^4 + 
        ((10 - 45*u - 7*u^2 + 87*u^3 - 7*u^4 - 45*u^5 + 10*u^6 - 20*v + 
           70*u*v + 84*u^2*v - 84*u^3*v - 70*u^4*v + 20*u^5*v + 10*v^2 - 
           25*u*v^2 - 67*u^2*v^2 - 25*u^3*v^2 + 10*u^4*v^2)*G[1 - v, u])/
         (u^2*(-1 + u + v)^2)) + ((-1 + v)*(11 - 21*u + 12*u^2 - 22*v + 
         21*u*v + 11*v^2)*G[0, u]*G[1, 0, v])/(-1 + u + v)^3 + 
      ((-77 + 207*u - 189*u^2 + 55*u^3 + 219*v - 396*u*v + 177*u^2*v - 
         210*v^2 + 186*u*v^2 + 66*v^3)*G[0, 0, 0, v])/(-1 + u + v)^3 + 
      ((-44 + 120*u - 111*u^2 + 33*u^3 + 132*v - 240*u*v + 111*u^2*v - 
         132*v^2 + 120*u*v^2 + 44*v^3)*G[0, -v, 0, u])/(-1 + u + v)^3 + 
      ((-33 + 123*u - 141*u^2 + 55*u^3 + 99*v - 246*u*v + 141*u^2*v - 
         99*v^2 + 123*u*v^2 + 33*v^3)*G[1, 1, 0, v])/(-1 + u + v)^3)/12 - 
    G[0, v]*G[1, 1 - v, 0, u] + (5*(G[0, u]*(G[0, 1, 1, v] + G[1, 0, 1, v]) + 
       G[1 - v, u]*(G[0, 1, 1, v] + G[1, 0, 1, v]) + G[0, u]*G[1, 1, 0, v] + 
       G[0, v]*(G[0, 0, 1 - v, u] + G[0, 1 - v, 0, u] + G[1 - v, 0, 1 - v, 
          u] + G[1 - v, 1 - v, 0, u])))/4 - 
    (3*(G[0, 1, v]*G[1, 1 - v, u] + G[1, u]*(G[0, 1, 1, v] + G[1, 0, 1, v]) + 
       G[0, v]*(G[0, 0, -v, u] + G[1 - v, 1 - v, 1, u])))/2 + 
    (9*G[0, v]*(G[0, 0, 0, u] + G[0, 1 - v, 1 - v, u] + G[1 - v, 0, 0, u] + 
       G[1 - v, 1 - v, 1 - v, u]))/4 - 
    (11*(G[1 - v, u]*G[0, 0, v] + G[1, v]*G[0, 1, u] + G[1, v]*G[1, 0, u] + 
       (G[0, u] + G[1 - v, u])*G[1, 1, v] + 
       G[1, v]*(G[0, 0, u] + G[0, 1 - v, u] + G[1 - v, 0, u] + 
         G[1 - v, 1 - v, u]) + G[0, 0, 0, u] + G[0, 0, 1, v] + 
       G[0, 0, 1 - v, u] + G[0, 1, 1 - v, u] + G[0, 1 - v, 0, u] + 
       G[0, 1 - v, 1 - v, u] + G[1, 0, 0, v] + G[1, 0, 1 - v, u] + 
       G[1, 1, 1, v] + G[1, 1 - v, 0, u] + G[1 - v, 0, 0, u] + 
       G[1 - v, 0, 1 - v, u] + G[1 - v, 1 - v, 0, u] + 
       G[1 - v, 1 - v, 1 - v, u]))/12 - 
    ((3*I)/4)*(Pi*G[1 - v, u]*G[0, 0, v] + (Pi*G[0, u] + Pi*G[1 - v, u])*
       G[1, 1, v] + G[1, v]*(Pi*G[0, 0, u] + Pi*G[0, 1 - v, u] + 
        Pi*G[1 - v, 0, u] + Pi*G[1 - v, 1 - v, u]) + Pi*G[0, 0, 0, u] + 
      Pi*G[0, 0, 1 - v, u] + Pi*G[0, 1 - v, 0, u] + 
      Pi*G[0, 1 - v, 1 - v, u] + Pi*G[1, 1, 1, v] + Pi*G[1 - v, 0, 0, u] + 
      Pi*G[1 - v, 0, 1 - v, u] + Pi*G[1 - v, 1 - v, 0, u] + 
      Pi*G[1 - v, 1 - v, 1 - v, u]) - 
    (I/2)*(G[1, u]*(Pi*G[0, 1, v] + Pi*G[1, 0, v]) + 
      Pi*G[0, v]*G[1, 1 - v, u] + Pi*G[1, v]*G[1 - v, -v, u] + 
      Pi*G[0, 0, 1, u] + Pi*G[0, 1, 0, u] + Pi*G[1 - v, 1 - v, -v, u] + 
      Pi*G[1 - v, -v, 1 - v, u]) + G[1, v]*(G[0, 1, 1 - v, u] + 
      G[1, 0, 1 - v, u] + G[1, 1 - v, 0, u] + G[1 - v, 1, 1 - v, u] + 
      G[-v, 0, 0, u]) + (11*(G[1, u]*G[1, 1, v] + 
       G[1, v]*(G[1, 1, u] + G[1, 1 - v, u]) + G[1, v]*G[1 - v, 1, u] + 
       G[1, 1, 1 - v, u] + G[1, 1 - v, 1 - v, u] + G[1 - v, 1, 1 - v, u] + 
       G[-v, 0, 0, u]))/6 + ((3*I)/2)*(Pi*G[1, u]*G[0, 0, v] + 
      Pi*G[1, u]*G[1, 1, v] + Pi*G[1, v]*G[1, 1 - v, u] + Pi*G[0, 0, -v, u] + 
      Pi*G[1, 1 - v, 1 - v, u] + Pi*G[1 - v, 1 - v, 1, u] + 
      Pi*G[-v, 0, 0, u]) - (7*(G[1, 0, v]*G[1, 1 - v, u] + 
       G[1, u]*G[1, 1, 0, v] + G[0, v]*G[1, 1 - v, 1 - v, u] + 
       G[0, v]*G[-v, 0, 0, u]))/2 - G[0, v]*(G[1 - v, -v, 0, u] + 
      G[-v, 0, 1 - v, u] + G[-v, 1 - v, 0, u]) + 
    I*(Pi*G[1, v]*G[1, 0, u] + Pi*G[1, v]*G[1 - v, 1, u] + 
      Pi*G[1, v]*G[-v, 0, u] + Pi*G[0, -v, 0, u] + Pi*G[1, 0, 1 - v, u] + 
      Pi*G[1, 1 - v, 0, u] + Pi*G[1 - v, 1, 1 - v, u] + 
      Pi*G[-v, 0, 1 - v, u] + Pi*G[-v, 1 - v, 0, u]) + 
    (I/2)*(Pi*G[1, v]*G[0, -v, u] + Pi*G[-v, u]*G[1, 1, v] + 
      Pi*G[1, v]*G[-v, 1 - v, u] + Pi*G[0, 1 - v, 1, u] + 
      Pi*G[0, 1 - v, -v, u] + Pi*G[0, -v, 1 - v, u] + Pi*G[1, 0, 0, u] + 
      Pi*G[1 - v, 0, 1, u] + Pi*G[1 - v, 0, -v, u] + Pi*G[1 - v, 1, 0, u] + 
      Pi*G[-v, 1 - v, 1 - v, u]) - (2*I)*(Pi*G[0, v]*G[0, -v, u] + 
      Pi*G[1, v]*G[1, 1, u] + Pi*G[0, -v, -v, u] + Pi*G[1, 1, 1 - v, u] + 
      Pi*G[1, 1 - v, 1, u] + Pi*G[1 - v, 1, 1, u] + Pi*G[-v, 0, -v, u] + 
      Pi*G[-v, -v, 0, u]) + (Pi^2*G[1 - v, 1, u] + 
      ((11 - 21*u + 12*u^2 - 21*v + 24*u*v + 12*v^2)*G[-v, -v, 0, u])/
       (-1 + u + v)^3)/6 + (2*I)*(Pi*G[0, v]*G[-v, -v, u] + 
      Pi*G[1, 1, 1, u] + Pi*G[-v, -v, -v, u]) - (75*G[0, 0, 0, 0, v])/4 + 
    G[0, 1, 1 - v, 1 - v, u] + G[0, -v, 0, 0, u] + 
    (15*(G[0, 0, 0, 1, v] + G[0, 0, 1, 0, v] + G[0, 1, 0, 0, v] + 
       G[1, 0, 0, 0, v]))/4 + G[1, 0, 1 - v, 1 - v, u] + 
    (3*((G[0, 1, v] + G[1, 0, v])*G[1 - v, 0, u] + 
       G[0, 1, v]*G[1 - v, 1 - v, u] + G[0, 1, 1, 1, v] + G[1, 0, 1, 1, v] + 
       G[1, 1, 0, 1, v] + G[1, 1, 1, 0, v]))/4 + G[1, 1 - v, 0, 1 - v, u] + 
    G[1, 1 - v, 1 - v, 0, u] + G[1 - v, 1, 1 - v, 1 - v, u] + 
    G[1 - v, -v, 0, 0, u] + (-(G[0, 1, v]*G[0, -v, u]) - Pi^2*G[1, 0, u] - 
      G[0, -v, u]*G[1, 0, v] - (Pi^2 + G[0, 1, v] + G[1, 0, v])*
       G[-v, 1 - v, u] - G[-v, u]*(Pi^2*G[1, v] + G[0, 1, 1, v] + 
        G[1, 0, 1, v] + G[1, 1, 0, v]) - G[1, v]*(G[0, 0, 1, u] + 
        G[0, 1, 0, u] + G[1 - v, -v, 0, u]) - 
      G[0, v]*(G[0, 1 - v, 1, u] + G[0, 1 - v, -v, u] + G[0, -v, 1 - v, u] + 
        G[1, 0, 0, u] + G[1 - v, 0, 1, u] + G[1 - v, 0, -v, u] + 
        G[1 - v, 1, 0, u] + G[-v, 1 - v, 1 - v, u]) - G[0, 0, 1, 1 - v, u] - 
      G[0, 1, 0, 1 - v, u] - G[0, 1, 1 - v, 0, u] - G[1 - v, 1 - v, -v, 0, 
       u] - G[1 - v, -v, 0, 1 - v, u] - G[1 - v, -v, 1 - v, 0, u])/2 + 
    (3*(G[1, 1, v]*G[1, 1 - v, u] + G[1, u]*G[1, 1, 1, v] + 
       G[1, v]*(G[1, 1 - v, 1 - v, u] + G[1 - v, 1 - v, 1, u]) + 
       G[0, 0, -v, 0, u] + G[1, 1 - v, 1 - v, 1 - v, u] + 
       G[1 - v, 1 - v, 1, 1 - v, u] + G[-v, 0, 0, 0, u]))/2 + 
    G[-v, 0, 0, 1 - v, u] + G[-v, 0, 1 - v, 0, u] + G[-v, 1 - v, 0, 0, u] + 
    (Pi^2*G[0, 1, u] + (Pi^2 + G[0, 1, v] + G[1, 0, v])*G[1 - v, -v, u] + 
      G[1, 1, v]*G[-v, 0, u] + G[0, v]*(G[0, 0, 1, u] + G[0, 1, 0, u] + 
        G[1 - v, 1 - v, -v, u] + G[1 - v, -v, 1 - v, u]) + 
      G[1, v]*(G[0, 1 - v, 1, u] + G[0, -v, 0, u] + G[1, 0, 0, u] + 
        G[1 - v, 0, 1, u] + G[1 - v, 1, 0, u] + G[-v, 0, 1 - v, u] + 
        G[-v, 1 - v, 0, u]) + G[0, 1 - v, 1, 1 - v, u] + 
      G[0, 1 - v, -v, 0, u] + G[0, -v, 0, 1 - v, u] + G[0, -v, 1 - v, 0, u] + 
      G[1, 0, 0, 1 - v, u] + G[1, 0, 1 - v, 0, u] + G[1, 1 - v, 0, 0, u] + 
      G[1 - v, 0, 1, 1 - v, u] + G[1 - v, 0, -v, 0, u] + 
      G[1 - v, 1, 0, 1 - v, u] + G[1 - v, 1, 1 - v, 0, u] + 
      G[-v, 0, 1 - v, 1 - v, u] + G[-v, 1 - v, 0, 1 - v, u] + 
      G[-v, 1 - v, 1 - v, 0, u])/2 - 2*(G[1, 1, u]*G[1, 1, v] + 
      G[1, 0, v]*G[1 - v, 1, u] + G[0, 0, v]*G[-v, -v, u] + 
      G[1, v]*(G[1, 1, 1 - v, u] + G[1, 1 - v, 1, u] + G[1 - v, 1, 1, u]) + 
      G[0, v]*G[1 - v, 1, 1 - v, u] + G[0, v]*(G[0, -v, 0, u] + 
        G[1, 1, 1, u] + G[-v, -v, -v, u]) + G[0, -v, -v, 0, u] + 
      G[1, 1, 1 - v, 1 - v, u] + G[1, 1 - v, 1, 1 - v, u] + 
      G[1 - v, 1, 1, 1 - v, u] + G[-v, 0, -v, 0, u] + G[-v, -v, 0, 0, u]) - 
    ((33 - 51*u + 15*u^2 + 11*u^3 - 51*v + 30*u*v + 33*u^2*v + 15*v^2 + 
       33*u*v^2 + 11*v^3)*Zeta[3])/(24*(-1 + u + v)^3) - 
    (I/4)*(Pi*G[0, v]*G[1 - v, 1 - v, u] + Pi*Zeta[3]) - 
    (3*(G[1, 1, v]*(G[0, 0, u] + G[0, 1 - v, u] + G[1 - v, 0, u] + 
         G[1 - v, 1 - v, u]) + G[0, u]*G[1, 1, 1, v] + 
       G[1 - v, u]*G[1, 1, 1, v] + G[1, v]*(G[0, 0, 0, u] + 
         G[0, 0, 1 - v, u] + G[0, 1 - v, 0, u] + G[0, 1 - v, 1 - v, u] + 
         G[1 - v, 0, 0, u] + G[1 - v, 0, 1 - v, u] + G[1 - v, 1 - v, 0, u] + 
         G[1 - v, 1 - v, 1 - v, u]) + G[0, 0, 0, 0, u] + 
       G[0, 0, 0, 1 - v, u] + G[0, 0, 1 - v, 0, u] + G[0, 0, 1 - v, 1 - v, 
        u] + G[0, 1 - v, 0, 0, u] + G[0, 1 - v, 0, 1 - v, u] + 
       G[0, 1 - v, 1 - v, 0, u] + G[0, 1 - v, 1 - v, 1 - v, u] + 
       G[1, 1, 1, 1, v] + G[1 - v, 0, 0, 0, u] + G[1 - v, 0, 0, 1 - v, u] + 
       G[1 - v, 0, 1 - v, 0, u] + G[1 - v, 0, 1 - v, 1 - v, u] + 
       G[1 - v, 1 - v, 0, 0, u] + G[1 - v, 1 - v, 0, 1 - v, u] + 
       G[1 - v, 1 - v, 1 - v, 0, u] + G[1 - v, 1 - v, 1 - v, 1 - v, u] + 
       G[0, v]*Zeta[3]))/4 + 2*(G[1, 0, v]*G[1, 1, u] + 
      G[1, v]*G[1, 1, 1, u] + G[0, v]*(G[0, -v, -v, u] + G[1, 1, 1 - v, u] + 
        G[1, 1 - v, 1, u] + G[1 - v, 1, 1, u] + G[-v, 0, -v, u] + 
        G[-v, -v, 0, u]) + G[1, 1, 1, 1 - v, u] + G[-v, -v, -v, 0, u] + 
      G[1, u]*Zeta[3]) + (G[0, u]*Zeta[3] + G[1, v]*Zeta[3])/4 - 
    (7*(G[0, 0, 1, 1, v] + G[0, 1, 0, 1, v] + G[0, 1, 1, 0, v] + 
       G[1, 0, 0, 1, v] + G[1, 0, 1, 0, v] + G[1, 1, 0, 0, v] + 
       G[1 - v, u]*Zeta[3]))/4, B2 -> 0, C2 -> 0, 
  D2 -> -1/48*(-57*u + 102*u^2 - 57*u^3 - 69*v + 295*u*v - 295*u^2*v + 
       69*u^3*v + 205*v^2 - 441*u*v^2 + 205*u^2*v^2 - 203*v^3 + 203*u*v^3 + 
       67*v^4)/((-1 + v)*(-1 + u + v)^2*(u + v)) - 
    (Pi^2*u*(6 - 21*u + 30*u^2 - 8*u^3 - 8*u^4 + 4*u^5 - 24*v + 72*u*v - 
       48*u^2*v - 16*u^3*v + 16*u^4*v + 42*v^2 - 72*u*v^2 + 24*u^3*v^2 - 
       32*v^3 + 16*u*v^3 + 16*u^2*v^3 + 8*v^4 + 4*u*v^4))/
     (72*(-1 + u + v)^4) - ((I/24)*Pi*(-2*u^2 + u^3 + 7*u^4 - 18*u^5 + 
       6*u^6 - 4*u*v + 8*u^2*v + 17*u^3*v - 62*u^4*v + 30*u^5*v + 2*u^6*v - 
       2*v^2 + 7*u*v^2 + 25*u^2*v^2 - 97*u^3*v^2 + 65*u^4*v^2 + 8*u^5*v^2 + 
       6*v^3 + 9*u*v^3 - 78*u^2*v^3 + 75*u^3*v^3 + 12*u^4*v^3 - 6*v^4 - 
       23*u*v^4 + 45*u^2*v^4 + 8*u^3*v^4 + 2*v^5 + 11*u*v^5 + 2*u^2*v^5))/
     (u*(-1 + u + v)^3*(u + v)^2) + 
    ((u*(-6*u + 18*u^2 - 7*u^3 - u^4 + 2*u^5 - 12*v + 54*u*v - 42*u^2*v + 
         u^3*v + 8*u^4*v + 36*v^2 - 63*u*v^2 + 9*u^2*v^2 + 12*u^3*v^2 - 
         28*v^3 + 11*u*v^3 + 8*u^2*v^3 + 4*v^4 + 2*u*v^4)*G[0, u])/
       ((-1 + u + v)^3*(u + v)^2) + ((6*u^3 - 18*u^4 + 18*u^5 - 6*u^6 + 
         14*u^2*v - 66*u^3*v + 110*u^4*v - 66*u^5*v + 14*u^6*v + 4*u*v^2 - 
         68*u^2*v^2 + 203*u^3*v^2 - 203*u^4*v^2 + 68*u^5*v^2 - 4*u^6*v^2 + 
         2*v^3 - 16*u*v^3 + 124*u^2*v^3 - 235*u^3*v^3 + 124*u^4*v^3 - 
         16*u^5*v^3 + 2*u^6*v^3 - 8*v^4 + 19*u*v^4 - 85*u^2*v^4 + 
         85*u^3*v^4 - 19*u^4*v^4 + 8*u^5*v^4 + 12*v^5 - u*v^5 + 2*u^2*v^5 - 
         u^3*v^5 + 12*u^4*v^5 - 8*v^6 - 11*u*v^6 + 11*u^2*v^6 + 8*u^3*v^6 + 
         2*v^7 + 5*u*v^7 + 2*u^2*v^7)*G[0, v])/(u*(-1 + v)^2*(-1 + u + v)^3*
        (u + v)^2))/24 + (I/12)*(Pi*u*(2 + u)*G[0, u] + 
      Pi*u*(2 + u)*G[1, v] + Pi*u*(2 + u)*G[1 - v, u]) + 
    (-(((2 + u)*(1 + 2*u)*G[1, v])/u) - ((2 + u)*(1 + 2*u)*G[1 - v, u])/u)/
     24 - (I/12)*((Pi*u*(u + v)^2*(6 - 2*u - 2*u^2 + u^3 - 8*v + 2*u^2*v + 
         2*v^2 + u*v^2)*G[0, v])/(-1 + u + v)^4 + 
      (Pi*(1 + 2*u + 2*u^3 + u^4)*G[1, u])/u^2 + 
      (Pi*u*(u + v)^2*(6 - 2*u - 2*u^2 + u^3 - 8*v + 2*u^2*v + 2*v^2 + u*v^2)*
        G[-v, u])/(-1 + u + v)^4) + 
    (((1 + 2*u + 2*u^3 + u^4)*G[0, v]*G[1, u])/u^2 + 
      u*(2 + u)*G[0, u]*G[1, v] + (u*(u + v)^2*(6 - 2*u - 2*u^2 + u^3 - 8*v + 
         2*u^2*v + 2*v^2 + u*v^2)*G[0, v]*G[-v, u])/(-1 + u + v)^4 + 
      (u*(u + v)^2*(6 - 2*u - 2*u^2 + u^3 - 8*v + 2*u^2*v + 2*v^2 + u*v^2)*
        G[0, 0, v])/(-1 + u + v)^4 + u*(2 + u)*G[0, 1 - v, u] + 
      u*(2 + u)*G[1 - v, 0, u])/12 + 
    (-(((1 + 2*u + 2*u^3 + u^4)*G[1, u]*G[1, v])/u^2) - 
      G[0, v]*((u*(u + v)^2*(6 - 2*u - 2*u^2 + u^3 - 8*v + 2*u^2*v + 2*v^2 + 
           u*v^2)*G[0, u])/(-1 + u + v)^4 + ((1 + 2*u + 2*u^3 + u^4)*
          G[1 - v, u])/u^2) - (u*(4 - 14*u + 10*u^2 - 2*u^3 - 2*u^4 + u^5 - 
         16*v + 28*u*v - 12*u^2*v - 4*u^3*v + 4*u^4*v + 18*v^2 - 18*u*v^2 + 
         6*u^3*v^2 - 8*v^3 + 4*u*v^3 + 4*u^2*v^3 + 2*v^4 + u*v^4)*G[1, 0, v])/
       (-1 + u + v)^4 - ((1 + 2*u + 2*u^3 + u^4)*G[1, 1 - v, u])/u^2 - 
      (u*(u + v)^2*(6 - 2*u - 2*u^2 + u^3 - 8*v + 2*u^2*v + 2*v^2 + u*v^2)*
        G[-v, 0, u])/(-1 + u + v)^4)/12 + Zeta[3], 
  E2 -> ((I/72)*Pi^3*(-8 + 21*u - 21*u^2 + 6*u^3 + 24*v - 42*u*v + 21*u^2*v - 
       24*v^2 + 21*u*v^2 + 8*v^3))/(-1 + u + v)^3 + 
    (-1115*u + 3726*u^2 - 1115*u^3 - 1583*v + 8205*u*v - 8205*u^2*v + 
      1583*u^3*v + 4947*v^2 - 12235*u*v^2 + 4947*u^2*v^2 - 5145*v^3 + 
      5145*u*v^3 + 1781*v^4)/(432*(-1 + v)*(-1 + u + v)^2*(u + v)) - 
    (Pi^2*(-205 + 637*u + 270*u^2 - 2099*u^3 + 2723*u^4 - 1392*u^5 + 
       264*u^6 + 856*v - 1506*u*v - 2286*u^2*v + 6392*u^3*v - 4512*u^4*v + 
       1056*u^5*v - 1302*v^2 + 669*u*v^2 + 4410*u^2*v^2 - 5184*u^3*v^2 + 
       1584*u^4*v^2 + 856*v^3 + 536*u*v^3 - 2400*u^2*v^3 + 1056*u^3*v^3 - 
       205*v^4 - 336*u*v^4 + 264*u^2*v^4))/(432*(-1 + u + v)^4) - 
    ((I/216)*Pi*(-198*u^2 + 691*u^3 - 1317*u^4 + 462*u^5 - 232*u^6 - 
       396*u*v + 2012*u^2*v - 4221*u^3*v + 3306*u^4*v - 1790*u^5*v + 
       198*u^6*v - 198*v^2 + 2149*u*v^2 - 5787*u^2*v^2 + 6921*u^3*v^2 - 
       4345*u^4*v^2 + 792*u^5*v^2 + 594*v^3 - 3477*u*v^3 + 5970*u^2*v^3 - 
       4615*u^3*v^3 + 1188*u^4*v^3 - 594*v^4 + 2091*u*v^4 - 2195*u^2*v^4 + 
       792*u^3*v^4 + 198*v^5 - 367*u*v^5 + 198*u^2*v^5))/
     (u*(-1 + u + v)^3*(u + v)^2) - 
    (Pi^2*(-6 + 21*u - 21*u^2 + 8*u^3 + 18*v - 42*u*v + 21*u^2*v - 18*v^2 + 
       21*u*v^2 + 6*v^3)*G[0, u])/(72*(-1 + u + v)^3) + 
    ((232*u^2 - 462*u^3 + 1317*u^4 - 691*u^5 + 198*u^6 + 428*u*v - 
       1512*u^2*v + 3414*u^3*v - 2231*u^4*v + 792*u^5*v - 38*v^2 - 
       936*u*v^2 + 2763*u^2*v^2 - 2509*u^3*v^2 + 1188*u^4*v^2 + 114*v^3 + 
       552*u*v^3 - 1051*u^2*v^3 + 792*u^3*v^3 - 114*v^4 - 44*u*v^4 + 
       198*u^2*v^4 + 38*v^5)*G[0, u])/(216*(-1 + u + v)^3*(u + v)^2) + 
    (((Pi^2*(-6 + 24*u - 24*u^2 + 10*u^3 + 27*v - 48*u*v + 33*u^2*v - 
          27*v^2 + 33*u*v^2 + 12*v^3))/(-1 + u + v)^3 + 
       (-40*u^3 + 146*u^4 - 146*u^5 + 40*u^6 - 2*u^2*v + 246*u^3*v - 
         316*u^4*v + 246*u^5*v - 2*u^6*v + 182*u*v^2 - 468*u^2*v^2 + 
         423*u^3*v^2 - 423*u^4*v^2 + 468*u^5*v^2 - 182*u^6*v^2 + 66*v^3 - 
         988*u*v^3 + 2086*u^2*v^3 - 2455*u^3*v^3 + 2086*u^4*v^3 - 
         988*u^5*v^3 + 66*u^6*v^3 - 264*v^4 + 1967*u*v^4 - 3355*u^2*v^4 + 
         3355*u^3*v^4 - 1967*u^4*v^4 + 264*u^5*v^4 + 396*v^5 - 1793*u*v^5 + 
         2400*u^2*v^5 - 1793*u^3*v^5 + 396*u^4*v^5 - 264*v^6 + 727*u*v^6 - 
         727*u^2*v^6 + 264*u^3*v^6 + 66*v^7 - 95*u*v^7 + 66*u^2*v^7)/
        (u*(-1 + v)^2*(-1 + u + v)^3*(u + v)^2))*G[0, v])/72 - 
    (2*Pi^2*G[1, u])/9 + (I/3)*Pi*G[0, v]*G[1 - v, u] + 
    (I/36)*((Pi*(-10 - 19*u + 107*u^2 - 108*u^3 + 33*u^4 + 20*v + 64*u*v - 
         150*u^2*v + 66*u^3*v - 10*v^2 - 42*u*v^2 + 33*u^2*v^2)*G[0, u])/
       (-1 + u + v)^2 + (Pi*(-10 - 19*u + 107*u^2 - 108*u^3 + 33*u^4 + 20*v + 
         64*u*v - 150*u^2*v + 66*u^3*v - 10*v^2 - 42*u*v^2 + 33*u^2*v^2)*
        G[1, v])/(-1 + u + v)^2 + (Pi*(-10 - 19*u + 107*u^2 - 108*u^3 + 
         33*u^4 + 20*v + 64*u*v - 150*u^2*v + 66*u^3*v - 10*v^2 - 42*u*v^2 + 
         33*u^2*v^2)*G[1 - v, u])/(-1 + u + v)^2) + 
    (-(((198 - 605*u + 736*u^2 - 605*u^3 + 198*u^4 - 396*v + 814*u*v - 
          814*u^2*v + 396*u^3*v + 198*v^2 - 209*u*v^2 + 198*u^2*v^2)*G[1, v])/
        (u*(-1 + u + v)^2)) - ((198 - 605*u + 736*u^2 - 605*u^3 + 198*u^4 - 
         396*v + 814*u*v - 814*u^2*v + 396*u^3*v + 198*v^2 - 209*u*v^2 + 
         198*u^2*v^2)*G[1 - v, u])/(u*(-1 + u + v)^2))/216 - 
    (I/36)*((Pi*(-10 + 37*u + 162*u^2 - 305*u^3 + 356*u^4 - 174*u^5 + 
         33*u^6 + 40*v - 42*u*v - 426*u^2*v + 860*u^3*v - 564*u^4*v + 
         132*u^5*v - 60*v^2 - 81*u*v^2 + 642*u^2*v^2 - 648*u^3*v^2 + 
         198*u^4*v^2 + 40*v^3 + 128*u*v^3 - 300*u^2*v^3 + 132*u^3*v^3 - 
         10*v^4 - 42*u*v^4 + 33*u^2*v^4)*G[0, v])/(-1 + u + v)^4 + 
      (Pi*(33 - 108*u + 97*u^2 - 38*u^3 + 97*u^4 - 108*u^5 + 33*u^6 - 66*v + 
         150*u*v - 44*u^2*v + 44*u^3*v - 150*u^4*v + 66*u^5*v + 33*v^2 - 
         42*u*v^2 - 20*u^2*v^2 - 42*u^3*v^2 + 33*u^4*v^2)*G[1, u])/
       (u^2*(-1 + u + v)^2) + (Pi*(-20 + 80*u + 96*u^2 - 262*u^3 + 346*u^4 - 
         174*u^5 + 33*u^6 + 74*v - 162*u*v - 294*u^2*v + 814*u^3*v - 
         564*u^4*v + 132*u^5*v - 108*v^2 + 42*u*v^2 + 570*u^2*v^2 - 
         648*u^3*v^2 + 198*u^4*v^2 + 74*v^3 + 82*u*v^3 - 300*u^2*v^3 + 
         132*u^3*v^3 - 20*v^4 - 42*u*v^4 + 33*u^2*v^4)*G[-v, u])/
       (-1 + u + v)^4) + ((I/12)*Pi*(-1 + v)*(2 - 3*u + 3*u^2 - 4*v + 3*u*v + 
       2*v^2)*G[0, 0, v])/(-1 + u + v)^3 - 
    (I/12)*((Pi*(u + v)*(3 - 3*u + 2*u^2 - 3*v + 4*u*v + 2*v^2)*G[0, v]*
        G[-v, u])/(-1 + u + v)^3 + (Pi*(-8 + 21*u - 21*u^2 + 6*u^3 + 24*v - 
         42*u*v + 21*u^2*v - 24*v^2 + 21*u*v^2 + 8*v^3)*G[0, -v, u])/
       (-1 + u + v)^3 + (Pi*(-1 + v)*(2 - 3*u + 3*u^2 - 4*v + 3*u*v + 2*v^2)*
        G[1, 0, v])/(-1 + u + v)^3) + 
    (((33 - 108*u + 97*u^2 - 38*u^3 + 97*u^4 - 108*u^5 + 33*u^6 - 66*v + 
         150*u*v - 44*u^2*v + 44*u^3*v - 150*u^4*v + 66*u^5*v + 33*v^2 - 
         42*u*v^2 - 20*u^2*v^2 - 42*u^3*v^2 + 33*u^4*v^2)*G[0, v]*G[1, u])/
       (u^2*(-1 + u + v)^2) + 
      ((Pi^2*u*(3 - 3*u + 2*u^2 - 6*v + 3*u*v + 3*v^2))/(-1 + u + v)^3 + 
        ((-10 - 19*u + 107*u^2 - 108*u^3 + 33*u^4 + 20*v + 64*u*v - 
           150*u^2*v + 66*u^3*v - 10*v^2 - 42*u*v^2 + 33*u^2*v^2)*G[0, u])/
         (-1 + u + v)^2)*G[1, v] + ((-20 + 80*u + 96*u^2 - 262*u^3 + 
         346*u^4 - 174*u^5 + 33*u^6 + 74*v - 162*u*v - 294*u^2*v + 
         814*u^3*v - 564*u^4*v + 132*u^5*v - 108*v^2 + 42*u*v^2 + 
         570*u^2*v^2 - 648*u^3*v^2 + 198*u^4*v^2 + 74*v^3 + 82*u*v^3 - 
         300*u^2*v^3 + 132*u^3*v^3 - 20*v^4 - 42*u*v^4 + 33*u^2*v^4)*G[0, v]*
        G[-v, u])/(-1 + u + v)^4 + ((-50 + 209*u - 102*u^2 - 133*u^3 + 
         316*u^4 - 174*u^5 + 33*u^6 + 194*v - 540*u*v + 84*u^2*v + 
         694*u^3*v - 564*u^4*v + 132*u^5*v - 288*v^2 + 411*u*v^2 + 
         390*u^2*v^2 - 648*u^3*v^2 + 198*u^4*v^2 + 194*v^3 - 38*u*v^3 - 
         300*u^2*v^3 + 132*u^3*v^3 - 50*v^4 - 42*u*v^4 + 33*u^2*v^4)*
        G[0, 0, v])/(-1 + u + v)^4 + 
      ((10 - 23*u + 10*u^2 - 20*v + 20*u*v + 10*v^2)*G[0, 1, v])/
       (-1 + u + v)^2 + ((-10 - 19*u + 107*u^2 - 108*u^3 + 33*u^4 + 20*v + 
         64*u*v - 150*u^2*v + 66*u^3*v - 10*v^2 - 42*u*v^2 + 33*u^2*v^2)*
        G[0, 1 - v, u])/(-1 + u + v)^2 + 
      ((-10 - 19*u + 107*u^2 - 108*u^3 + 33*u^4 + 20*v + 64*u*v - 150*u^2*v + 
         66*u^3*v - 10*v^2 - 42*u*v^2 + 33*u^2*v^2)*G[1 - v, 0, u])/
       (-1 + u + v)^2)/36 - (I/3)*(Pi*G[1, 1, u] + Pi*G[1 - v, 1, u]) + 
    (G[1, u]*G[0, 1, v] + G[0, v]*G[1, 1, u] + G[0, v]*G[1 - v, 1, u])/3 + 
    (I/6)*(G[1, v]*(Pi*G[0, u] + Pi*G[1, u] + Pi*G[1 - v, u]) + 
      Pi*G[0, 0, u] + Pi*G[0, 1, u] + Pi*G[0, 1 - v, u] + Pi*G[1, 0, u] + 
      Pi*G[1, 1, v] + Pi*G[1, 1 - v, u] + Pi*G[1 - v, 0, u] + 
      Pi*G[1 - v, 1 - v, u]) + (-(G[0, v]*G[0, 0, u]) - 
      G[1 - v, u]*G[1, 0, v] - G[0, v]*G[1 - v, 1 - v, u])/2 + 
    (-(G[1, v]*(((33 - 108*u + 97*u^2 - 38*u^3 + 97*u^4 - 108*u^5 + 33*u^6 - 
            66*v + 150*u*v - 44*u^2*v + 44*u^3*v - 150*u^4*v + 66*u^5*v + 
            33*v^2 - 42*u*v^2 - 20*u^2*v^2 - 42*u^3*v^2 + 33*u^4*v^2)*
           G[1, u])/(u^2*(-1 + u + v)^2) + 
         ((10 - 23*u + 10*u^2 - 20*v + 20*u*v + 10*v^2)*G[1 - v, u])/
          (-1 + u + v)^2)) - (Pi^2*(-8 + 21*u - 21*u^2 + 6*u^3 + 21*v - 
         42*u*v + 18*u^2*v - 21*v^2 + 18*u*v^2 + 6*v^3)*G[-v, u])/
       (-1 + u + v)^3 - ((10 - 23*u + 10*u^2 - 20*v + 20*u*v + 10*v^2)*
        G[0, 0, u])/(-1 + u + v)^2 - 
      ((-10 - 35*u + 108*u^2 - 377*u^3 + 356*u^4 - 174*u^5 + 33*u^6 + 34*v + 
         132*u*v - 588*u^2*v + 854*u^3*v - 564*u^4*v + 132*u^5*v - 48*v^2 - 
         177*u*v^2 + 630*u^2*v^2 - 648*u^3*v^2 + 198*u^4*v^2 + 34*v^3 + 
         122*u*v^3 - 300*u^2*v^3 + 132*u^3*v^3 - 10*v^4 - 42*u*v^4 + 
         33*u^2*v^4)*G[1, 0, v])/(-1 + u + v)^4 - 
      ((10 - 23*u + 10*u^2 - 20*v + 20*u*v + 10*v^2)*G[1, 1, v])/
       (-1 + u + v)^2 - ((33 - 108*u + 97*u^2 - 38*u^3 + 97*u^4 - 108*u^5 + 
         33*u^6 - 66*v + 150*u*v - 44*u^2*v + 44*u^3*v - 150*u^4*v + 
         66*u^5*v + 33*v^2 - 42*u*v^2 - 20*u^2*v^2 - 42*u^3*v^2 + 33*u^4*v^2)*
        G[1, 1 - v, u])/(u^2*(-1 + u + v)^2) - 
      ((10 - 23*u + 10*u^2 - 20*v + 20*u*v + 10*v^2)*G[1 - v, 1 - v, u])/
       (-1 + u + v)^2 - ((-20 + 80*u + 96*u^2 - 262*u^3 + 346*u^4 - 174*u^5 + 
         33*u^6 + 74*v - 162*u*v - 294*u^2*v + 814*u^3*v - 564*u^4*v + 
         132*u^5*v - 108*v^2 + 42*u*v^2 + 570*u^2*v^2 - 648*u^3*v^2 + 
         198*u^4*v^2 + 74*v^3 + 82*u*v^3 - 300*u^2*v^3 + 132*u^3*v^3 - 
         20*v^4 - 42*u*v^4 + 33*u^2*v^4)*G[-v, 0, u])/(-1 + u + v)^4)/36 - 
    (I/6)*(Pi*G[0, u]*G[0, v] + Pi*G[0, v]*G[1, u] + Pi*G[0, 1, v] + 
      (Pi*(2 - 3*u + 3*u^2 - 3*v + 6*u*v + 3*v^2)*G[-v, -v, u])/
       (-1 + u + v)^3) + 
    (-(G[0, v]*(((-10 + 41*u + 10*u^2 - 73*u^3 + 112*u^4 - 58*u^5 + 11*u^6 + 
            40*v - 98*u*v - 58*u^2*v + 260*u^3*v - 188*u^4*v + 44*u^5*v - 
            60*v^2 + 55*u*v^2 + 174*u^2*v^2 - 216*u^3*v^2 + 66*u^4*v^2 + 
            40*v^3 + 16*u*v^3 - 100*u^2*v^3 + 44*u^3*v^3 - 10*v^4 - 
            14*u*v^4 + 11*u^2*v^4)*G[0, u])/(-1 + u + v)^4 + 
         ((11 - 36*u + 29*u^2 - 5*u^3 + 29*u^4 - 36*u^5 + 11*u^6 - 22*v + 
            50*u*v - 8*u^2*v + 8*u^3*v - 50*u^4*v + 22*u^5*v + 11*v^2 - 
            14*u*v^2 - 10*u^2*v^2 - 14*u^3*v^2 + 11*u^4*v^2)*G[1 - v, u])/
          (u^2*(-1 + u + v)^2))) - ((-1 + v)*(2 - 3*u + 3*u^2 - 4*v + 3*u*v + 
         2*v^2)*G[0, u]*G[1, 0, v])/(-1 + u + v)^3 - 
      ((-14 + 36*u - 36*u^2 + 10*u^3 + 39*v - 72*u*v + 33*u^2*v - 39*v^2 + 
         33*u*v^2 + 12*v^3)*G[0, 0, 0, v])/(-1 + u + v)^3 - 
      ((-8 + 21*u - 21*u^2 + 6*u^3 + 24*v - 42*u*v + 21*u^2*v - 24*v^2 + 
         21*u*v^2 + 8*v^3)*G[0, -v, 0, u])/(-1 + u + v)^3)/12 + 
    ((G[1 - v, u] + ((2 - 3*u + 3*u^2 - 3*v + 6*u*v + 3*v^2)*G[-v, u])/
         (-1 + u + v)^3)*G[0, 0, v] + G[1, v]*G[0, 1, u] + 
      G[1, v]*G[1, 0, u] + (G[0, u] + G[1 - v, u])*G[1, 1, v] + 
      G[1, v]*(G[0, 0, u] + G[0, 1 - v, u] + G[1 - v, 0, u] + 
        G[1 - v, 1 - v, u]) + ((2 - 3*u + 3*u^2 - 3*v + 6*u*v + 3*v^2)*
        G[0, v]*G[-v, -v, u])/(-1 + u + v)^3 + G[0, 0, 0, u] + 
      G[0, 0, 1, v] + G[0, 0, 1 - v, u] + G[0, 1, 1 - v, u] + 
      G[0, 1 - v, 0, u] + G[0, 1 - v, 1 - v, u] + G[1, 0, 0, v] + 
      G[1, 0, 1 - v, u] + G[1, 1, 1, v] + G[1, 1 - v, 0, u] + 
      G[1 - v, 0, 0, u] + G[1 - v, 0, 1 - v, u] + G[1 - v, 1 - v, 0, u] + 
      G[1 - v, 1 - v, 1 - v, u])/6 + 
    (-(G[1, u]*G[1, 1, v]) - G[1, v]*(G[1, 1, u] + G[1, 1 - v, u]) - 
      G[1, v]*G[1 - v, 1, u] - G[1, 1, 1 - v, u] - G[1, 1 - v, 1 - v, u] - 
      G[1 - v, 1, 1 - v, u] - G[-v, 0, 0, u])/3 + 
    (-(G[0, v]*G[0, 1, u]) - G[0, u]*G[0, 1, v] - G[1 - v, u]*G[0, 1, v] - 
      G[0, v]*G[1, 0, u] - G[0, 1, 1, v] - G[1, 0, 1, v] - 
      ((-3 + 12*u - 12*u^2 + 5*u^3 + 9*v - 24*u*v + 12*u^2*v - 9*v^2 + 
         12*u*v^2 + 3*v^3)*G[1, 1, 0, v])/(-1 + u + v)^3 - 
      ((2 - 3*u + 3*u^2 - 3*v + 6*u*v + 3*v^2)*G[-v, -v, 0, u])/
       (-1 + u + v)^3)/6 + 
    (((-2 + u + 2*v)*(5 - 11*u + 8*u^2 - 10*v + 11*u*v + 5*v^2)*G[0, u]*
        G[0, 0, v])/(-1 + u + v)^3 + 
      G[0, v]*(((-8 + 21*u - 21*u^2 + 6*u^3 + 24*v - 42*u*v + 21*u^2*v - 
           24*v^2 + 21*u*v^2 + 8*v^3)*G[0, -v, u])/(-1 + u + v)^3 + 
        ((-4 + 9*u - 9*u^2 + 2*u^3 + 9*v - 18*u*v + 6*u^2*v - 9*v^2 + 
           6*u*v^2 + 2*v^3)*G[-v, 0, u])/(-1 + u + v)^3) + 
      ((-2 + 6*u - 6*u^2 + 2*u^3 + 3*v - 12*u*v + 3*u^2*v - 3*v^2 + 3*u*v^2)*
        G[0, 1, 0, v])/(-1 + u + v)^3 + 
      ((-9 + 33*u - 33*u^2 + 13*u^3 + 33*v - 66*u*v + 39*u^2*v - 33*v^2 + 
         39*u*v^2 + 13*v^3)*Zeta[3])/(-1 + u + v)^3)/12, 
  F2 -> (5*u)/(54*(-1 + u + v)^2) + (u*G[0, v])/(18*(-1 + u + v)^2) + 
    (-((u*G[1, v])/(-1 + u + v)^2) - (u*G[1 - v, u])/(-1 + u + v)^2)/18}}


==> anc/FiniteRemainder/Hggg/ggHg_HA3.m <==
{{A1 -> (-19*Pi^2)/24 + (u*(-1 + u + v))/6 - (I/2)*Pi*G[0, v] - 
    G[1, u]*G[1, v] - (3*G[0, v]*(G[0, u] + G[1 - v, u]))/2 + 
    (I/2)*(Pi*G[0, u] + Pi*G[1, v] + Pi*G[1 - v, u]) + 
    G[0, v]*(G[1, u] + G[-v, u]) - I*(Pi*G[1, u] + Pi*G[-v, u]) + 
    (5*G[0, 0, v])/2 + (-G[0, 1, v] - G[1, 0, v])/2 - G[1, 1 - v, u] + 
    (G[0, u]*G[1, v] + G[1, v]*G[1 - v, u] + G[0, 0, u] + G[0, 1 - v, u] + 
      G[1, 1, v] + G[1 - v, 0, u] + G[1 - v, 1 - v, u])/2 - G[-v, 0, u], 
  B1 -> 0, C1 -> -1/6*(u*(-1 + u + v))}, 
 {A2 -> (-1133*Pi^4)/5760 + (943*u - 269*u^2 - 1348*u^3 + 674*u^4 + 1231*v - 
      467*u*v - 1824*u^2*v + 1348*u^3*v + 90*v^2 - 476*u*v^2 + 674*u^2*v^2)/
     (216*(-1 + u)*(u + v)) + (Pi^2*(-2747 + 4528*u + 2311*u^2 - 9558*u^3 + 
       9906*u^4 - 5760*u^5 + 1440*u^6 + 5494*v - 2428*u*v - 12108*u^2*v + 
       19878*u^3*v - 16896*u^4*v + 5760*u^5*v - 2747*v^2 - 2550*u*v^2 + 
       10038*u^2*v^2 - 16128*u^3*v^2 + 8640*u^4*v^2 + 66*u*v^3 - 
       4608*u^2*v^3 + 5760*u^3*v^3 + 384*u*v^4 + 1440*u^2*v^4))/
     (864*(-1 + u + v)^2) + ((I/108)*Pi*(-90*u^2 - 22*u^3 + 549*u^4 - 
       738*u^5 + 400*u^6 - 132*u^7 + 33*u^8 - 180*u*v + 406*u^2*v + 
       256*u^3*v - 794*u^4*v - 312*u^5*v + 1302*u^6*v - 948*u^7*v + 
       270*u^8*v - 90*v^2 + 842*u*v^2 - 1477*u^2*v^2 + 1337*u^3*v^2 - 
       2430*u^4*v^2 + 4131*u^5*v^2 - 3393*u^6*v^2 + 1080*u^7*v^2 + 270*v^3 - 
       1166*u*v^3 + 1798*u^2*v^3 - 2315*u^3*v^3 + 3810*u^4*v^3 - 
       4161*u^5*v^3 + 1620*u^6*v^3 - 270*v^4 + 639*u*v^4 - 732*u^2*v^4 + 
       1095*u^3*v^4 - 2100*u^4*v^4 + 1080*u^5*v^4 + 90*v^5 - 135*u*v^5 - 
       18*u^2*v^5 - 351*u^3*v^5 + 270*u^4*v^5))/((-1 + u)^2*u*(-1 + u + v)*
      (u + v)^2) - ((131*u^2 - 329*u^3 + 693*u^4 - 675*u^5 + 270*u^6 + 
       82*u*v - 609*u^2*v + 1530*u^3*v - 1971*u^4*v + 1080*u^5*v - 193*v^2 - 
       87*u*v^2 + 981*u^2*v^2 - 1863*u^3*v^2 + 1620*u^4*v^2 + 193*v^3 + 
       144*u*v^3 - 513*u^2*v^3 + 1080*u^3*v^3 + 54*u*v^4 + 270*u^2*v^4)*
      G[0, u])/(108*(-1 + u + v)*(u + v)^2) - ((5*I)/16)*Pi^3*G[0, v] - 
    (19*Pi^2*G[0, u]*G[0, v])/16 + 
    (Pi^2*(33 - 24*u + 6*u^2 - 4*u^3)*G[0, u] + 
      Pi^2*(-33 + 48*u - 12*u^2 + 8*u^3)*G[0, v])/72 + 
    ((11*I)/6)*Pi*G[0, v]*G[1, u] + (11*Pi^2*G[0, v]*G[1, u])/24 - 
    (11*Pi^2*G[1 - v, u])/36 - (25*Pi^2*G[0, v]*G[1 - v, u])/48 + 
    ((5*I)/16)*(Pi^3*G[0, u] + Pi^3*G[1, v] + Pi^3*G[1 - v, u]) - 
    (I/36)*(Pi*(-67 - 72*u + 162*u^2 - 180*u^3 + 90*u^4 + 48*u*v - 
        156*u^2*v + 180*u^3*v + 24*u*v^2 + 90*u^2*v^2)*G[0, u] + 
      Pi*(-67 - 72*u + 162*u^2 - 180*u^3 + 90*u^4 + 48*u*v - 156*u^2*v + 
        180*u^3*v + 24*u*v^2 + 90*u^2*v^2)*G[1, v] + 
      Pi*(-67 - 72*u + 162*u^2 - 180*u^3 + 90*u^4 + 48*u*v - 156*u^2*v + 
        180*u^3*v + 24*u*v^2 + 90*u^2*v^2)*G[1 - v, u]) + 
    (((90 - 292*u + 602*u^2 - 1093*u^3 + 1368*u^4 - 945*u^5 + 270*u^6 - 
         180*v + 234*u*v - 324*u^2*v + 1026*u^3*v - 1296*u^4*v + 540*u^5*v + 
         90*v^2 - 135*u*v^2 - 18*u^2*v^2 - 351*u^3*v^2 + 270*u^4*v^2)*
        G[1, v])/((-1 + u)^2*u) + ((90 - 292*u + 602*u^2 - 1093*u^3 + 
         1368*u^4 - 945*u^5 + 270*u^6 - 180*v + 234*u*v - 324*u^2*v + 
         1026*u^3*v - 1296*u^4*v + 540*u^5*v + 90*v^2 - 135*u*v^2 - 
         18*u^2*v^2 - 351*u^3*v^2 + 270*u^4*v^2)*G[1 - v, u])/((-1 + u)^2*u))/
     108 + (Pi^2*(22 + 12*u - 3*u^2 + 2*u^3 + 12*v - 6*u*v + 6*u^2*v - 
       3*v^2 + 6*u*v^2 + 2*v^3)*G[-v, u])/18 + (9*Pi^2*G[0, v]*G[-v, u])/8 - 
    ((5*I)/8)*(Pi^3*G[1, u] + Pi^3*G[-v, u]) + 
    (I/36)*(Pi^3*(-22 + 12*v - 6*u*v + 6*u^2*v - 3*v^2 + 6*u*v^2 + 2*v^3) + 
      (Pi*(-67 + 137*u + 194*u^2 - 576*u^3 + 612*u^4 - 360*u^5 + 90*u^6 + 
         140*v - 41*u*v - 690*u^2*v + 1212*u^3*v - 1056*u^4*v + 360*u^5*v - 
         85*v^2 - 96*u*v^2 + 582*u^2*v^2 - 1008*u^3*v^2 + 540*u^4*v^2 + 
         18*v^3 - 24*u*v^3 - 288*u^2*v^3 + 360*u^3*v^3 - 6*v^4 + 24*u*v^4 + 
         90*u^2*v^4)*G[0, v])/(-1 + u + v)^2 + 
      (Pi*(30 + 15*u - 179*u^2 - 75*u^3 + 165*u^4 - 180*u^5 + 90*u^6 - 60*v - 
         15*u*v - 6*u^2*v + 63*u^3*v - 156*u^4*v + 180*u^5*v + 30*v^2 + 
         6*u^2*v^2 + 24*u^3*v^2 + 90*u^4*v^2)*G[1, u])/u^2 + 
      (Pi*(-134 + 268*u + 136*u^2 - 585*u^3 + 615*u^4 - 360*u^5 + 90*u^6 + 
         274*v - 166*u*v - 708*u^2*v + 1221*u^3*v - 1056*u^4*v + 360*u^5*v - 
         152*v^2 - 105*u*v^2 + 591*u^2*v^2 - 1008*u^3*v^2 + 540*u^4*v^2 + 
         18*v^3 - 21*u*v^3 - 288*u^2*v^3 + 360*u^3*v^3 - 6*v^4 + 24*u*v^4 + 
         90*u^2*v^4)*G[-v, u])/(-1 + u + v)^2) + ((7*I)/4)*Pi*G[0, v]*
     G[0, 0, u] + (29*Pi^2*G[0, 0, v])/16 - ((11*I)/4)*Pi*G[0, u]*
     G[0, 0, v] + ((7*I)/2)*Pi*G[-v, u]*G[0, 0, v] - 
    (23*G[0, 0, u]*G[0, 0, v])/4 + 
    (-(((91*u^3 - 284*u^4 + 317*u^5 - 157*u^6 + 44*u^7 - 11*u^8 + 272*u^2*v - 
          887*u^3*v + 1162*u^4*v - 975*u^5*v + 742*u^6*v - 404*u^7*v + 
          90*u^8*v + 259*u*v^2 - 1006*u^2*v^2 + 1550*u^3*v^2 - 1673*u^4*v^2 + 
          1773*u^5*v^2 - 1263*u^6*v^2 + 360*u^7*v^2 + 30*v^3 - 367*u*v^3 + 
          780*u^2*v^3 - 1046*u^3*v^3 + 1490*u^4*v^3 - 1475*u^5*v^3 + 
          540*u^6*v^3 - 60*v^4 + 153*u*v^4 - 236*u^2*v^4 + 409*u^3*v^4 - 
          722*u^4*v^4 + 360*u^5*v^4 + 30*v^5 - 45*u*v^5 - 6*u^2*v^5 - 
          117*u^3*v^5 + 90*u^4*v^5)*G[0, v])/((-1 + u)^2*u*(-1 + u + v)*
         (u + v)^2)) - ((30 + 15*u - 179*u^2 - 75*u^3 + 165*u^4 - 180*u^5 + 
         90*u^6 - 60*v - 15*u*v - 6*u^2*v + 63*u^3*v - 156*u^4*v + 
         180*u^5*v + 30*v^2 + 6*u^2*v^2 + 24*u^3*v^2 + 90*u^4*v^2)*G[0, v]*
        G[1, u])/u^2 - ((-134 + 268*u + 136*u^2 - 585*u^3 + 615*u^4 - 
         360*u^5 + 90*u^6 + 274*v - 166*u*v - 708*u^2*v + 1221*u^3*v - 
         1056*u^4*v + 360*u^5*v - 152*v^2 - 105*u*v^2 + 591*u^2*v^2 - 
         1008*u^3*v^2 + 540*u^4*v^2 + 18*v^3 - 21*u*v^3 - 288*u^2*v^3 + 
         360*u^3*v^3 - 6*v^4 + 24*u*v^4 + 90*u^2*v^4)*G[0, v]*G[-v, u])/
       (-1 + u + v)^2 - ((-335 + 661*u - 38*u^2 - 612*u^3 + 624*u^4 - 
         360*u^5 + 90*u^6 + 676*v - 541*u*v - 762*u^2*v + 1248*u^3*v - 
         1056*u^4*v + 360*u^5*v - 353*v^2 - 132*u*v^2 + 618*u^2*v^2 - 
         1008*u^3*v^2 + 540*u^4*v^2 + 18*v^3 - 12*u*v^3 - 288*u^2*v^3 + 
         360*u^3*v^3 - 6*v^4 + 24*u*v^4 + 90*u^2*v^4)*G[0, 0, v])/
       (-1 + u + v)^2)/36 + 3*G[0, 0, v]*G[0, -v, u] + 
    (11*G[1 - v, u]*G[1, 0, v])/3 - G[0, 1, u]*(G[0, 1, v] + G[1, 0, v]) - 
    G[1, 0, u]*(G[0, 1, v] + G[1, 0, v]) - 
    (9*(Pi^2*G[0, 1, v] + Pi^2*G[1, 0, v]))/16 + 
    ((5*I)/4)*(Pi*G[0, u]*G[0, 1, v] + Pi*G[0, u]*G[1, 0, v]) + 
    (I/4)*(Pi*G[1 - v, u]*G[0, 1, v] + Pi*G[1 - v, u]*G[1, 0, v]) + 
    (7*(G[0, 0, u]*(G[0, 1, v] + G[1, 0, v]) + G[0, 1 - v, u]*
        (G[0, 1, v] + G[1, 0, v])))/4 + (Pi^2*G[1, 1, u])/3 - 
    (I/6)*Pi*u*(12 - 3*u + 2*u^2)*G[1, 1, u] + G[0, 1, u]*G[1, 1, v] + 
    G[1, 0, u]*G[1, 1, v] - (19*(Pi^2*G[1, u]*G[1, v] + Pi^2*G[1, 1 - v, u]))/
     24 + (9*(Pi^2*G[0, u]*G[1, v] + Pi^2*G[0, 0, u] + Pi^2*G[0, 1 - v, u] + 
       Pi^2*G[1, 1, v] + Pi^2*G[1 - v, 0, u]))/16 + 
    G[1, 1, v]*G[1 - v, 1, u] + (I/12)*(Pi*(-1 + u)*(11 - u + 2*u^2)*G[1, u]*
       G[1, v] + Pi*(-1 + 2*u + v)*(11 - 2*u + 2*u^2 - v + 2*u*v + 2*v^2)*
       G[0, 0, v] + Pi*(-1 + u)*(11 - u + 2*u^2)*G[0, 1, u] + 
      Pi*(-1 + u)*(11 - u + 2*u^2)*G[1, 0, u] + Pi*(-1 + u)*(11 - u + 2*u^2)*
       G[1, 1 - v, u] + Pi*(33 + 12*u - 3*u^2 + 2*u^3 + 12*v - 6*u*v + 
        6*u^2*v - 3*v^2 + 6*u*v^2 + 2*v^3)*G[1 - v, 1, u]) - 
    (15*G[0, 0, v]*(G[0, 1 - v, u] + G[1 - v, 0, u] + G[1 - v, 1 - v, u]))/
     4 - ((11*I)/12)*(G[1, v]*(Pi*G[0, u] + Pi*G[1 - v, u]) + Pi*G[0, 0, u] + 
      Pi*G[0, 1 - v, u] + Pi*G[1, 1, v] + Pi*G[1 - v, 0, u] + 
      Pi*G[1 - v, 1 - v, u]) + 
    (11*(Pi^2*G[1, v]*G[1 - v, u] + Pi^2*G[1 - v, 1 - v, u]))/48 - 
    (9*Pi^2*G[-v, 0, u])/8 - ((5*I)/2)*Pi*G[0, v]*G[-v, 0, u] + 
    (11*G[0, 0, v]*G[-v, 0, u])/2 - G[0, 1, v]*G[-v, 0, u] - 
    G[1, 0, v]*G[-v, 0, u] + (Pi^2*(66 - 12*u + 3*u^2 - 2*u^3)*G[1, u] + 
      G[1, v]*((67 + 72*u - 162*u^2 + 180*u^3 - 90*u^4 - 48*u*v + 156*u^2*v - 
          180*u^3*v - 24*u*v^2 - 90*u^2*v^2)*G[0, u] + 
        ((30 + 15*u - 179*u^2 - 75*u^3 + 165*u^4 - 180*u^5 + 90*u^6 - 60*v - 
           15*u*v - 6*u^2*v + 63*u^3*v - 156*u^4*v + 180*u^5*v + 30*v^2 + 
           6*u^2*v^2 + 24*u^3*v^2 + 90*u^4*v^2)*G[1, u])/u^2 + 
        (67 + 3*u - 3*u^2 - 3*u*v)*G[1 - v, u]) + (67 + 3*u - 3*u^2 - 3*u*v)*
       G[0, 0, u] + (-67 - 3*u + 3*u^2 + 6*v - 9*u*v - 6*v^2)*G[0, 1, v] + 
      (67 + 72*u - 162*u^2 + 180*u^3 - 90*u^4 - 48*u*v + 156*u^2*v - 
        180*u^3*v - 24*u*v^2 - 90*u^2*v^2)*G[0, 1 - v, u] + 
      ((-67 - 13*u + 284*u^2 - 576*u^3 + 612*u^4 - 360*u^5 + 90*u^6 + 134*v + 
         133*u*v - 720*u^2*v + 1224*u^3*v - 1056*u^4*v + 360*u^5*v - 67*v^2 - 
         144*u*v^2 + 612*u^2*v^2 - 1008*u^3*v^2 + 540*u^4*v^2 - 288*u^2*v^3 + 
         360*u^3*v^3 + 24*u*v^4 + 90*u^2*v^4)*G[1, 0, v])/(-1 + u + v)^2 + 
      (67 + 3*u - 3*u^2 - 3*u*v)*G[1, 1, v] + 
      ((30 + 15*u - 179*u^2 - 75*u^3 + 165*u^4 - 180*u^5 + 90*u^6 - 60*v - 
         15*u*v - 6*u^2*v + 63*u^3*v - 156*u^4*v + 180*u^5*v + 30*v^2 + 
         6*u^2*v^2 + 24*u^3*v^2 + 90*u^4*v^2)*G[1, 1 - v, u])/u^2 + 
      (67 + 72*u - 162*u^2 + 180*u^3 - 90*u^4 - 48*u*v + 156*u^2*v - 
        180*u^3*v - 24*u*v^2 - 90*u^2*v^2)*G[1 - v, 0, u] + 
      (67 + 3*u - 3*u^2 - 3*u*v)*G[1 - v, 1 - v, u] + 
      ((-134 + 268*u + 136*u^2 - 585*u^3 + 615*u^4 - 360*u^5 + 90*u^6 + 
         274*v - 166*u*v - 708*u^2*v + 1221*u^3*v - 1056*u^4*v + 360*u^5*v - 
         152*v^2 - 105*u*v^2 + 591*u^2*v^2 - 1008*u^3*v^2 + 540*u^4*v^2 + 
         18*v^3 - 21*u*v^3 - 288*u^2*v^3 + 360*u^3*v^3 - 6*v^4 + 24*u*v^4 + 
         90*u^2*v^4)*G[-v, 0, u])/(-1 + u + v)^2)/36 + 
    G[0, 0, v]*(G[0, 1, u] + G[1, 0, u] + G[1 - v, 1, u] + G[1 - v, -v, u] + 
      G[-v, 1 - v, u]) - 
    (I/12)*(G[0, v]*(Pi*(-1 + u)*(11 - u + 2*u^2)*G[0, u] + 
        Pi*(33 + 12*u - 3*u^2 + 2*u^3 + 12*v - 6*u*v + 6*u^2*v - 3*v^2 + 
          6*u*v^2 + 2*v^3)*G[1 - v, u]) + Pi*(u + v)*(12 - 3*u + 2*u^2 - 
        3*v + 4*u*v + 2*v^2)*G[1, v]*G[-v, u] + Pi*(-1 + u)*(11 - u + 2*u^2)*
       G[0, 1, v] + Pi*(-44 + 12*u - 3*u^2 + 2*u^3)*G[0, -v, u] + 
      Pi*(-1 + u + v)*(11 - u + 2*u^2 - v + 4*u*v + 2*v^2)*G[1, 0, v] + 
      Pi*(u + v)*(12 - 3*u + 2*u^2 - 3*v + 4*u*v + 2*v^2)*G[1 - v, -v, u] + 
      Pi*(u + v)*(12 - 3*u + 2*u^2 - 3*v + 4*u*v + 2*v^2)*G[-v, 0, u] + 
      Pi*(u + v)*(12 - 3*u + 2*u^2 - 3*v + 4*u*v + 2*v^2)*G[-v, 1 - v, u]) - 
    I*(Pi*G[0, v]*G[1, 0, u] + G[-v, u]*(Pi*G[0, 1, v] + Pi*G[1, 0, v]) + 
      Pi*G[0, v]*G[-v, 1 - v, u]) + (2*Pi^2*G[-v, -v, u])/3 + 
    (I/6)*(Pi*(u + v)*(12 - 3*u + 2*u^2 - 3*v + 4*u*v + 2*v^2)*G[0, v]*
       G[-v, u] + Pi*(-1 + u + v)*(11 - u + 2*u^2 - v + 4*u*v + 2*v^2)*
       G[-v, -v, u]) + ((15*I)/4)*Pi*G[0, 0, 0, v] + 
    (45*G[0, u]*G[0, 0, 0, v])/4 - (11*G[1, u]*G[0, 0, 0, v])/2 + 
    (37*G[1 - v, u]*G[0, 0, 0, v])/4 - (15*G[-v, u]*G[0, 0, 0, v])/2 + 
    (11*(G[0, u]*G[1, 0, v] + G[0, 1, 1, v]))/12 - 
    G[0, v]*G[0, 1, 1 - v, u] + G[-v, u]*(G[0, 0, 1, v] + G[0, 1, 0, v] + 
      G[1, 0, 0, v]) - ((7*I)/4)*(Pi*G[0, 0, 1, v] + Pi*G[0, 1, 0, v] + 
      Pi*G[1, 0, 0, v]) + (7*(G[0, 0, v]*G[1, 1 - v, u] + 
       G[1, u]*G[0, 0, 1, v] + G[1, u]*G[0, 1, 0, v] + 
       G[1, u]*G[1, 0, 0, v]))/2 - 
    (11*((G[0, u] + G[1 - v, u])*G[0, 0, 1, v] + (G[0, u] + G[1 - v, u])*
        G[0, 1, 0, v] + (G[0, u] + G[1 - v, u])*G[1, 0, 0, v]))/4 - 
    G[0, v]*G[1, 0, 1 - v, u] + (13*G[1 - v, u]*G[1, 1, 0, v])/4 + 
    (11*(G[0, v]*G[0, 0, u] + (G[0, v] + G[1, 0, v])*G[1 - v, 1 - v, u] + 
       G[1, 1, 0, v]))/4 + ((3*I)/4)*(Pi*G[0, v]*G[0, 1 - v, u] + 
      Pi*G[0, v]*G[1 - v, 0, u] + Pi*G[0, 1, 1, v] + Pi*G[1, 0, 1, v] + 
      Pi*G[1, 1, 0, v]) + 
    (-((-1 + u + v)*(11 - u + 2*u^2 - v + 4*u*v + 2*v^2)*G[-v, u]*
        G[0, 0, v]) - Pi^2*G[0, -v, u] - u*(12 - 3*u + 2*u^2)*G[1, v]*
       G[1, 1, u] - (-1 + u + v)*(11 - u + 2*u^2 - v + 4*u*v + 2*v^2)*G[0, v]*
       G[-v, -v, u] - u*(12 - 3*u + 2*u^2)*G[1, 1, 1 - v, u])/6 - 
    G[0, v]*G[1, 1 - v, 0, u] + 
    (((-55 + 12*u - 3*u^2 + 2*u^3)*G[0, u] + (-1 + u + v)*
         (11 - u + 2*u^2 - v + 4*u*v + 2*v^2)*G[1 - v, u])*G[0, 0, v] + 
      (-1 + u)*(11 - u + 2*u^2)*G[1, v]*G[0, 1, u] + 
      (-1 + u)*(11 - u + 2*u^2)*G[1, v]*G[1, 0, u] + 
      G[1, u]*((-1 + u)*(11 - u + 2*u^2)*G[0, 1, v] + 
        (-11 - 12*u + 3*u^2 - 2*u^3)*G[1, 0, v]) + 
      G[-v, u]*((u + v)*(12 - 3*u + 2*u^2 - 3*v + 4*u*v + 2*v^2)*G[0, 1, v] + 
        (u + v)*(12 - 3*u + 2*u^2 - 3*v + 4*u*v + 2*v^2)*G[1, 0, v]) + 
      (-11 - 12*u + 3*u^2 - 2*u^3)*G[0, v]*G[1, 1 - v, u] + 
      ((-33 - 12*u + 3*u^2 - 2*u^3 - 12*v + 6*u*v - 6*u^2*v + 3*v^2 - 
          6*u*v^2 - 2*v^3)*G[0, v] + (33 + 12*u - 3*u^2 + 2*u^3 + 12*v - 
          6*u*v + 6*u^2*v - 3*v^2 + 6*u*v^2 + 2*v^3)*G[1, v])*
       G[1 - v, 1, u] + (u + v)*(12 - 3*u + 2*u^2 - 3*v + 4*u*v + 2*v^2)*
       G[0, v]*G[1 - v, -v, u] + G[0, v]*
       (((-67 + 133*u + 26*u^2 - 198*u^3 + 206*u^4 - 120*u^5 + 30*u^6 + 
           134*v - 89*u*v - 252*u^2*v + 414*u^3*v - 352*u^4*v + 120*u^5*v - 
           67*v^2 - 54*u*v^2 + 210*u^2*v^2 - 336*u^3*v^2 + 180*u^4*v^2 + 
           2*u*v^3 - 96*u^2*v^3 + 120*u^3*v^3 + 8*u*v^4 + 30*u^2*v^4)*
          G[0, u])/(-1 + u + v)^2 + ((10 + 5*u - 82*u^2 - 26*u^3 + 56*u^4 - 
           60*u^5 + 30*u^6 - 20*v - 5*u*v + 18*u^3*v - 52*u^4*v + 60*u^5*v + 
           10*v^2 + 8*u^3*v^2 + 30*u^4*v^2)*G[1 - v, u])/u^2 + 
        (-44 + 12*u - 3*u^2 + 2*u^3)*G[0, -v, u] + 
        (-22 + 12*u - 3*u^2 + 2*u^3 + 12*v - 6*u*v + 6*u^2*v - 3*v^2 + 
          6*u*v^2 + 2*v^3)*G[-v, 0, u]) + (u + v)*(12 - 3*u + 2*u^2 - 3*v + 
        4*u*v + 2*v^2)*G[0, v]*G[-v, 1 - v, u] + 
      (77 - 24*u + 6*u^2 - 4*u^3 - 12*v + 6*u*v - 6*u^2*v + 3*v^2 - 6*u*v^2 - 
        2*v^3)*G[0, 0, 0, v] + (-1 + u + v)*(11 - u + 2*u^2 - v + 4*u*v + 
        2*v^2)*G[0, 0, 1, v] + (-1 + u)*(11 - u + 2*u^2)*G[0, 1, 0, v] + 
      (-1 + u)*(11 - u + 2*u^2)*G[0, 1, 1 - v, u] + 
      (44 - 12*u + 3*u^2 - 2*u^3)*G[0, -v, 0, u] + 
      (-1 + u + v)*(11 - u + 2*u^2 - v + 4*u*v + 2*v^2)*G[1, 0, 0, v] + 
      (-1 + u)*(11 - u + 2*u^2)*G[1, 0, 1 - v, u] + (-1 + u)*(11 - u + 2*u^2)*
       G[1, 1 - v, 0, u] + (33 + 12*u - 3*u^2 + 2*u^3 + 12*v - 6*u*v + 
        6*u^2*v - 3*v^2 + 6*u*v^2 + 2*v^3)*G[1 - v, 1, 1 - v, u])/12 + 
    (5*(G[0, u]*(G[0, 1, 1, v] + G[1, 0, 1, v]) + 
       G[1 - v, u]*(G[0, 1, 1, v] + G[1, 0, 1, v]) + G[0, u]*G[1, 1, 0, v] + 
       G[0, v]*(G[0, 0, 1 - v, u] + G[0, 1 - v, 0, u] + G[1 - v, 0, 1 - v, 
          u] + G[1 - v, 1 - v, 0, u])))/4 - 
    (3*(G[0, 1, v]*G[1, 1 - v, u] + G[1, u]*(G[0, 1, 1, v] + G[1, 0, 1, v]) + 
       G[0, v]*(G[0, 0, -v, u] + G[1 - v, 1 - v, 1, u])))/2 + 
    (9*G[0, v]*(G[0, 0, 0, u] + G[0, 1 - v, 1 - v, u] + G[1 - v, 0, 0, u] + 
       G[1 - v, 1 - v, 1 - v, u]))/4 - 
    (11*((G[0, u] + G[1 - v, u])*G[1, 1, v] + 
       G[1, v]*(G[0, 0, u] + G[0, 1 - v, u] + G[1 - v, 0, u] + 
         G[1 - v, 1 - v, u]) + G[0, 0, 0, u] + G[0, 0, 1 - v, u] + 
       G[0, 1 - v, 0, u] + G[0, 1 - v, 1 - v, u] + G[1, 1, 1, v] + 
       G[1 - v, 0, 0, u] + G[1 - v, 0, 1 - v, u] + G[1 - v, 1 - v, 0, u] + 
       G[1 - v, 1 - v, 1 - v, u]))/12 - 
    ((3*I)/4)*(Pi*G[1 - v, u]*G[0, 0, v] + (Pi*G[0, u] + Pi*G[1 - v, u])*
       G[1, 1, v] + G[1, v]*(Pi*G[0, 0, u] + Pi*G[0, 1 - v, u] + 
        Pi*G[1 - v, 0, u] + Pi*G[1 - v, 1 - v, u]) + Pi*G[0, 0, 0, u] + 
      Pi*G[0, 0, 1 - v, u] + Pi*G[0, 1 - v, 0, u] + 
      Pi*G[0, 1 - v, 1 - v, u] + Pi*G[1, 1, 1, v] + Pi*G[1 - v, 0, 0, u] + 
      Pi*G[1 - v, 0, 1 - v, u] + Pi*G[1 - v, 1 - v, 0, u] + 
      Pi*G[1 - v, 1 - v, 1 - v, u]) - 
    (I/2)*(G[1, u]*(Pi*G[0, 1, v] + Pi*G[1, 0, v]) + 
      Pi*G[0, v]*G[1, 1 - v, u] + Pi*G[1, v]*G[1 - v, -v, u] + 
      Pi*G[0, 0, 1, u] + Pi*G[0, 1, 0, u] + Pi*G[1 - v, 1 - v, -v, u] + 
      Pi*G[1 - v, -v, 1 - v, u]) + 
    (11*(G[1, u]*G[1, 1, v] + G[1, v]*G[1, 1 - v, u] + 
       G[1, 1 - v, 1 - v, u] + G[-v, 0, 0, u]))/6 + 
    G[1, v]*(G[0, 1, 1 - v, u] + G[1, 0, 1 - v, u] + G[1, 1 - v, 0, u] + 
      G[1 - v, 1, 1 - v, u] + G[-v, 0, 0, u]) + 
    ((3*I)/2)*(Pi*G[1, u]*G[0, 0, v] + Pi*G[1, u]*G[1, 1, v] + 
      Pi*G[1, v]*G[1, 1 - v, u] + Pi*G[0, 0, -v, u] + 
      Pi*G[1, 1 - v, 1 - v, u] + Pi*G[1 - v, 1 - v, 1, u] + 
      Pi*G[-v, 0, 0, u]) - (7*(G[1, 0, v]*G[1, 1 - v, u] + 
       G[1, u]*G[1, 1, 0, v] + G[0, v]*G[1, 1 - v, 1 - v, u] + 
       G[0, v]*G[-v, 0, 0, u]))/2 - G[0, v]*(G[1 - v, -v, 0, u] + 
      G[-v, 0, 1 - v, u] + G[-v, 1 - v, 0, u]) + 
    I*(Pi*G[1, v]*G[1, 0, u] + Pi*G[1, v]*G[1 - v, 1, u] + 
      Pi*G[1, v]*G[-v, 0, u] + Pi*G[0, -v, 0, u] + Pi*G[1, 0, 1 - v, u] + 
      Pi*G[1, 1 - v, 0, u] + Pi*G[1 - v, 1, 1 - v, u] + 
      Pi*G[-v, 0, 1 - v, u] + Pi*G[-v, 1 - v, 0, u]) + 
    (-((-1 + u)*(11 - u + 2*u^2)*G[0, v]*G[0, 1, u]) - 
      (-1 + u)*(11 - u + 2*u^2)*G[0, u]*G[0, 1, v] - 
      (u + v)*(12 - 3*u + 2*u^2 - 3*v + 4*u*v + 2*v^2)*G[1 - v, u]*
       G[0, 1, v] - (-1 + u)*(11 - u + 2*u^2)*G[0, v]*G[1, 0, u] - 
      (u + v)*(12 - 3*u + 2*u^2 - 3*v + 4*u*v + 2*v^2)*G[1, v]*G[-v, 0, u] - 
      (-1 + u + v)*(11 - u + 2*u^2 - v + 4*u*v + 2*v^2)*G[1, 0, 1, v] - 
      (u + v)*(12 - 3*u + 2*u^2 - 3*v + 4*u*v + 2*v^2)*G[1 - v, -v, 0, u] - 
      (u + v)*(12 - 3*u + 2*u^2 - 3*v + 4*u*v + 2*v^2)*G[-v, 0, 1 - v, u] - 
      (u + v)*(12 - 3*u + 2*u^2 - 3*v + 4*u*v + 2*v^2)*G[-v, 1 - v, 0, u])/
     12 + (I/2)*(Pi*G[1, v]*G[0, -v, u] + Pi*G[-v, u]*G[1, 1, v] + 
      Pi*G[1, v]*G[-v, 1 - v, u] + Pi*G[0, 1 - v, 1, u] + 
      Pi*G[0, 1 - v, -v, u] + Pi*G[0, -v, 1 - v, u] + Pi*G[1, 0, 0, u] + 
      Pi*G[1 - v, 0, 1, u] + Pi*G[1 - v, 0, -v, u] + Pi*G[1 - v, 1, 0, u] + 
      Pi*G[-v, 1 - v, 1 - v, u]) - (2*I)*(Pi*G[0, v]*G[0, -v, u] + 
      Pi*G[1, v]*G[1, 1, u] + Pi*G[0, -v, -v, u] + Pi*G[1, 1, 1 - v, u] + 
      Pi*G[1, 1 - v, 1, u] + Pi*G[1 - v, 1, 1, u] + Pi*G[-v, 0, -v, u] + 
      Pi*G[-v, -v, 0, u]) + (u*(12 - 3*u + 2*u^2)*G[0, v]*G[1, 1, u] + 
      Pi^2*G[1 - v, 1, u] + (-1 + u + v)*(11 - u + 2*u^2 - v + 4*u*v + 2*v^2)*
       G[-v, -v, 0, u])/6 + (2*I)*(Pi*G[0, v]*G[-v, -v, u] + 
      Pi*G[1, 1, 1, u] + Pi*G[-v, -v, -v, u]) - (75*G[0, 0, 0, 0, v])/4 + 
    G[0, 1, 1 - v, 1 - v, u] + G[0, -v, 0, 0, u] + 
    (15*(G[0, 0, 0, 1, v] + G[0, 0, 1, 0, v] + G[0, 1, 0, 0, v] + 
       G[1, 0, 0, 0, v]))/4 + G[1, 0, 1 - v, 1 - v, u] + 
    (3*((G[0, 1, v] + G[1, 0, v])*G[1 - v, 0, u] + 
       G[0, 1, v]*G[1 - v, 1 - v, u] + G[0, 1, 1, 1, v] + G[1, 0, 1, 1, v] + 
       G[1, 1, 0, 1, v] + G[1, 1, 1, 0, v]))/4 + G[1, 1 - v, 0, 1 - v, u] + 
    G[1, 1 - v, 1 - v, 0, u] + G[1 - v, 1, 1 - v, 1 - v, u] + 
    G[1 - v, -v, 0, 0, u] + (-(G[0, 1, v]*G[0, -v, u]) - Pi^2*G[1, 0, u] - 
      G[0, -v, u]*G[1, 0, v] - (Pi^2 + G[0, 1, v] + G[1, 0, v])*
       G[-v, 1 - v, u] - G[-v, u]*(Pi^2*G[1, v] + G[0, 1, 1, v] + 
        G[1, 0, 1, v] + G[1, 1, 0, v]) - G[1, v]*(G[0, 0, 1, u] + 
        G[0, 1, 0, u] + G[1 - v, -v, 0, u]) - 
      G[0, v]*(G[0, 1 - v, 1, u] + G[0, 1 - v, -v, u] + G[0, -v, 1 - v, u] + 
        G[1, 0, 0, u] + G[1 - v, 0, 1, u] + G[1 - v, 0, -v, u] + 
        G[1 - v, 1, 0, u] + G[-v, 1 - v, 1 - v, u]) - G[0, 0, 1, 1 - v, u] - 
      G[0, 1, 0, 1 - v, u] - G[0, 1, 1 - v, 0, u] - G[1 - v, 1 - v, -v, 0, 
       u] - G[1 - v, -v, 0, 1 - v, u] - G[1 - v, -v, 1 - v, 0, u])/2 + 
    (3*(G[1, 1, v]*G[1, 1 - v, u] + G[1, u]*G[1, 1, 1, v] + 
       G[1, v]*(G[1, 1 - v, 1 - v, u] + G[1 - v, 1 - v, 1, u]) + 
       G[0, 0, -v, 0, u] + G[1, 1 - v, 1 - v, 1 - v, u] + 
       G[1 - v, 1 - v, 1, 1 - v, u] + G[-v, 0, 0, 0, u]))/2 + 
    G[-v, 0, 0, 1 - v, u] + G[-v, 0, 1 - v, 0, u] + G[-v, 1 - v, 0, 0, u] + 
    (Pi^2*G[0, 1, u] + (Pi^2 + G[0, 1, v] + G[1, 0, v])*G[1 - v, -v, u] + 
      G[1, 1, v]*G[-v, 0, u] + G[0, v]*(G[0, 0, 1, u] + G[0, 1, 0, u] + 
        G[1 - v, 1 - v, -v, u] + G[1 - v, -v, 1 - v, u]) + 
      G[1, v]*(G[0, 1 - v, 1, u] + G[0, -v, 0, u] + G[1, 0, 0, u] + 
        G[1 - v, 0, 1, u] + G[1 - v, 1, 0, u] + G[-v, 0, 1 - v, u] + 
        G[-v, 1 - v, 0, u]) + G[0, 1 - v, 1, 1 - v, u] + 
      G[0, 1 - v, -v, 0, u] + G[0, -v, 0, 1 - v, u] + G[0, -v, 1 - v, 0, u] + 
      G[1, 0, 0, 1 - v, u] + G[1, 0, 1 - v, 0, u] + G[1, 1 - v, 0, 0, u] + 
      G[1 - v, 0, 1, 1 - v, u] + G[1 - v, 0, -v, 0, u] + 
      G[1 - v, 1, 0, 1 - v, u] + G[1 - v, 1, 1 - v, 0, u] + 
      G[-v, 0, 1 - v, 1 - v, u] + G[-v, 1 - v, 0, 1 - v, u] + 
      G[-v, 1 - v, 1 - v, 0, u])/2 - 2*(G[1, 1, u]*G[1, 1, v] + 
      G[1, 0, v]*G[1 - v, 1, u] + G[0, 0, v]*G[-v, -v, u] + 
      G[1, v]*(G[1, 1, 1 - v, u] + G[1, 1 - v, 1, u] + G[1 - v, 1, 1, u]) + 
      G[0, v]*G[1 - v, 1, 1 - v, u] + G[0, v]*(G[0, -v, 0, u] + 
        G[1, 1, 1, u] + G[-v, -v, -v, u]) + G[0, -v, -v, 0, u] + 
      G[1, 1, 1 - v, 1 - v, u] + G[1, 1 - v, 1, 1 - v, u] + 
      G[1 - v, 1, 1, 1 - v, u] + G[-v, 0, -v, 0, u] + G[-v, -v, 0, 0, u]) + 
    ((33 - 48*u + 12*u^2 - 8*u^3 - 48*v + 24*u*v - 24*u^2*v + 12*v^2 - 
       24*u*v^2 - 8*v^3)*Zeta[3])/24 - (I/4)*(Pi*G[0, v]*G[1 - v, 1 - v, u] + 
      Pi*Zeta[3]) - (3*(G[1, 1, v]*(G[0, 0, u] + G[0, 1 - v, u] + 
         G[1 - v, 0, u] + G[1 - v, 1 - v, u]) + G[0, u]*G[1, 1, 1, v] + 
       G[1 - v, u]*G[1, 1, 1, v] + G[1, v]*(G[0, 0, 0, u] + 
         G[0, 0, 1 - v, u] + G[0, 1 - v, 0, u] + G[0, 1 - v, 1 - v, u] + 
         G[1 - v, 0, 0, u] + G[1 - v, 0, 1 - v, u] + G[1 - v, 1 - v, 0, u] + 
         G[1 - v, 1 - v, 1 - v, u]) + G[0, 0, 0, 0, u] + 
       G[0, 0, 0, 1 - v, u] + G[0, 0, 1 - v, 0, u] + G[0, 0, 1 - v, 1 - v, 
        u] + G[0, 1 - v, 0, 0, u] + G[0, 1 - v, 0, 1 - v, u] + 
       G[0, 1 - v, 1 - v, 0, u] + G[0, 1 - v, 1 - v, 1 - v, u] + 
       G[1, 1, 1, 1, v] + G[1 - v, 0, 0, 0, u] + G[1 - v, 0, 0, 1 - v, u] + 
       G[1 - v, 0, 1 - v, 0, u] + G[1 - v, 0, 1 - v, 1 - v, u] + 
       G[1 - v, 1 - v, 0, 0, u] + G[1 - v, 1 - v, 0, 1 - v, u] + 
       G[1 - v, 1 - v, 1 - v, 0, u] + G[1 - v, 1 - v, 1 - v, 1 - v, u] + 
       G[0, v]*Zeta[3]))/4 + 2*(G[1, 0, v]*G[1, 1, u] + 
      G[1, v]*G[1, 1, 1, u] + G[0, v]*(G[0, -v, -v, u] + G[1, 1, 1 - v, u] + 
        G[1, 1 - v, 1, u] + G[1 - v, 1, 1, u] + G[-v, 0, -v, u] + 
        G[-v, -v, 0, u]) + G[1, 1, 1, 1 - v, u] + G[-v, -v, -v, 0, u] + 
      G[1, u]*Zeta[3]) + (G[0, u]*Zeta[3] + G[1, v]*Zeta[3])/4 - 
    (7*(G[0, 0, 1, 1, v] + G[0, 1, 0, 1, v] + G[0, 1, 1, 0, v] + 
       G[1, 0, 0, 1, v] + G[1, 0, 1, 0, v] + G[1, 1, 0, 0, v] + 
       G[1 - v, u]*Zeta[3]))/4, B2 -> 0, C2 -> 0, 
  D2 -> -1/48*(-57*u + 69*u^2 - 24*u^3 + 12*u^4 - 69*v + 83*u*v - 50*u^2*v + 
       24*u^3*v + 2*v^2 - 26*u*v^2 + 12*u^2*v^2)/((-1 + u)*(u + v)) - 
    (Pi^2*u*(6 - 9*u - 24*u^2 + 64*u^3 - 48*u^4 + 12*u^5 - 6*v - 48*u*v + 
       168*u^2*v - 160*u^3*v + 48*u^4*v - 24*v^2 + 144*u*v^2 - 192*u^2*v^2 + 
       72*u^3*v^2 + 40*v^3 - 96*u*v^3 + 48*u^2*v^3 - 16*v^4 + 12*u*v^4))/
     (72*(-1 + u + v)^2) - ((I/24)*Pi*(-2*u^2 + 13*u^3 - 29*u^4 + 27*u^5 - 
       9*u^6 - 4*u*v + 32*u^2*v - 87*u^3*v + 108*u^4*v - 75*u^5*v + 
       44*u^6*v - 24*u^7*v + 6*u^8*v - 2*v^2 + 19*u*v^2 - 75*u^2*v^2 + 
       136*u^3*v^2 - 160*u^4*v^2 + 147*u^5*v^2 - 89*u^6*v^2 + 24*u^7*v^2 + 
       6*v^3 - 35*u*v^3 + 82*u^2*v^3 - 140*u^3*v^3 + 180*u^4*v^3 - 
       123*u^5*v^3 + 36*u^6*v^3 - 6*v^4 + 23*u*v^4 - 49*u^2*v^4 + 
       95*u^3*v^4 - 75*u^4*v^4 + 24*u^5*v^4 + 2*v^5 - 3*u*v^5 + 18*u^2*v^5 - 
       17*u^3*v^5 + 6*u^4*v^5))/((-1 + u)^2*u*(-1 + u + v)*(u + v)^2) + 
    ((u*(-6*u + 6*u^2 + 11*u^3 - 15*u^4 + 6*u^5 - 12*v + 18*u*v + 30*u^2*v - 
         53*u^3*v + 24*u^4*v + 12*v^2 + 27*u*v^2 - 69*u^2*v^2 + 36*u^3*v^2 + 
         8*v^3 - 39*u*v^3 + 24*u^2*v^3 - 8*v^4 + 6*u*v^4)*G[0, u])/
       ((-1 + u + v)*(u + v)^2) + ((6*u^3 - 18*u^4 + 18*u^5 - 6*u^6 + 
         14*u^2*v - 54*u^3*v + 80*u^4*v - 66*u^5*v + 44*u^6*v - 24*u^7*v + 
         6*u^8*v + 4*u*v^2 - 40*u^2*v^2 + 103*u^3*v^2 - 149*u^4*v^2 + 
         147*u^5*v^2 - 89*u^6*v^2 + 24*u^7*v^2 + 2*v^3 - 20*u*v^3 + 
         64*u^2*v^3 - 133*u^3*v^3 + 180*u^4*v^3 - 123*u^5*v^3 + 36*u^6*v^3 - 
         4*v^4 + 19*u*v^4 - 47*u^2*v^4 + 95*u^3*v^4 - 75*u^4*v^4 + 
         24*u^5*v^4 + 2*v^5 - 3*u*v^5 + 18*u^2*v^5 - 17*u^3*v^5 + 6*u^4*v^5)*
        G[0, v])/((-1 + u)^2*u*(-1 + u + v)*(u + v)^2))/24 + 
    (I/12)*(Pi*u*(-1 + u + v)*(-2 - 3*u + 3*u^2 - 4*v + 3*u*v)*G[0, u] + 
      Pi*u*(-1 + u + v)*(-2 - 3*u + 3*u^2 - 4*v + 3*u*v)*G[1, v] + 
      Pi*u*(-1 + u + v)*(-2 - 3*u + 3*u^2 - 4*v + 3*u*v)*G[1 - v, u]) + 
    (-(((-1 + u + v)*(-2 + 9*u - 9*u^2 + 11*u^3 - 15*u^4 + 6*u^5 + 2*v - 
          3*u*v + 18*u^2*v - 17*u^3*v + 6*u^4*v)*G[1, v])/((-1 + u)^2*u)) - 
      ((-1 + u + v)*(-2 + 9*u - 9*u^2 + 11*u^3 - 15*u^4 + 6*u^5 + 2*v - 
         3*u*v + 18*u^2*v - 17*u^3*v + 6*u^4*v)*G[1 - v, u])/((-1 + u)^2*u))/
     24 - (I/12)*((Pi*u*(u + v)^2*(-6 + 16*u - 12*u^2 + 3*u^3 + 10*v - 
         16*u*v + 6*u^2*v - 4*v^2 + 3*u*v^2)*G[0, v])/(-1 + u + v)^2 + 
      (Pi*(-1 + u)^2*(-1 + u + v)*(-1 + u + 3*u^2 + 3*u^3 + v + 2*u*v + 
         3*u^2*v)*G[1, u])/u^2 + (Pi*u*(u + v)^2*(-6 + 16*u - 12*u^2 + 
         3*u^3 + 10*v - 16*u*v + 6*u^2*v - 4*v^2 + 3*u*v^2)*G[-v, u])/
       (-1 + u + v)^2) + 
    (((-1 + u)^2*(-1 + u + v)*(-1 + u + 3*u^2 + 3*u^3 + v + 2*u*v + 3*u^2*v)*
        G[0, v]*G[1, u])/u^2 + u*(-1 + u + v)*(-2 - 3*u + 3*u^2 - 4*v + 
        3*u*v)*G[0, u]*G[1, v] + (u*(u + v)^2*(-6 + 16*u - 12*u^2 + 3*u^3 + 
         10*v - 16*u*v + 6*u^2*v - 4*v^2 + 3*u*v^2)*G[0, v]*G[-v, u])/
       (-1 + u + v)^2 + (u*(u + v)^2*(-6 + 16*u - 12*u^2 + 3*u^3 + 10*v - 
         16*u*v + 6*u^2*v - 4*v^2 + 3*u*v^2)*G[0, 0, v])/(-1 + u + v)^2 + 
      u*(-1 + u + v)*(-2 - 3*u + 3*u^2 - 4*v + 3*u*v)*G[0, 1 - v, u] + 
      u*(-1 + u + v)*(-2 - 3*u + 3*u^2 - 4*v + 3*u*v)*G[1 - v, 0, u])/12 + 
    (-(((-1 + u)^2*(-1 + u + v)*(-1 + u + 3*u^2 + 3*u^3 + v + 2*u*v + 
          3*u^2*v)*G[1, u]*G[1, v])/u^2) - 
      G[0, v]*((u*(u + v)^2*(-6 + 16*u - 12*u^2 + 3*u^3 + 10*v - 16*u*v + 
           6*u^2*v - 4*v^2 + 3*u*v^2)*G[0, u])/(-1 + u + v)^2 + 
        ((-1 + u)^2*(-1 + u + v)*(-1 + u + 3*u^2 + 3*u^3 + v + 2*u*v + 
           3*u^2*v)*G[1 - v, u])/u^2) - 
      (u*(4 - 6*u - 6*u^2 + 16*u^3 - 12*u^4 + 3*u^5 - 4*v - 12*u*v + 
         42*u^2*v - 40*u^3*v + 12*u^4*v - 6*v^2 + 36*u*v^2 - 48*u^2*v^2 + 
         18*u^3*v^2 + 10*v^3 - 24*u*v^3 + 12*u^2*v^3 - 4*v^4 + 3*u*v^4)*
        G[1, 0, v])/(-1 + u + v)^2 - ((-1 + u)^2*(-1 + u + v)*
        (-1 + u + 3*u^2 + 3*u^3 + v + 2*u*v + 3*u^2*v)*G[1, 1 - v, u])/u^2 - 
      (u*(u + v)^2*(-6 + 16*u - 12*u^2 + 3*u^3 + 10*v - 16*u*v + 6*u^2*v - 
         4*v^2 + 3*u*v^2)*G[-v, 0, u])/(-1 + u + v)^2)/12 + Zeta[3], 
  E2 -> ((-1/216*I)*Pi*(-198*u^2 + 583*u^3 - 681*u^4 + 249*u^5 + 281*u^6 - 
       312*u^7 + 78*u^8 - 396*u*v + 1796*u^2*v - 3007*u^3*v + 2534*u^4*v - 
       2127*u^5*v + 2670*u^6*v - 2064*u^7*v + 594*u^8*v - 198*v^2 + 
       2041*u*v^2 - 5195*u^2*v^2 + 6238*u^3*v^2 - 6630*u^4*v^2 + 
       8883*u^5*v^2 - 7515*u^6*v^2 + 2376*u^7*v^2 + 594*v^3 - 2995*u*v^3 + 
       5168*u^2*v^3 - 5818*u^3*v^3 + 8634*u^4*v^3 - 9381*u^5*v^3 + 
       3564*u^6*v^3 - 594*v^4 + 1647*u*v^4 - 1893*u^2*v^4 + 2859*u^3*v^4 - 
       4863*u^4*v^4 + 2376*u^5*v^4 + 198*v^5 - 297*u*v^5 + 126*u^2*v^5 - 
       855*u^3*v^5 + 594*u^4*v^5))/((-1 + u)^2*u*(-1 + u + v)*(u + v)^2) + 
    (-((1115*u + 381*u^2 - 2992*u^3 + 1496*u^4 + 1583*v + 111*u*v - 
         4218*u^2*v + 2992*u^3*v + 198*v^2 - 1226*u*v^2 + 1496*u^2*v^2)/
        ((-1 + u)*(u + v))) - (Pi^2*(-205 + 125*u + 1676*u^2 - 4275*u^3 + 
         5121*u^4 - 3168*u^5 + 792*u^6 + 410*v + 493*u*v - 5046*u^2*v + 
         10299*u^3*v - 9408*u^4*v + 3168*u^5*v - 205*v^2 - 771*u*v^2 + 
         5235*u^2*v^2 - 9216*u^3*v^2 + 4752*u^4*v^2 + 57*u*v^3 - 
         2880*u^2*v^3 + 3168*u^3*v^3 + 96*u*v^4 + 792*u^2*v^4))/
       (-1 + u + v)^2)/432 + ((232*u^2 - 466*u^3 + 1323*u^4 - 1485*u^5 + 
       594*u^6 + 428*u*v - 1128*u^2*v + 2844*u^3*v - 4419*u^4*v + 
       2376*u^5*v - 38*v^2 - 624*u*v^2 + 1719*u^2*v^2 - 4347*u^3*v^2 + 
       3564*u^4*v^2 + 38*v^3 + 198*u*v^3 - 1377*u^2*v^3 + 2376*u^3*v^3 + 
       36*u*v^4 + 594*u^2*v^4)*G[0, u])/(216*(-1 + u + v)*(u + v)^2) + 
    ((-40*u^3 + 94*u^4 - 16*u^5 - 116*u^6 + 104*u^7 - 26*u^8 - 2*u^2*v + 
       6*u^3*v + 414*u^4*v - 1338*u^5*v + 1618*u^6*v - 896*u^7*v + 
       198*u^8*v + 182*u*v^2 - 612*u^2*v^2 + 1383*u^3*v^2 - 2825*u^4*v^2 + 
       3897*u^5*v^2 - 2817*u^6*v^2 + 792*u^7*v^2 + 66*v^3 - 500*u*v^3 + 
       1226*u^2*v^3 - 2121*u^3*v^3 + 3398*u^4*v^3 - 3335*u^5*v^3 + 
       1188*u^6*v^3 - 132*v^4 + 417*u*v^4 - 617*u^2*v^4 + 1057*u^3*v^4 - 
       1673*u^4*v^4 + 792*u^5*v^4 + 66*v^5 - 99*u*v^5 + 42*u^2*v^5 - 
       285*u^3*v^5 + 198*u^4*v^5)*G[0, v])/(72*(-1 + u)^2*u*(-1 + u + v)*
      (u + v)^2) - (I/3)*Pi*G[0, v]*G[1, u] + 
    (I/36)*(Pi*(-10 - 39*u + 138*u^2 - 198*u^3 + 99*u^4 + 27*u*v - 
        186*u^2*v + 198*u^3*v + 12*u*v^2 + 99*u^2*v^2)*G[0, u] + 
      Pi*(-10 - 39*u + 138*u^2 - 198*u^3 + 99*u^4 + 27*u*v - 186*u^2*v + 
        198*u^3*v + 12*u*v^2 + 99*u^2*v^2)*G[1, v] + 
      Pi*(-10 - 39*u + 138*u^2 - 198*u^3 + 99*u^4 + 27*u*v - 186*u^2*v + 
        198*u^3*v + 12*u*v^2 + 99*u^2*v^2)*G[1 - v, u]) + 
    (-(((198 - 497*u + 832*u^2 - 1856*u^3 + 2808*u^4 - 2079*u^5 + 594*u^6 - 
          396*v + 756*u*v - 918*u^2*v + 2304*u^3*v - 2934*u^4*v + 
          1188*u^5*v + 198*v^2 - 297*u*v^2 + 126*u^2*v^2 - 855*u^3*v^2 + 
          594*u^4*v^2)*G[1, v])/((-1 + u)^2*u)) - 
      ((198 - 497*u + 832*u^2 - 1856*u^3 + 2808*u^4 - 2079*u^5 + 594*u^6 - 
         396*v + 756*u*v - 918*u^2*v + 2304*u^3*v - 2934*u^4*v + 1188*u^5*v + 
         198*v^2 - 297*u*v^2 + 126*u^2*v^2 - 855*u^3*v^2 + 594*u^4*v^2)*
        G[1 - v, u])/((-1 + u)^2*u))/216 + 
    (Pi^2*G[1 - v, u] + Pi^2*(-4 - 3*u + 3*u^2 - 2*u^3 - 3*v + 6*u*v - 
        6*u^2*v + 3*v^2 - 6*u*v^2 - 2*v^3)*G[-v, u])/18 - 
    (I/36)*(Pi^3*(-4 + 3*v - 6*u*v + 6*u^2*v - 3*v^2 + 6*u*v^2 + 2*v^3) + 
      (Pi*(-10 + 23*u + 197*u^2 - 513*u^3 + 633*u^4 - 396*u^5 + 99*u^6 + 
         26*v + 19*u*v - 564*u^2*v + 1257*u^3*v - 1176*u^4*v + 396*u^5*v - 
         28*v^2 - 33*u*v^2 + 609*u^2*v^2 - 1152*u^3*v^2 + 594*u^4*v^2 + 
         18*v^3 - 21*u*v^3 - 360*u^2*v^3 + 396*u^3*v^3 - 6*v^4 + 12*u*v^4 + 
         99*u^2*v^4)*G[0, v])/(-1 + u + v)^2 + 
      (Pi*(33 - 24*u - 29*u^2 - 42*u^3 + 141*u^4 - 198*u^5 + 99*u^6 - 66*v + 
         24*u*v - 6*u^2*v + 42*u^3*v - 186*u^4*v + 198*u^5*v + 33*v^2 + 
         6*u^2*v^2 + 12*u^3*v^2 + 99*u^4*v^2)*G[1, u])/u^2 + 
      (Pi*(-20 + 40*u + 196*u^2 - 522*u^3 + 636*u^4 - 396*u^5 + 99*u^6 + 
         46*v + 8*u*v - 582*u^2*v + 1266*u^3*v - 1176*u^4*v + 396*u^5*v - 
         38*v^2 - 42*u*v^2 + 618*u^2*v^2 - 1152*u^3*v^2 + 594*u^4*v^2 + 
         18*v^3 - 18*u*v^3 - 360*u^2*v^3 + 396*u^3*v^3 - 6*v^4 + 12*u*v^4 + 
         99*u^2*v^4)*G[-v, u])/(-1 + u + v)^2) - (2*G[1 - v, u]*G[1, 0, v])/
     3 - (I/12)*(Pi*(-1 + u)*(2 - u + 2*u^2)*G[1, u]*G[1, v] + 
      Pi*(-1 + 2*u + v)*(2 - 2*u + 2*u^2 - v + 2*u*v + 2*v^2)*G[0, 0, v] + 
      Pi*(-1 + u)*(2 - u + 2*u^2)*G[0, 1, u] + Pi*(-1 + u)*(2 - u + 2*u^2)*
       G[1, 0, u] + Pi*(-1 + u)*(2 - u + 2*u^2)*G[1, 1 - v, u] + 
      Pi*(6 + 3*u - 3*u^2 + 2*u^3 + 3*v - 6*u*v + 6*u^2*v - 3*v^2 + 6*u*v^2 + 
        2*v^3)*G[1 - v, 1, u]) + 
    (I/6)*(G[1, v]*(Pi*G[0, u] + Pi*G[1 - v, u]) + Pi*G[0, 0, u] + 
      Pi*G[0, 1 - v, u] + Pi*u*(3 - 3*u + 2*u^2)*G[1, 1, u] + Pi*G[1, 1, v] + 
      Pi*G[1 - v, 0, u] + Pi*G[1 - v, 1 - v, u]) + 
    (Pi^2*(-3 + 3*u - 3*u^2 + 2*u^3)*G[0, u] + Pi^2*(3 - 6*u + 6*u^2 - 4*u^3)*
       G[0, v] + (Pi^2*(-12 + 3*u - 3*u^2 + 2*u^3) + 
        ((33 - 24*u - 29*u^2 - 42*u^3 + 141*u^4 - 198*u^5 + 99*u^6 - 66*v + 
           24*u*v - 6*u^2*v + 42*u^3*v - 186*u^4*v + 198*u^5*v + 33*v^2 + 
           6*u^2*v^2 + 12*u^3*v^2 + 99*u^4*v^2)*G[0, v])/u^2)*G[1, u] + 
      G[1, v]*((-10 - 39*u + 138*u^2 - 198*u^3 + 99*u^4 + 27*u*v - 
          186*u^2*v + 198*u^3*v + 12*u*v^2 + 99*u^2*v^2)*G[0, u] + 
        (-10 - 3*u + 3*u^2 + 3*u*v)*G[1 - v, u]) + 
      ((-20 + 40*u + 196*u^2 - 522*u^3 + 636*u^4 - 396*u^5 + 99*u^6 + 46*v + 
         8*u*v - 582*u^2*v + 1266*u^3*v - 1176*u^4*v + 396*u^5*v - 38*v^2 - 
         42*u*v^2 + 618*u^2*v^2 - 1152*u^3*v^2 + 594*u^4*v^2 + 18*v^3 - 
         18*u*v^3 - 360*u^2*v^3 + 396*u^3*v^3 - 6*v^4 + 12*u*v^4 + 
         99*u^2*v^4)*G[0, v]*G[-v, u])/(-1 + u + v)^2 + 
      (-10 - 3*u + 3*u^2 + 3*u*v)*G[0, 0, u] + 
      ((-50 + 91*u + 193*u^2 - 549*u^3 + 645*u^4 - 396*u^5 + 99*u^6 + 106*v - 
         25*u*v - 636*u^2*v + 1293*u^3*v - 1176*u^4*v + 396*u^5*v - 68*v^2 - 
         69*u*v^2 + 645*u^2*v^2 - 1152*u^3*v^2 + 594*u^4*v^2 + 18*v^3 - 
         9*u*v^3 - 360*u^2*v^3 + 396*u^3*v^3 - 6*v^4 + 12*u*v^4 + 99*u^2*v^4)*
        G[0, 0, v])/(-1 + u + v)^2 + (10 + 3*u - 3*u^2 - 6*v + 9*u*v + 6*v^2)*
       G[0, 1, v] + (-10 - 39*u + 138*u^2 - 198*u^3 + 99*u^4 + 27*u*v - 
        186*u^2*v + 198*u^3*v + 12*u*v^2 + 99*u^2*v^2)*G[0, 1 - v, u] + 
      (-10 - 3*u + 3*u^2 + 3*u*v)*G[1, 1, v] + 
      (-10 - 39*u + 138*u^2 - 198*u^3 + 99*u^4 + 27*u*v - 186*u^2*v + 
        198*u^3*v + 12*u*v^2 + 99*u^2*v^2)*G[1 - v, 0, u] + 
      (-10 - 3*u + 3*u^2 + 3*u*v)*G[1 - v, 1 - v, u])/36 + 
    (-(((33 - 24*u - 29*u^2 - 42*u^3 + 141*u^4 - 198*u^5 + 99*u^6 - 66*v + 
          24*u*v - 6*u^2*v + 42*u^3*v - 186*u^4*v + 198*u^5*v + 33*v^2 + 
          6*u^2*v^2 + 12*u^3*v^2 + 99*u^4*v^2)*G[1, u]*G[1, v])/u^2) - 
      ((-10 - 61*u + 215*u^2 - 513*u^3 + 633*u^4 - 396*u^5 + 99*u^6 + 20*v + 
         127*u*v - 594*u^2*v + 1269*u^3*v - 1176*u^4*v + 396*u^5*v - 10*v^2 - 
         81*u*v^2 + 639*u^2*v^2 - 1152*u^3*v^2 + 594*u^4*v^2 + 3*u*v^3 - 
         360*u^2*v^3 + 396*u^3*v^3 + 12*u*v^4 + 99*u^2*v^4)*G[1, 0, v])/
       (-1 + u + v)^2 - ((33 - 24*u - 29*u^2 - 42*u^3 + 141*u^4 - 198*u^5 + 
         99*u^6 - 66*v + 24*u*v - 6*u^2*v + 42*u^3*v - 186*u^4*v + 
         198*u^5*v + 33*v^2 + 6*u^2*v^2 + 12*u^3*v^2 + 99*u^4*v^2)*
        G[1, 1 - v, u])/u^2 - ((-20 + 40*u + 196*u^2 - 522*u^3 + 636*u^4 - 
         396*u^5 + 99*u^6 + 46*v + 8*u*v - 582*u^2*v + 1266*u^3*v - 
         1176*u^4*v + 396*u^5*v - 38*v^2 - 42*u*v^2 + 618*u^2*v^2 - 
         1152*u^3*v^2 + 594*u^4*v^2 + 18*v^3 - 18*u*v^3 - 360*u^2*v^3 + 
         396*u^3*v^3 - 6*v^4 + 12*u*v^4 + 99*u^2*v^4)*G[-v, 0, u])/
       (-1 + u + v)^2)/36 + 
    (I/12)*(G[0, v]*(Pi*(-1 + u)*(2 - u + 2*u^2)*G[0, u] + 
        Pi*(6 + 3*u - 3*u^2 + 2*u^3 + 3*v - 6*u*v + 6*u^2*v - 3*v^2 + 
          6*u*v^2 + 2*v^3)*G[1 - v, u]) + Pi*(u + v)*(3 - 3*u + 2*u^2 - 3*v + 
        4*u*v + 2*v^2)*G[1, v]*G[-v, u] + Pi*(-1 + u)*(2 - u + 2*u^2)*
       G[0, 1, v] + Pi*(-8 + 3*u - 3*u^2 + 2*u^3)*G[0, -v, u] + 
      Pi*(-1 + u + v)*(2 - u + 2*u^2 - v + 4*u*v + 2*v^2)*G[1, 0, v] + 
      Pi*(u + v)*(3 - 3*u + 2*u^2 - 3*v + 4*u*v + 2*v^2)*G[1 - v, -v, u] + 
      Pi*(u + v)*(3 - 3*u + 2*u^2 - 3*v + 4*u*v + 2*v^2)*G[-v, 0, u] + 
      Pi*(u + v)*(3 - 3*u + 2*u^2 - 3*v + 4*u*v + 2*v^2)*G[-v, 1 - v, u]) - 
    (I/6)*(Pi*(u + v)*(3 - 3*u + 2*u^2 - 3*v + 4*u*v + 2*v^2)*G[0, v]*
       G[-v, u] + Pi*(-1 + u + v)*(2 - u + 2*u^2 - v + 4*u*v + 2*v^2)*
       G[-v, -v, u]) + (-(G[0, v]*G[0, 0, u]) - G[0, v]*G[1 - v, 1 - v, u] - 
      G[1, 1, 0, v])/2 + 
    (-(G[0, v]*(((-10 + 19*u + 65*u^2 - 177*u^3 + 213*u^4 - 132*u^5 + 
            33*u^6 + 20*v + 7*u*v - 210*u^2*v + 429*u^3*v - 392*u^4*v + 
            132*u^5*v - 10*v^2 - 33*u*v^2 + 219*u^2*v^2 - 384*u^3*v^2 + 
            198*u^4*v^2 + 3*u*v^3 - 120*u^2*v^3 + 132*u^3*v^3 + 4*u*v^4 + 
            33*u^2*v^4)*G[0, u])/(-1 + u + v)^2 + 
         ((11 - 8*u - 13*u^2 - 15*u^3 + 48*u^4 - 66*u^5 + 33*u^6 - 22*v + 
            8*u*v + 11*u^3*v - 62*u^4*v + 66*u^5*v + 11*v^2 + 4*u^3*v^2 + 
            33*u^4*v^2)*G[1 - v, u])/u^2)) - 
      ((-2 + u)*(5 + u + 2*u^2)*G[0, u] + (-1 + u + v)*(2 - u + 2*u^2 - v + 
          4*u*v + 2*v^2)*G[1 - v, u])*G[0, 0, v] - (-1 + u)*(2 - u + 2*u^2)*
       G[1, v]*G[0, 1, u] - (-1 + u)*(2 - u + 2*u^2)*G[1, u]*G[0, 1, v] - 
      (-1 + u)*(2 - u + 2*u^2)*G[1, v]*G[1, 0, u] - 
      G[-v, u]*((u + v)*(3 - 3*u + 2*u^2 - 3*v + 4*u*v + 2*v^2)*G[0, 1, v] + 
        (u + v)*(3 - 3*u + 2*u^2 - 3*v + 4*u*v + 2*v^2)*G[1, 0, v]) - 
      (u + v)*(3 - 3*u + 2*u^2 - 3*v + 4*u*v + 2*v^2)*G[0, v]*
       G[1 - v, -v, u] - (u + v)*(3 - 3*u + 2*u^2 - 3*v + 4*u*v + 2*v^2)*
       G[0, v]*G[-v, 1 - v, u] - (-1 + u + v)*(2 - u + 2*u^2 - v + 4*u*v + 
        2*v^2)*G[0, 0, 1, v] - (-1 + u)*(2 - u + 2*u^2)*G[0, 1, 0, v] - 
      (-1 + u)*(2 - u + 2*u^2)*G[0, 1, 1 - v, u] - 
      (-1 + u + v)*(2 - u + 2*u^2 - v + 4*u*v + 2*v^2)*G[1, 0, 0, v] - 
      (-1 + u)*(2 - u + 2*u^2)*G[1, 0, 1 - v, u] - (-1 + u)*(2 - u + 2*u^2)*
       G[1, 1 - v, 0, u])/12 + 
    ((-1 + u + v)*(2 - u + 2*u^2 - v + 4*u*v + 2*v^2)*G[-v, u]*G[0, 0, v] + 
      (G[0, u] + G[1 - v, u])*G[1, 1, v] + 
      G[1, v]*(G[0, 0, u] + G[0, 1 - v, u] + u*(3 - 3*u + 2*u^2)*G[1, 1, u] + 
        G[1 - v, 0, u] + G[1 - v, 1 - v, u]) + (-1 + u + v)*
       (2 - u + 2*u^2 - v + 4*u*v + 2*v^2)*G[0, v]*G[-v, -v, u] + 
      G[0, 0, 0, u] + G[0, 0, 1 - v, u] + G[0, 1 - v, 0, u] + 
      G[0, 1 - v, 1 - v, u] + G[1, 1, 1, v] + u*(3 - 3*u + 2*u^2)*
       G[1, 1, 1 - v, u] + G[1 - v, 0, 0, u] + G[1 - v, 0, 1 - v, u] + 
      G[1 - v, 1 - v, 0, u] + G[1 - v, 1 - v, 1 - v, u])/6 + 
    (-(G[1, u]*G[1, 1, v]) - G[1, v]*G[1, 1 - v, u] - G[1, 1 - v, 1 - v, u] - 
      G[-v, 0, 0, u])/3 + (-(G[0, u]*G[1, 0, v]) - u*(3 - 3*u + 2*u^2)*
       G[0, v]*G[1, 1, u] - G[0, 1, 1, v] - (-1 + u + v)*
       (2 - u + 2*u^2 - v + 4*u*v + 2*v^2)*G[-v, -v, 0, u])/6 + 
    ((-1 + u)*(2 - u + 2*u^2)*G[0, v]*G[0, 1, u] + (-1 + u)*(2 - u + 2*u^2)*
       G[0, u]*G[0, 1, v] + (u + v)*(3 - 3*u + 2*u^2 - 3*v + 4*u*v + 2*v^2)*
       G[1 - v, u]*G[0, 1, v] + (-1 + u)*(2 - u + 2*u^2)*G[0, v]*G[1, 0, u] + 
      (2 + 3*u - 3*u^2 + 2*u^3)*G[1, u]*G[1, 0, v] + 
      (2 + 3*u - 3*u^2 + 2*u^3)*G[0, v]*G[1, 1 - v, u] + 
      ((6 + 3*u - 3*u^2 + 2*u^3 + 3*v - 6*u*v + 6*u^2*v - 3*v^2 + 6*u*v^2 + 
          2*v^3)*G[0, v] + (-6 - 3*u + 3*u^2 - 2*u^3 - 3*v + 6*u*v - 
          6*u^2*v + 3*v^2 - 6*u*v^2 - 2*v^3)*G[1, v])*G[1 - v, 1, u] + 
      (u + v)*(3 - 3*u + 2*u^2 - 3*v + 4*u*v + 2*v^2)*G[1, v]*G[-v, 0, u] + 
      G[0, v]*((8 - 3*u + 3*u^2 - 2*u^3)*G[0, -v, u] + 
        (4 - 3*u + 3*u^2 - 2*u^3 - 3*v + 6*u*v - 6*u^2*v + 3*v^2 - 6*u*v^2 - 
          2*v^3)*G[-v, 0, u]) + (-14 + 6*u - 6*u^2 + 4*u^3 + 3*v - 6*u*v + 
        6*u^2*v - 3*v^2 + 6*u*v^2 + 2*v^3)*G[0, 0, 0, v] + 
      (-8 + 3*u - 3*u^2 + 2*u^3)*G[0, -v, 0, u] + 
      (-1 + u + v)*(2 - u + 2*u^2 - v + 4*u*v + 2*v^2)*G[1, 0, 1, v] + 
      (-6 - 3*u + 3*u^2 - 2*u^3 - 3*v + 6*u*v - 6*u^2*v + 3*v^2 - 6*u*v^2 - 
        2*v^3)*G[1 - v, 1, 1 - v, u] + (u + v)*(3 - 3*u + 2*u^2 - 3*v + 
        4*u*v + 2*v^2)*G[1 - v, -v, 0, u] + 
      (u + v)*(3 - 3*u + 2*u^2 - 3*v + 4*u*v + 2*v^2)*G[-v, 0, 1 - v, u] + 
      (u + v)*(3 - 3*u + 2*u^2 - 3*v + 4*u*v + 2*v^2)*G[-v, 1 - v, 0, u] + 
      (9 + 6*u - 6*u^2 + 4*u^3 + 6*v - 12*u*v + 12*u^2*v - 6*v^2 + 12*u*v^2 + 
        4*v^3)*Zeta[3])/12, F2 -> (5*u*(-1 + u + v))/54 + 
    (I/18)*Pi*u*(-1 + u + v) + (u*(-1 + u + v)*G[0, v])/18}}


==> anc/FiniteRemainder/Hqqbg/gamma.m <==
{{A1 -> ((13*I)/12)*Pi + (7*Pi^2)/12 + (-9 + 9*y + 89*z)/(36*z) + 
    (I/2)*(Pi*G[0, y] + Pi*G[0, z]) - (13*(G[1, y] + G[1 - y, z]))/12 + 
    G[1, y]*G[-y, z] + (G[0, 1, y] + G[1, 0, z])/2 + 
    (-(G[0, z]*G[1, y]) - G[0, y]*G[1 - y, z] - G[0, 0, y] - G[0, 0, z] - 
      G[0, 1 - y, z] - G[1 - y, 0, z])/2 + G[-y, 1 - y, z], 
  B1 -> ((3*I)/4)*Pi - (5*Pi^2)/24 + (-1 + y + 9*z)/(4*z) - 
    (3*(G[1, y] + G[1 - y, z]))/4 - (I/2)*(Pi*G[1, y] + Pi*G[1 - y, z]) + 
    (-G[1, 0, y] - G[1, 0, z])/2 + (G[0, y]*G[0, z] + G[1, y]*G[1 - y, z] + 
      G[1, 1, y] + G[1 - y, 1 - y, z])/2, 
  C1 -> -5/9 - (I/3)*Pi + (G[1, y] + G[1 - y, z])/3}, 
 {A2 -> ((17*I)/16)*Pi^3 + (31*Pi^4)/480 + (Pi^2*(-42 + 48*y + 541*z))/
     (288*z) + ((I/864)*Pi*(-630 + 630*y + 7579*z))/z + 
    (-38736*y + 38736*y^2 - 24912*z + 299173*y*z + 260437*z^2)/
     (10368*z*(y + z)) + ((540*y - 1080*y^2 + 540*y^3 - 126*z - 459*y*z + 
       585*y^2*z - 682*z^2 + 853*y*z^2)*G[0, y])/(432*(-1 + y)*z^2) - 
    ((-99*y + 99*y^2 - 135*z - 170*y*z + 135*z^2)*G[0, z])/(216*y*z) - 
    (157*(Pi^2*G[0, y] + Pi^2*G[0, z]))/144 + 
    ((5*I)/24)*(Pi^3*G[0, y] + Pi^3*G[0, z]) + 
    (I/72)*((Pi*(-9 + 9*y + 223*z)*G[0, y])/z + 
      (Pi*(-9 + 9*y + 223*z)*G[0, z])/z) - (35*Pi^2*G[1, y])/48 + 
    (11*Pi^2*G[1, z])/72 - (Pi^2*(3 - 6*y + 3*y^2 + 6*z - 6*y*z + 109*z^2)*
      G[1 - y, z])/(144*z^2) - ((455*I)/144)*(Pi*G[1, y] + Pi*G[1 - y, z]) + 
    (-(((1080*y^3 - 2160*y^4 + 1080*y^5 + 1620*y^2*z - 5184*y^3*z + 
          3564*y^4*z - 1152*y*z^2 - 4248*y^2*z^2 + 13853*y^3*z^2 - 540*z^3 - 
          144*y*z^3 + 20794*y^2*z^3 + 1080*z^4 + 8885*y*z^4 - 540*z^5)*
         G[1, y])/(y*z^2*(y + z)^2)) - 
      ((1080*y^3 - 2160*y^4 + 1080*y^5 + 1620*y^2*z - 5184*y^3*z + 
         3564*y^4*z - 1152*y*z^2 - 4248*y^2*z^2 + 13853*y^3*z^2 - 540*z^3 - 
         144*y*z^3 + 20794*y^2*z^3 + 1080*z^4 + 8885*y*z^4 - 540*z^5)*
        G[1 - y, z])/(y*z^2*(y + z)^2))/864 - ((-9 + 9*y + 116*z)*G[0, 0, y])/
     (36*z) - ((35*I)/24)*(Pi*G[0, 0, y] + Pi*G[0, 0, z]) + 
    ((11*I)/12)*Pi*G[0, 1, y] + (5*Pi^2*G[0, 1, y])/12 - 
    (11*G[0, z]*G[0, 1, y])/6 + 
    (((3 - 6*y + 3*y^2 + 6*z - 6*y*z + 26*z^2)*G[1 - y, z]*G[0, 0, y])/z^2 + 
      ((3*y^2 - 6*y*z + 35*z^2)*G[-y, z]*G[0, 1, y])/z^2)/24 - 
    (Pi^2*G[0, 1, z])/12 - (Pi^2*G[0, 1 - y, z])/6 - 
    ((13*I)/24)*Pi*G[1, 0, y] + (((2 + 3*z)*G[0, y]*G[0, z])/z + 
      ((-2 + 2*y - z)*G[1, 0, y])/z)/16 - 
    (I/4)*(Pi*G[0, z]*G[0, 0, y] + Pi*G[0, y]*G[0, 0, z] + 
      Pi*G[0, z]*G[1, 0, y]) + ((35*I)/24)*Pi*G[1, 0, z] + 
    ((18*y - 54*y^2 + 18*y^3 - 90*z - 144*y*z + 635*y^2*z + 180*z^2 + 
       126*y*z^2 - 90*z^3)*G[1, 0, z])/(144*y^2*z) - (7*Pi^2*G[1, 1, y])/24 - 
    (2*I)*(Pi*G[0, z]*G[1, y] + Pi*G[0, y]*G[1 - y, z] + Pi*G[0, 1 - y, z] + 
      Pi*G[1 - y, 0, z]) + 
    (-(((9*y - 18*y^2 + 9*y^3 - 45*z - 72*y*z + 331*y^2*z + 90*z^2 + 
          63*y*z^2 - 45*z^3)*G[0, z]*G[1, y])/(y^2*z)) - 
      ((90*y - 180*y^2 + 90*y^3 - 48*z - 72*y*z + 120*y^2*z - 33*z^2 + 
         111*y*z^2 + 295*z^3)*G[0, y]*G[1 - y, z])/z^3 - 
      ((-9 + 9*y + 223*z)*G[0, 0, z])/z - 
      ((9*y - 18*y^2 + 9*y^3 - 45*z - 72*y*z + 331*y^2*z + 90*z^2 + 
         63*y*z^2 - 45*z^3)*G[0, 1 - y, z])/(y^2*z) - 
      ((9*y - 18*y^2 + 9*y^3 - 45*z - 72*y*z + 331*y^2*z + 90*z^2 + 
         63*y*z^2 - 45*z^3)*G[1 - y, 0, z])/(y^2*z))/72 - 
    (3*(Pi^2*G[1, y]*G[1 - y, z] + G[0, z]*G[1, 0, y] + 
       G[0, y]*G[1 - y, 0, z]))/8 + 
    (-(((3 - 6*y + 3*y^2 + 6*z - 6*y*z + 35*z^2)*G[0, y]*G[0, 1 - y, z])/
        z^2) - Pi^2*G[1 - y, 1, z])/24 - G[0, 1, y]*G[1 - y, 1 - y, z] + 
    G[1, 0, y]*G[1 - y, 1 - y, z] + 
    (455*(G[1, y]*G[1 - y, z] + G[1, 1, y] + G[1 - y, 1 - y, z]))/144 + 
    (-(Pi^2*G[0, y]*G[0, z]) - Pi^2*G[1 - y, 1 - y, z])/3 - 
    G[1, 1, y]*(G[0, -y, z] + G[-y, 0, z]) + G[0, 1, y]*G[-y, 1 - y, z] - 
    G[1, 0, y]*G[-y, 1 - y, z] + ((35*I)/12)*(Pi*G[1, y]*G[-y, z] + 
      Pi*G[-y, 1 - y, z]) + 
    (2*(Pi^2*G[1, y]*G[-y, z] + Pi^2*G[-y, 1 - y, z]))/3 + 
    (((90*y^3 - 180*y^4 + 90*y^5 - 48*y^2*z - 72*y^3*z + 120*y^4*z + 
         9*y*z^2 - 60*y^2*z^2 + 120*y^3*z^2 - 45*z^3 - 72*y*z^3 + 
         626*y^2*z^3 + 90*z^4 + 63*y*z^4 - 45*z^5)*G[1, y]*G[-y, z])/
       (y^2*z^3) + ((9*y - 27*y^2 + 9*y^3 - 45*z - 72*y*z + 331*y^2*z + 
         90*z^2 + 63*y*z^2 - 45*z^3)*G[0, 1, y])/(y^2*z) + 
      ((90*y^3 - 180*y^4 + 90*y^5 - 48*y^2*z - 72*y^3*z + 120*y^4*z + 
         9*y*z^2 - 60*y^2*z^2 + 120*y^3*z^2 - 45*z^3 - 72*y*z^3 + 
         626*y^2*z^3 + 90*z^4 + 63*y*z^4 - 45*z^5)*G[-y, 1 - y, z])/
       (y^2*z^3))/72 + (Pi^2*G[1, 0, y] + ((y + z)*(-y + 3*z)*G[-y, z]*
        G[1, 0, y])/z^2 + ((y + z)*(-y + 3*z)*G[0, y]*G[-y, 1 - y, z])/z^2)/
     8 + (11*(G[1 - y, z]*G[1, 0, y] + G[0, 0, 0, y] + G[0, 0, 0, z]))/12 - 
    ((3*I)/4)*(Pi*G[0, 0, 0, y] + Pi*G[0, 0, 0, z]) + (79*G[0, 0, 1, y])/24 - 
    (5*G[-y, z]*G[0, 0, 1, y])/2 + 
    (3*(G[0, 1, y]*G[1 - y, -y, z] + G[1 - y, z]*G[0, 0, 1, y]))/2 + 
    (I/4)*(Pi*G[0, y]*G[1, 0, z] + Pi*G[0, 1, 0, y] + Pi*G[0, 1, 0, z]) + 
    (G[0, 1, 0, y] + G[1, 0, 0, y])/6 - (19*G[1, 0, 1, y])/8 + 
    G[-y, z]*(G[0, 1, 1, y] + G[1, 0, 1, y]) + (7*G[1 - y, z]*G[1, 1, 0, y])/
     4 - G[-y, z]*G[1, 1, 0, y] - 
    (11*(G[0, 1, 0, z] + G[1, 0, 0, z] + G[1, 1, 0, z]))/12 + 
    (3*(G[0, z]*G[0, 0, y] + G[1, y]*G[1, 0, z] + G[1, 0, 1 - y, z] + 
       G[1, 1 - y, 0, z]))/8 + (35*(G[1, y]*G[0, 0, z] + G[0, 0, 1 - y, z] + 
       G[0, 1 - y, 0, z] + G[1 - y, 0, 0, z]))/24 - 
    (I/2)*(Pi*G[1 - y, z]*G[0, 0, y] + Pi*G[1, y]*G[0, 0, z] + 
      G[0, y]*(Pi*G[0, 1 - y, z] + Pi*G[1 - y, 0, z]) + 
      Pi*G[0, 0, 1 - y, z] + Pi*G[0, 1 - y, 0, z] + Pi*G[1 - y, 0, 0, z]) - 
    (13*G[1 - y, 1, 0, z])/12 + (-(Pi^2*G[0, y]*G[1 - y, z]) - 
      ((1 - 2*y + y^2 + 2*z - 2*y*z + 19*z^2)*G[1 - y, z]*G[0, 1, y])/z^2 - 
      Pi^2*G[1 - y, 0, z] - G[1, y]*(Pi^2*G[0, z] + 
        ((-1 + y + z)*(1 - y + 3*z)*G[0, -y, z])/z^2 + 
        ((1 - 2*y + y^2 + 2*z - 2*y*z + 35*z^2)*G[1 - y, -y, z])/z^2) - 
      ((-1 + y + z)*(1 - y + 3*z)*G[0, -y, 1 - y, z])/z^2 - 
      ((1 - 2*y + y^2 + 2*z - 2*y*z + 35*z^2)*G[1 - y, -y, 1 - y, z])/z^2)/
     8 - G[1, y]*(G[0, -y, 1 - y, z] + G[1 - y, 1 - y, -y, z] + 
      G[-y, 0, 1 - y, z] + G[-y, 1 - y, 0, z]) + 
    (I/2)*(G[-y, z]*(Pi*G[0, 1, y] + Pi*G[1, 0, y]) + 
      G[1, y]*(Pi*G[0, -y, z] + Pi*G[-y, 0, z]) + 
      Pi*G[0, y]*G[-y, 1 - y, z] + Pi*G[0, 0, 1, y] + Pi*G[0, -y, 1 - y, z] + 
      Pi*G[1, 0, 0, z] + Pi*G[-y, 0, 1 - y, z] + Pi*G[-y, 1 - y, 0, z]) - 
    G[0, y]*G[-y, 1 - y, 1 - y, z] - 
    4*(G[-y, z]*G[1, 1, y] + G[1, y]*G[-y, 1 - y, z] + 
      G[-y, 1 - y, 1 - y, z]) + 
    (Pi^2*G[1, 1, z] + ((3*y^2 - 6*y*z + 13*z^2)*G[1, y]*G[-y, -y, z])/z^2 + 
      ((3*y^2 - 6*y*z + 13*z^2)*G[-y, -y, 1 - y, z])/z^2)/12 + 
    (5*G[0, 1, 0, 1, y])/4 - G[0, -y, 1 - y, 1 - y, z] + G[1, 1, 1, 0, y] + 
    (-(G[0, -y, z]*G[1, 0, y]) - G[0, 0, y]*G[1, 0, z] - 
      G[0, 1, y]*(G[0, 0, z] + G[0, -y, z] + G[1, 1 - y, z]) - 
      G[1 - y, z]*G[1, 0, 0, y] - G[0, z]*G[1, 0, 1, y] - 
      G[1, z]*G[1, 0, 1, y] - G[1, y]*(G[0, 1 - y, -y, z] + G[1, 0, -y, z] + 
        G[1, 1 - y, -y, z]) - G[0, y]*(G[0, 1, 0, z] + G[0, -y, 1 - y, z] + 
        G[1 - y, 1, 0, z]) - G[0, 0, 1, 0, z] - G[0, 1, 0, 0, y] - 
      G[0, 1 - y, -y, 1 - y, z] - G[1, 0, -y, 1 - y, z] - G[1, 1, 0, 0, y] - 
      G[1, 1 - y, 1, 0, z] - G[1, 1 - y, -y, 1 - y, z])/4 + 
    (3*(G[1 - y, z]*G[0, 0, 0, y] + G[1, y]*G[0, 0, 0, z] + G[1, 1, 0, y] + 
       G[0, 0, 0, 0, y] + G[0, 0, 0, 0, z] + G[0, 0, 0, 1 - y, z] + 
       G[0, 0, 1 - y, 0, z] + G[0, 1 - y, 0, 0, z] + G[1, 0, 0, 1, y] + 
       G[1 - y, 0, 0, 0, z]))/4 - 
    (3*(G[1, 0, y]*G[1 - y, 0, z] + G[1, 0, 0, 0, z] + G[1, 0, 1, 0, y] + 
       G[1, 1, 0, 1, y] + G[1 - y, 1, 0, 0, z]))/4 + 
    (G[0, 0, y]*G[0, 1 - y, z] + G[0, 1, y]*G[0, 1 - y, z] + 
      Pi^2*G[1, 0, z] + G[1, 0, y]*(G[0, 0, z] + G[0, 1 - y, z] + 
        G[1, 0, z]) + G[1, z]*G[0, 0, 1, y] + G[0, z]*G[0, 1, 0, y] + 
      G[1, y]*G[0, -y, 0, z] + G[0, y]*(G[0, 0, 1 - y, z] + 
        G[1, 0, 1 - y, z] + G[1, 1 - y, 0, z]) + G[0, 0, 1, 0, y] + 
      G[0, -y, 0, 1 - y, z] + G[0, -y, 1 - y, 0, z] + G[1, 0, 1, 0, z] + 
      G[1 - y, 1, 1, 0, z])/4 + (G[0, 0, z]*G[1, 1, y] + 
      G[0, 0, y]*G[1 - y, 0, z] + G[0, 0, y]*G[1 - y, 1 - y, z] + 
      G[0, 1, y]*G[-y, 0, z] + G[1, 0, y]*G[-y, 0, z] + 
      G[0, z]*(G[0, 0, 1, y] + G[1, 0, 0, y]) + 
      G[1, y]*(G[0, 0, 1 - y, z] + G[0, 1 - y, 0, z] + G[1 - y, 0, 0, z] + 
        G[1 - y, 1, 0, z]) + G[0, y]*(G[0, 1 - y, 1 - y, z] + 
        G[1 - y, 0, 0, z] + G[-y, 0, 1 - y, z] + G[-y, 1 - y, 0, z]) + 
      G[0, 0, 1, 1, y] + G[0, 0, 1 - y, 1 - y, z] + G[0, 1, 1, 0, z] + 
      G[0, 1 - y, 0, 1 - y, z] + G[0, 1 - y, 1 - y, 0, z] + 
      G[1, 1, 0, 0, z] + G[1 - y, 0, 0, 1 - y, z] + G[1 - y, 0, 1 - y, 0, 
       z] + G[1 - y, 1, 0, 1 - y, z] + G[1 - y, 1, 1 - y, 0, z] + 
      G[1 - y, 1 - y, 0, 0, z])/2 + G[1 - y, 1 - y, 1, 0, z] - 
    G[1 - y, 1 - y, -y, 1 - y, z] - G[-y, 0, 1 - y, 1 - y, z] + 
    (-(Pi^2*G[0, 0, y]) - Pi^2*G[0, 0, z] - G[0, 1, y]*G[1 - y, 0, z] - 
      G[1, 0, y]*G[1 - y, -y, z] - G[0, 0, y]*G[-y, 1 - y, z] - 
      G[1 - y, z]*G[0, 1, 0, y] - G[0, z]*G[0, 1, 1, y] - 
      G[-y, z]*(G[0, 1, 0, y] + G[1, 0, 0, y]) - G[1 - y, z]*G[1, 0, 1, y] - 
      G[0, z]*G[1, 1, 0, y] - G[0, y]*(G[1 - y, 1 - y, 0, z] + 
        G[1 - y, -y, 1 - y, z]) - G[1, y]*(G[0, 0, -y, z] + G[1, 0, 0, z] + 
        G[1 - y, 0, -y, z] + G[1 - y, -y, 0, z] + G[-y, 0, 0, z]) - 
      G[0, 0, -y, 1 - y, z] - G[0, 1, 0, 0, z] - G[0, 1, 1, 0, y] - 
      G[0, 1 - y, 1, 0, z] - G[1, 0, 0, 1 - y, z] - G[1, 0, 1 - y, 0, z] - 
      G[1, 1, 1, 0, z] - G[1, 1 - y, 0, 0, z] - G[1 - y, 0, 1, 0, z] - 
      G[1 - y, 0, -y, 1 - y, z] - G[1 - y, -y, 0, 1 - y, z] - 
      G[1 - y, -y, 1 - y, 0, z] - G[-y, 0, 0, 1 - y, z] - 
      G[-y, 0, 1 - y, 0, z] - G[-y, 1 - y, 0, 0, z])/2 - 
    G[-y, 1 - y, 0, 1 - y, z] - G[-y, 1 - y, 1 - y, 0, z] + 
    2*(G[0, y]*G[1 - y, 1 - y, z] + G[1, 1, y]*(G[0, z] + G[-y, -y, z]) + 
      G[0, 1 - y, 1 - y, z] + G[1 - y, 0, 1 - y, z] + G[1 - y, 1 - y, 0, z] + 
      G[1, y]*(G[0, 1 - y, z] + G[1 - y, 0, z] + G[1 - y, -y, -y, z] + 
        G[-y, 1 - y, -y, z] + G[-y, -y, 1 - y, z]) + 
      G[1 - y, -y, -y, 1 - y, z] + G[-y, 1 - y, -y, 1 - y, z] + 
      G[-y, -y, 1 - y, 1 - y, z]) - (44*Zeta[3])/9 + (2*I)*Pi*Zeta[3] - 
    2*(G[0, 1, y]*G[-y, -y, z] + G[0, 1, 1, y] + G[0, 0, 0, 1, y] + 
      G[-y, -y, -y, 1 - y, z] + G[1 - y, z]*Zeta[3] + 
      G[1, y]*(G[-y, -y, -y, z] + Zeta[3])), 
  B2 -> ((11*I)/96)*Pi^3 - (19*Pi^4)/288 + 
    ((I/216)*Pi*(-198 + 198*y + 2339*z))/z + (-10008 + 10008*y + 48443*z)/
     (2592*z) - (Pi^2*(45 - 90*y + 45*y^2 + 1175*z - 1058*y*z - 63*y^2*z - 
       2485*z^2 + 1148*y*z^2 + 1265*z^3))/(864*(-1 + z)*z*(-1 + y + z)) + 
    ((6*y - 12*y^2 + 6*y^3 - 9*z - 2*y*z + 11*y^2*z + 9*z^2 + 23*y*z^2)*
      G[0, y])/(48*(-1 + y)*z^2) + ((35*I)/24)*Pi*G[0, y]*G[0, z] + 
    ((-18 + 36*y - 18*y^2 - 437*z + 491*y*z + 455*z^2)*G[0, y]*G[0, z])/
     (144*z*(-1 + y + z)) - ((5*I)/48)*(Pi^3*G[0, y] + Pi^3*G[0, z]) + 
    (I/8)*((Pi*(-1 + y + 9*z)*G[0, y])/z + (Pi*(-1 + y + 9*z)*G[0, z])/z) + 
    (-((Pi^2*(15 + 4*y - y^2 - 30*z - 4*y*z + 15*z^2)*G[0, y])/(-1 + z)^2) - 
      ((-22*y + 22*y^2 - 3*z + 43*y*z + 3*z^2)*G[0, z])/(y*z))/48 + 
    (Pi^2*(91 + 8*y - 2*y^2 - 182*z - 8*y*z + 91*z^2)*G[1, y])/
     (96*(-1 + z)^2) - (11*Pi^2*G[1, z])/72 - (Pi^2*G[0, y]*G[1, z])/24 + 
    (Pi^2*(36 - 36*y + 173*z + 96*y*z - 6*y^2*z - 454*z^2 - 60*y*z^2 + 
       245*z^3)*G[1 - y, z])/(288*(-1 + z)^2*z) - 
    ((5*I)/24)*(Pi^3*G[1, y] + Pi^3*G[1 - y, z]) - 
    (I/72)*((Pi*(-9 + 9*y + 439*z)*G[1, y])/z + 
      (Pi*(-9 + 9*y + 439*z)*G[1 - y, z])/z) + 
    (-(((54*y - 108*y^2 + 54*y^3 - 27*z - 270*y*z + 297*y^2*z + 54*z^2 + 
          4498*y*z^2 - 27*z^3)*G[1, y])/(y*z^2)) - 
      ((54*y - 108*y^2 + 54*y^3 - 27*z - 270*y*z + 297*y^2*z + 54*z^2 + 
         4498*y*z^2 - 27*z^3)*G[1 - y, z])/(y*z^2))/432 - 
    (11*G[0, y]*G[0, 0, z])/12 - G[0, 0, y]*G[0, 0, z] - 
    ((3*I)/8)*(Pi*G[0, 0, y] + Pi*G[0, 0, z]) + 
    (5*(Pi^2*G[0, 0, y] + Pi^2*G[0, 0, z]))/48 + (11*Pi^2*G[0, 1, y])/48 + 
    (-(((-2*y + 4*y^2 - 2*y^3 + 7*z - 9*y^2*z + 2*y^3*z - 15*z^2 - 2*y*z^2 + 
          7*y^2*z^2 - 7*z^3 + 4*y*z^3 + 15*z^4)*G[0, y]*G[1 - y, z])/
        ((-1 + z)*z^3)) - ((2*y^2 - 4*y^3 - z + 6*y*z + 7*y^2*z + 2*y^3*z + 
         3*z^2 - 12*y*z^2 - 9*y^2*z^2 - 3*z^3 + 6*y*z^3 + z^4)*G[0, 1, y])/
       (y^2*(-1 + z)*z))/16 - (3*(((-2 + 2*y + z)*G[1 - y, z]*G[0, 0, y])/z + 
       G[0, z]*G[0, 1, y]))/8 + (Pi^2*G[0, 1, z])/6 + 
    (17*(Pi^2*G[0, z]*G[1, y] + Pi^2*G[0, 1 - y, z]))/48 - 
    ((11*I)/6)*Pi*G[1, 0, y] + (I/2)*(Pi*G[0, z]*G[0, 0, y] + 
      Pi*G[0, y]*G[0, 0, z] + Pi*G[1 - y, z]*G[1, 0, y]) - 
    ((13*I)/12)*Pi*G[1, 0, z] - (5*Pi^2*G[1, 0, z])/16 + 
    (-(((18 - 54*y + 36*y^2 + 419*z - 437*y*z - 18*y^2*z - 892*z^2 + 
          491*y*z^2 + 455*z^3)*G[1, 0, y])/((-1 + z)*z*(-1 + y + z))) - 
      ((-9 + 63*y - 428*y^2 + 428*y^3 + 27*z - 126*y*z + 428*y^2*z - 27*z^2 + 
         63*y*z^2 + 9*z^3)*G[1, 0, z])/(y^2*(-1 + y + z)))/144 + 
    (Pi^2*G[1, 0, y] + Pi^2*G[1, 1, y])/12 + 
    (-(G[0, z]*G[0, 0, y]) - Pi^2*G[1, 1, z])/6 - 
    ((3*I)/4)*(Pi*G[0, z]*G[1, y] + Pi*G[0, y]*G[1 - y, z] + 
      Pi*G[0, 1 - y, z] + Pi*G[1 - y, 0, z]) + 
    (19*(Pi^2*G[0, y]*G[1 - y, z] + Pi^2*G[1 - y, 0, z]))/48 + 
    ((61*I)/24)*(Pi*G[1, y]*G[1 - y, z] + Pi*G[1, 1, y] + 
      Pi*G[1 - y, 1 - y, z]) + 
    (5*(Pi^2*G[0, y]*G[0, z] + Pi^2*G[1, y]*G[1 - y, z] + 
       Pi^2*G[1 - y, 1 - y, z]))/24 + 
    (((-9 + 9*y + 439*z)*G[1, y]*G[1 - y, z])/z + 
      ((-9 + 9*y + 439*z)*G[1, 1, y])/z + 
      ((-9 + 9*y + 439*z)*G[1 - y, 1 - y, z])/z)/72 + 
    G[1, 1, y]*G[1 - y, -y, z] - 
    (7*(Pi^2*G[1, y]*G[-y, z] + Pi^2*G[-y, 1 - y, z]))/24 + 
    (((-2*y^2 + 2*y^3 + z - 6*y*z - 9*y^2*z - 2*z^2 + 6*y*z^2 + z^3)*G[0, z]*
        G[1, y])/(y^2*z) + ((-2*y^3 + 4*y^4 - 2*y^5 + 7*y^2*z - 9*y^4*z + 
         2*y^5*z - 17*y^2*z^2 + 2*y^3*z^2 + 7*y^4*z^2 + z^3 - 6*y*z^3 - 
         14*y^2*z^3 + 2*y^3*z^3 - 3*z^4 + 12*y*z^4 + 24*y^2*z^4 + 3*z^5 - 
         6*y*z^5 - z^6)*G[1, y]*G[-y, z])/(y^2*(-1 + z)*z^3) + 
      ((-2*y^2 + 2*y^3 + z - 6*y*z - 9*y^2*z - 2*z^2 + 6*y*z^2 + z^3)*
        G[0, 1 - y, z])/(y^2*z) + ((-2*y^2 + 2*y^3 + z - 6*y*z - 9*y^2*z - 
         2*z^2 + 6*y*z^2 + z^3)*G[1 - y, 0, z])/(y^2*z) + 
      ((-2*y^3 + 4*y^4 - 2*y^5 + 7*y^2*z - 9*y^4*z + 2*y^5*z - 17*y^2*z^2 + 
         2*y^3*z^2 + 7*y^4*z^2 + z^3 - 6*y*z^3 - 14*y^2*z^3 + 2*y^3*z^3 - 
         3*z^4 + 12*y*z^4 + 24*y^2*z^4 + 3*z^5 - 6*y*z^5 - z^6)*
        G[-y, 1 - y, z])/(y^2*(-1 + z)*z^3))/16 + 
    (((y + z)*(y + 3*z)*G[-y, z]*G[0, 1, y])/z^2 + 
      ((-6 + 6*y + 18*z - 16*y*z + y^2*z - 18*z^2 + 10*y*z^2 + 6*z^3)*G[0, y]*
        G[0, 1 - y, z])/((-1 + z)^2*z) + 
      ((-1 + y + z)*(6 - 15*z + y*z + 9*z^2)*G[1 - y, z]*G[1, 0, y])/
       ((-1 + z)^2*z) + ((6 - 4*y + y^2 - 12*z + 4*y*z + 6*z^2)*
        G[0, 0, 1, y])/(-1 + z)^2)/8 + (13*G[1, 0, 0, y])/24 + 
    G[0, z]*G[1, 0, 0, y] + G[0, y]*G[1, 0, 0, z] + 
    (Pi^2*G[1, y]*G[1, z] + Pi^2*G[1, 1 - y, z] + 
      ((22 + 12*y - 3*y^2 - 44*z - 12*y*z + 22*z^2)*G[0, 1, 0, y])/
       (-1 + z)^2 + ((13 - 12*y + 3*y^2 - 26*z + 12*y*z + 13*z^2)*
        G[1, 1, 0, y])/(-1 + z)^2)/24 + 
    (11*(G[0, 1, 0, z] + G[1, 0, 0, z] + G[1, 1, 0, z]))/12 + 
    (3*(G[1, y]*G[0, 0, z] + G[0, z]*G[1, 0, y] + G[0, y]*G[1 - y, 0, z] + 
       G[0, 0, 1 - y, z] + G[0, 1 - y, 0, z] + G[1 - y, 0, 0, z]))/8 + 
    (I/4)*(Pi*G[1 - y, z]*G[0, 0, y] + Pi*G[1, y]*G[0, 0, z] + 
      Pi*G[1 - y, z]*G[0, 1, y] + Pi*G[0, 0, 1, y] + Pi*G[0, 0, 1 - y, z] + 
      Pi*G[0, 1 - y, 0, z] + Pi*G[1, 1, 0, y] + Pi*G[1 - y, 0, 0, z]) + 
    ((3*I)/4)*(Pi*G[1, y]*G[-y, z] + Pi*G[0, z]*G[1, 1, y] + 
      G[1, y]*(Pi*G[0, 1 - y, z] + Pi*G[1 - y, 0, z]) + 
      Pi*G[0, y]*G[1 - y, 1 - y, z] + Pi*G[-y, 1 - y, z] + 
      Pi*G[0, 1 - y, 1 - y, z] + Pi*G[1 - y, 0, 1 - y, z] + 
      Pi*G[1 - y, 1 - y, 0, z]) - 
    (61*(G[1 - y, z]*G[1, 1, y] + G[1, y]*G[1 - y, 1 - y, z] + 
       G[1, 1, 1, y] + G[1 - y, 1 - y, 1 - y, z]))/24 - 
    (I/2)*(Pi*G[1, y]*G[1 - y, -y, z] + Pi*G[1, 0, 0, z] + 
      Pi*G[1 - y, -y, 1 - y, z]) + (-(((-1 + y + 9*z)*G[0, 0, y])/z) - 
      ((-1 + y + 9*z)*G[0, 0, z])/z - ((-1 + y + z)*(-3 + y + 3*z)*
        G[1 - y, z]*G[0, 1, y])/(-1 + z)^2 - 
      ((y + z)*(y + 3*z)*G[-y, z]*G[1, 0, y])/z^2 - 
      G[1, y]*(((-1 + y + z)*(6 - 15*z + y*z + 9*z^2)*G[0, -y, z])/
         ((-1 + z)^2*z) + ((9 - 4*y + y^2 - 18*z + 4*y*z + 9*z^2)*
          G[1 - y, -y, z])/(-1 + z)^2) - ((y + z)*(y + 3*z)*G[0, y]*
        G[-y, 1 - y, z])/z^2 - ((-1 + y + z)*(6 - 15*z + y*z + 9*z^2)*
        G[0, -y, 1 - y, z])/((-1 + z)^2*z) - 
      ((-1 + y + z)*(-3 + y + 3*z)*G[1, 0, 1, y])/(-1 + z)^2 - 
      ((9 - 4*y + y^2 - 18*z + 4*y*z + 9*z^2)*G[1 - y, -y, 1 - y, z])/
       (-1 + z)^2)/8 - (3*(G[-y, z]*G[1, 1, y] + G[1, y]*G[-y, 1 - y, z] + 
       G[-y, 1 - y, 1 - y, z]))/2 - I*(Pi*G[-y, z]*G[1, 1, y] + 
      Pi*G[1, y]*G[-y, 1 - y, z] + Pi*G[-y, 1 - y, 1 - y, z]) + 
    (-(G[1, 0, y]*G[1 - y, 1 - y, z]) - G[1, y]*G[0, 0, -y, z] - 
      G[0, z]*(Pi^2 + G[1, 0, 1, y]) - G[0, y]*G[1, 0, 1 - y, z] - 
      G[0, 0, -y, 1 - y, z])/2 - G[0, 1, 1, 0, z] - G[1, 0, 1, 0, z] - 
    (5*(G[1, 0, 1, 0, y] + G[1, 1, 0, 0, y]))/4 - G[1, 1, 0, 0, z] + 
    G[1, 1, 1, 0, y] + G[1, 1, 1, 0, z] + 
    (-(G[0, 1, y]*(G[0, 1 - y, z] + G[1, 0, z])) - G[0, 0, z]*G[1, 1, y] - 
      G[1, 0, y]*(G[1, 0, z] + G[1, 1 - y, z]) - (G[0, 0, y] + G[0, 1, y])*
       G[1 - y, 1 - y, z] - G[1, z]*G[0, 0, 1, y] - 
      G[1 - y, z]*G[1, 0, 0, y] - G[0, z]*G[1, 1, 0, y] - 
      G[1, z]*G[1, 1, 0, y] - G[1 - y, z]*(G[0, 0, 1, y] + G[0, 1, 0, y] + 
        G[1, 1, 0, y]) - G[0, y]*G[1, 1 - y, 0, z] - 
      G[1, y]*(G[0, 0, 1 - y, z] + G[0, 1 - y, 0, z] + G[0, 1 - y, -y, z] + 
        G[0, -y, 0, z] + G[1 - y, 0, 0, z]) - G[0, 0, 1, 1, y] - 
      G[0, 0, 1 - y, 1 - y, z] - G[0, 1, 0, 1, y] - G[0, 1 - y, 0, 1 - y, 
       z] - G[0, 1 - y, 1 - y, 0, z] - G[0, 1 - y, -y, 1 - y, z] - 
      G[0, -y, 0, 1 - y, z] - G[0, -y, 1 - y, 0, z] - 
      G[1 - y, 0, 0, 1 - y, z] - G[1 - y, 0, 1 - y, 0, z] - 
      G[1 - y, 1 - y, 0, 0, z])/4 + (G[0, y]*G[0, 0, 1 - y, z] + 
      G[0, z]*G[0, 1, 0, y] + G[1, y]*G[1 - y, 1 - y, -y, z] + 
      G[0, 0, 1, 0, y] + G[0, 1, 0, 0, y] + G[0, 1, 0, 0, z] + 
      G[1, 0, 1, 1, y] + G[1, 1, 0, 1, y] + G[1 - y, 1 - y, -y, 1 - y, z])/
     2 + G[1 - y, -y, 1 - y, 1 - y, z] + 
    (3*(G[1, 1, y]*G[-y, 1 - y, z] + G[-y, z]*G[1, 1, 1, y] + 
       G[1, y]*G[-y, 1 - y, 1 - y, z] + G[-y, 1 - y, 1 - y, 1 - y, z]))/2 - 
    ((364 - 108*y + 27*y^2 - 728*z + 108*y*z + 364*z^2)*Zeta[3])/
     (72*(-1 + z)^2) + G[1, y]*(G[1 - y, -y, 1 - y, z] + Zeta[3]) - 
    (I/4)*(Pi*G[0, z]*G[1, 0, y] + Pi*G[0, y]*G[1, 0, z] + 
      Pi*G[1, y]*G[1, 0, z] + Pi*G[0, 1, 0, z] + Pi*G[0, 1, 1, y] + 
      Pi*G[1, 0, 0, y] + Pi*G[1, 0, 1 - y, z] + Pi*G[1, 1 - y, 0, z] + 
      Pi*G[1 - y, 1, 0, z] + Pi*Zeta[3]) + 
    (3*(G[0, z]*G[1, 1, y] + G[1, y]*(G[0, 1 - y, z] + G[1 - y, 0, z]) + 
       G[0, y]*G[1 - y, 1 - y, z] + G[0, z]*G[0, 0, 1, y] + 
       G[0, 1 - y, 1 - y, z] + G[1 - y, 0, 1 - y, z] + 
       G[1 - y, 1 - y, 0, z] + G[0, 0, 1, 0, z] + G[0, 1, 1, 1, y] + 
       G[1, 0, 0, 0, y] + G[1, 0, 0, 0, z] + G[1, z]*Zeta[3]))/4 + 
    ((G[0, 0, z] + G[0, -y, z])*G[1, 0, y] + G[0, 0, y]*G[1, 0, z] + 
      G[1, 0, z]*G[1, 1, y] + G[0, 1, y]*(G[0, -y, z] + G[1, 1 - y, z]) + 
      G[1, z]*G[0, 1, 0, y] + G[1 - y, z]*G[0, 1, 1, y] + 
      G[0, y]*(G[0, 1, 0, z] + G[0, 1 - y, 0, z] + G[0, -y, 1 - y, z]) + 
      G[1, z]*G[1, 0, 1, y] + G[1, y]*(((y + z)*(y + 3*z)*G[-y, -y, z])/z^2 + 
        G[0, 1, 0, z] + G[1, 0, 1 - y, z] + G[1, 0, -y, z] + 
        G[1, 1 - y, 0, z] + G[1, 1 - y, -y, z] + G[1 - y, 1, 0, z]) + 
      ((y + z)*(y + 3*z)*G[-y, -y, 1 - y, z])/z^2 + G[0, 1, 0, 1 - y, z] + 
      G[0, 1, 1 - y, 0, z] + G[0, 1 - y, 1, 0, z] + G[1, 0, 1 - y, 1 - y, 
       z] + G[1, 0, -y, 1 - y, z] + G[1, 1 - y, 0, 1 - y, z] + 
      G[1, 1 - y, 1 - y, 0, z] + G[1, 1 - y, -y, 1 - y, z] + 
      G[1 - y, 1, 0, 1 - y, z] + G[1 - y, 1, 1 - y, 0, z] + 
      G[1 - y, 1 - y, 1, 0, z] + G[1 - y, z]*Zeta[3])/4 - 
    (3*(G[1, 1, y]*(G[0, 1 - y, z] + G[1 - y, 0, z]) + G[0, 1, 1, y] + 
       G[1 - y, 1, 0, z] + G[1, y]*(G[0, 1 - y, 1 - y, z] + 
         G[1 - y, 0, 1 - y, z] + G[1 - y, 1 - y, 0, z]) + G[0, 0, 0, 1, y] + 
       G[0, 1, 1, 0, y] + G[0, 1 - y, 1 - y, 1 - y, z] + 
       G[1 - y, 0, 1 - y, 1 - y, z] + G[1 - y, 1 - y, 0, 1 - y, z] + 
       G[1 - y, 1 - y, 1 - y, 0, z] + G[0, z]*(G[0, 0, 0, y] + 
         G[1, 1, 1, y] + Zeta[3]) + G[0, y]*(G[1, 0, z] + G[0, 0, 0, z] + 
         G[1 - y, 1 - y, 1 - y, z] + Zeta[3])))/4, 
  C2 -> (-1/32*I)*Pi^3 + (127*Pi^4)/1920 + (((3*I)/32)*Pi*(-2 + 2*y + 17*z))/
     z + (5*(-16 + 16*y + 67*z))/(128*z) - 
    (Pi^2*(-9 + 20*y - 11*y^2 + 67*z - 84*y*z + 9*y^2*z - 107*z^2 + 
       64*y*z^2 + 49*z^3))/(96*(-1 + z)*z*(-1 + y + z)) + 
    ((3*I)/8)*Pi*G[0, y]*G[0, z] - (Pi^2*G[0, y]*G[0, z])/48 - 
    (5*Pi^2*G[1, y]*G[1 - y, z])/16 + ((5*I)/48)*
     (Pi^3*G[1, y] + Pi^3*G[1 - y, z]) - 
    (I/16)*((Pi*(-2 + 2*y + 27*z)*G[1, y])/z + 
      (Pi*(-2 + 2*y + 27*z)*G[1 - y, z])/z) + 
    (((20*y - 40*y^2 + 20*y^3 - 10*z - 28*y*z + 38*y^2*z + 20*z^2 - 
         37*y*z^2 - 10*z^3)*G[1, y])/(y*z^2) + 
      ((20*y - 40*y^2 + 20*y^3 - 10*z - 28*y*z + 38*y^2*z + 20*z^2 - 
         37*y*z^2 - 10*z^3)*G[1 - y, z])/(y*z^2))/32 + 
    ((Pi^2*(21 + 8*y - 2*y^2 - 42*z - 8*y*z + 21*z^2)*G[1, y])/(-1 + z)^2 + 
      (Pi^2*(2 - 4*y + 2*y^2 - 12*z + 16*y*z - 4*y^2*z + 51*z^2 - 12*y*z^2 - 
         74*z^3 + 33*z^4)*G[1 - y, z])/((-1 + z)^2*z^2))/96 + 
    (-(Pi^2*G[0, z]*G[1, y]) - Pi^2*G[0, 1, z])/12 + 
    ((Pi^2*(6 - 4*y + y^2 - 12*z + 4*y*z + 6*z^2)*G[0, y])/(-1 + z)^2 + 
      Pi^2*G[1, 0, y])/48 - ((3*I)/8)*(Pi*G[1, 0, y] + Pi*G[1, 0, z]) - 
    (3*Pi^2*G[1, 1, y])/16 + (Pi^2*G[1, 1, z])/12 + 
    (-(G[0, y]*(Pi^2*G[1, z] + Pi^2*G[1 - y, z])) - Pi^2*G[0, 1 - y, z] - 
      Pi^2*G[1 - y, 0, z])/24 - (I/4)*(Pi*G[0, z]*G[0, 1, y] + 
      Pi*G[0, z]*G[1, 0, y] + G[0, y]*(Pi*G[0, 1 - y, z] + 
        Pi*G[1 - y, 0, z])) + (Pi^2*G[1, y]*G[1, z] + Pi^2*G[0, 0, y] + 
      Pi^2*G[0, 0, z] + Pi^2*G[1, 1 - y, z] + Pi^2*G[1 - y, 1, z])/24 - 
    (17*Pi^2*G[1 - y, 1 - y, z])/48 + ((9*I)/8)*(Pi*G[1, y]*G[1 - y, z] + 
      Pi*G[1, 1, y] + Pi*G[1 - y, 1 - y, z]) + 
    ((Pi^2 + (-5 + 11*y + 5*z)/y)*G[0, z] + 
      ((-1 + y + z)*(10*y - 10*y^2 - z - 23*y*z + 10*y^2*z - 14*z^2 + 
         11*y*z^2 + 15*z^3)*G[0, y]*G[1 - y, z])/((-1 + z)*z^3) + 
      G[1, y]*(((-1 + y + z)*(-2*y + 4*y^2 + 5*z + 13*y*z - 5*z^2)*G[0, z])/
         (y^2*z) + ((-2 + 2*y + 27*z)*G[1 - y, z])/z) + 
      ((-1 + y + z)*(-2*y + 4*y^2 + 5*z + 13*y*z - 5*z^2)*G[0, 1 - y, z])/
       (y^2*z) + Pi^2*G[1, 0, z] + ((-2 + 2*y + 27*z)*G[1, 1, y])/z + 
      ((-1 + y + z)*(-2*y + 4*y^2 + 5*z + 13*y*z - 5*z^2)*G[1 - y, 0, z])/
       (y^2*z) + ((-2 + 2*y + 27*z)*G[1 - y, 1 - y, z])/z)/16 + 
    (-(((10*y - 20*y^2 + 10*y^3 + z - 23*y*z + 22*y^2*z - z^2 + 18*y*z^2)*
         G[0, y])/((-1 + y)*z^2)) - ((-1 + y + z)*(10*y^3 - 10*y^4 - y^2*z - 
         23*y^3*z + 10*y^4*z + 2*y*z^2 - 20*y^2*z^2 + 11*y^3*z^2 - 5*z^3 - 
         15*y*z^3 + 19*y^2*z^3 + 10*z^4 + 13*y*z^4 - 5*z^5)*G[1, y]*G[-y, z])/
       (y^2*(-1 + z)*z^3) - ((-1 + y + z)*(2*y - 6*y^2 - 5*z - 15*y*z + 
         4*y^2*z + 10*z^2 + 13*y*z^2 - 5*z^3)*G[0, 1, y])/(y^2*(-1 + z)*z) - 
      ((-2*y + 8*y^2 - 8*y^3 + 2*y^4 + 5*z + 7*y*z - 45*y^2*z + 25*y^3*z - 
         15*z^2 - 8*y*z^2 + 37*y^2*z^2 + 15*z^3 + 3*y*z^3 - 5*z^4)*
        G[1, 0, z])/(y^2*z*(-1 + y + z)) - 
      ((-1 + y + z)*(10*y^3 - 10*y^4 - y^2*z - 23*y^3*z + 10*y^4*z + 
         2*y*z^2 - 20*y^2*z^2 + 11*y^3*z^2 - 5*z^3 - 15*y*z^3 + 19*y^2*z^3 + 
         10*z^4 + 13*y*z^4 - 5*z^5)*G[-y, 1 - y, z])/(y^2*(-1 + z)*z^3))/16 + 
    (I/2)*Pi*G[1, 1, 0, y] + 
    (((y - y^2 - 6*z + 2*y*z + 6*z^2)*G[0, y]*G[0, z])/(z*(-1 + y + z)) + 
      ((-1 + y + z)*G[0, 0, y])/z + ((1 - 2*y + y^2 - 6*z + 8*y*z - 2*y^2*z + 
         12*z^2 - 14*y*z^2 + 2*y^2*z^2 - 10*z^3 + 8*y*z^3 + 3*z^4)*G[0, y]*
        G[0, 1 - y, z])/((-1 + z)^2*z^2) + 
      ((9 - 4*y + y^2 - 18*z + 4*y*z + 9*z^2)*G[1 - y, z]*G[1, 0, y])/
       (-1 + z)^2 + ((-1 + y + z)*(-3 + y + 3*z)*G[0, 0, 1, y])/(-1 + z)^2 + 
      ((15 - 4*y + y^2 - 30*z + 4*y*z + 15*z^2)*G[1, 1, 0, y])/(-1 + z)^2)/
     8 + (3*(G[0, z]*G[0, 0, y] + G[1, y]*G[1, 0, z] + G[1, 0, 1 - y, z] + 
       G[1, 1 - y, 0, z]))/8 + (I/4)*(Pi*G[1 - y, z]*G[1, 0, y] + 
      Pi*G[1, y]*G[1, 0, z] + Pi*G[1, 0, 1, y] + Pi*G[1, 0, 1 - y, z] + 
      Pi*G[1, 1 - y, 0, z] + Pi*G[1 - y, 1, 0, z]) - 
    (9*(G[1 - y, z]*G[1, 1, y] + G[1, y]*G[1 - y, 1 - y, z] + G[1, 1, 1, y] + 
       G[1 - y, 1 - y, 1 - y, z]))/8 - ((3*I)/4)*(Pi*G[1 - y, z]*G[1, 1, y] + 
      Pi*G[1, y]*G[1 - y, 1 - y, z] + Pi*G[1, 1, 1, y] + 
      Pi*G[1 - y, 1 - y, 1 - y, z]) + 
    (-(((-1 + y + z)*(-1 + y + 3*z)*G[1 - y, z]*G[0, 0, y])/z^2) - 
      (Pi^2 + ((-1 + y + z)*(1 - y - 5*z + 2*y*z + 4*z^2)*G[1 - y, z])/
         ((-1 + z)^2*z^2))*G[0, 1, y] - 
      ((-y + y^2 + 7*z - 3*y*z - 14*z^2 + 4*y*z^2 + 7*z^3)*G[1, 0, y])/
       ((-1 + z)*z*(-1 + y + z)) - 
      G[1, y]*(((-1 + y + z)*(-1 + y + 5*z - 2*y*z - 10*z^2 + 2*y*z^2 + 
           6*z^3)*G[0, -y, z])/((-1 + z)^2*z^2) + 
        ((-1 + y + z)*(1 - y - 5*z + 2*y*z + 4*z^2)*G[1 - y, -y, z])/
         ((-1 + z)^2*z^2)) - ((6 - 4*y + y^2 - 12*z + 4*y*z + 6*z^2)*
        G[0, 1, 0, y])/(-1 + z)^2 - ((-1 + y + z)*(-1 + y + 5*z - 2*y*z - 
         10*z^2 + 2*y*z^2 + 6*z^3)*G[0, -y, 1 - y, z])/((-1 + z)^2*z^2) - 
      (y*(-4 + y + 4*z)*G[1, 0, 1, y])/(-1 + z)^2 - 
      ((-1 + y + z)*(1 - y - 5*z + 2*y*z + 4*z^2)*G[1 - y, -y, 1 - y, z])/
       ((-1 + z)^2*z^2))/8 - 
    (3*(G[0, z]*G[1, 0, y] + G[0, y]*G[1 - y, 0, z] + G[0, 1, 0, 1, y] + 
       G[1, 1, 1, 0, y]))/4 + (-(G[1, z]*G[0, 0, 1, y]) - 
      G[1, y]*(G[0, 1 - y, -y, z] + G[1, 0, 0, z]) - G[0, z]*G[1, 0, 1, y] - 
      G[0, 0, 1, 0, y] - G[0, 0, 1, 0, z] - G[0, 1 - y, -y, 1 - y, z] - 
      G[1, 0, 0, 1 - y, z] - G[1, 0, 1 - y, 0, z] - G[1, 1, 1, 0, z] - 
      G[1, 1 - y, 0, 0, z])/2 + (G[0, 0, y]*G[0, 1 - y, z] + 
      G[0, 1, y]*(G[0, 0, z] + G[1, 1 - y, z]) + G[1, z]*G[1, 0, 1, y] + 
      G[1, y]*(G[0, 0, -y, z] + G[1, 0, -y, z] + G[1, 1 - y, -y, z]) + 
      G[0, 0, 0, 1, y] + G[0, 0, -y, 1 - y, z] + G[0, 1, 1, 0, y] + 
      G[0, 1, 1, 0, z] + G[1, 0, -y, 1 - y, z] + G[1, 1, 0, 0, z] + 
      G[1, 1, 0, 1, y] + G[1, 1 - y, -y, 1 - y, z])/2 + 
    (G[0, 0, z]*G[1, 0, y] + G[0, 1, y]*G[1, 0, z] + 
      G[0, 0, y]*G[1 - y, 0, z] + G[1, z]*G[0, 1, 0, y] + 
      G[0, z]*G[0, 1, 1, y] + G[0, z]*G[1, 0, 0, y] + 
      G[1 - y, z]*G[1, 0, 1, y] + G[1, y]*G[1 - y, 1, 0, z] + 
      G[0, y]*(G[0, 1 - y, 1 - y, z] + G[1 - y, 0, 0, z] + 
        G[1 - y, 1 - y, 0, z]) + G[0, 1 - y, 1, 0, z] + G[1, 0, 1, 0, y] + 
      G[1, 1 - y, 1, 0, z] + G[1 - y, 1, 0, 1 - y, z] + 
      G[1 - y, 1, 1 - y, 0, z])/4 + (-(G[0, 0, y]*G[0, 0, z]) - 
      G[1, 0, z]*G[1, 1, y] - G[0, 1, y]*(G[0, 1 - y, z] + G[1 - y, 0, z]) - 
      G[1, 0, y]*(G[1, 1 - y, z] + G[1 - y, 1 - y, z]) - 
      G[1 - y, z]*G[1, 0, 0, y] - G[1, z]*G[1, 1, 0, y] - 
      G[1 - y, z]*G[1, 1, 0, y] - G[1, y]*(G[0, 1, 0, z] + 
        G[1, 0, 1 - y, z] + G[1, 1 - y, 0, z]) - 
      G[0, y]*(G[1, 0, 1 - y, z] + G[1 - y, 0, 1 - y, z] + 
        G[1 - y, 1, 0, z]) - G[0, 1, 0, 1 - y, z] - G[0, 1, 1 - y, 0, z] - 
      G[1, 0, 1, 1, y] - G[1, 0, 1 - y, 1 - y, z] - G[1, 1, 0, 0, y] - 
      G[1, 1 - y, 0, 1 - y, z] - G[1, 1 - y, 1 - y, 0, z] - 
      G[1 - y, 1, 0, 0, z] - G[1 - y, 1, 1, 0, z] - G[1 - y, 1 - y, 1, 0, z])/
     4 - ((3*I)/2)*Pi*Zeta[3] - G[0, y]*Zeta[3] - G[0, z]*Zeta[3] + 
    (11*G[1, y]*Zeta[3])/4 + 2*G[1 - y, z]*Zeta[3] - 
    (3*(G[0, z]*G[0, 1, y] + G[1, 0, 0, y] + 
       ((9 - 4*y + y^2 - 18*z + 4*y*z + 9*z^2)*Zeta[3])/(-1 + z)^2))/8 + 
    (3*(G[1, 1, y]*G[1 - y, 1 - y, z] + G[1 - y, z]*G[1, 1, 1, y] + 
       G[1 - y, 1, 0, z] + G[1, y]*G[1 - y, 1 - y, 1 - y, z] + 
       G[1, 0, 1, 0, z] + G[1, 1, 1, 1, y] + G[1 - y, 1 - y, 1 - y, 1 - y, 
        z] + G[1, z]*Zeta[3]))/4, D2 -> (211*Pi^2)/432 + (I/24)*Pi^3 - 
    ((I/216)*Pi*(-36 + 36*y + 371*z))/z - 
    (-1368*y + 1368*y^2 - 2016*z + 3761*y*z + 2393*z^2)/(2592*z*(y + z)) - 
    (29*G[0, y]*G[0, z])/36 - (I/3)*Pi*G[0, y]*G[0, z] + 
    ((y*(-1 + y + z)*G[0, y])/((-1 + y)*z) + ((-1 + y + z)*G[0, z])/z)/12 - 
    (7*Pi^2*G[1, y])/24 + (Pi^2*G[1, z])/36 - (23*Pi^2*G[1 - y, z])/72 + 
    ((47*I)/36)*(Pi*G[1, y] + Pi*G[1 - y, z]) + 
    (((54 + 335*y^2 + 670*y*z + 335*z^2)*G[1, y])/(y + z)^2 + 
      ((54 + 335*y^2 + 670*y*z + 335*z^2)*G[1 - y, z])/(y + z)^2)/216 + 
    (G[0, z]*G[0, 0, y] + G[0, y]*G[0, 0, z])/6 + 
    (29*(G[1, 0, y] + G[1, 0, z]))/36 + 
    (I/3)*(Pi*G[1, 0, y] + Pi*G[1, 0, z]) - 
    (47*(G[1, y]*G[1 - y, z] + G[1, 1, y] + G[1 - y, 1 - y, z]))/36 - 
    ((2*I)/3)*(Pi*G[1, y]*G[1 - y, z] + Pi*G[1, 1, y] + 
      Pi*G[1 - y, 1 - y, z]) + (-G[0, 1, 0, y] - G[0, 1, 0, z] - 
      G[1, 0, 0, y] - G[1, 0, 0, z] - G[1, 1, 0, y] - G[1, 1, 0, z])/6 + 
    (2*(G[1 - y, z]*G[1, 1, y] + G[1, y]*G[1 - y, 1 - y, z] + G[1, 1, 1, y] + 
       G[1 - y, 1 - y, 1 - y, z]))/3 - (61*Zeta[3])/36, 
  E2 -> (19*Pi^2)/72 - (I/4)*Pi^3 - ((I/24)*Pi*(-4 + 4*y + 119*z))/z - 
    (-888*y + 888*y^2 + 48*z + 9625*y*z + 8737*z^2)/(864*z*(y + z)) - 
    ((54*y - 108*y^2 + 54*y^3 - 18*z - 27*y*z + 45*y^2*z - 10*z^2 + 19*y*z^2)*
      G[0, y])/(108*(-1 + y)*z^2) + ((-9*y + 9*y^2 - 27*z + 8*y*z + 27*z^2)*
      G[0, z])/(108*y*z) - ((5*I)/9)*(Pi*G[0, y] + Pi*G[0, z]) + 
    (5*(Pi^2*G[0, y] + Pi^2*G[0, z]))/18 + (7*Pi^2*G[1 - y, z])/36 + 
    ((61*I)/36)*(Pi*G[1, y] + Pi*G[1 - y, z]) + 
    (((108*y^3 - 216*y^4 + 108*y^5 + 162*y^2*z - 486*y^3*z + 324*y^4*z - 
         234*y*z^2 - 252*y^2*z^2 + 1417*y^3*z^2 - 54*z^3 + 126*y*z^3 + 
         2240*y^2*z^3 + 108*z^4 + 985*y*z^4 - 54*z^5)*G[1, y])/
       (y*z^2*(y + z)^2) + ((108*y^3 - 216*y^4 + 108*y^5 + 162*y^2*z - 
         486*y^3*z + 324*y^4*z - 234*y*z^2 - 252*y^2*z^2 + 1417*y^3*z^2 - 
         54*z^3 + 126*y*z^3 + 2240*y^2*z^3 + 108*z^4 + 985*y*z^4 - 54*z^5)*
        G[1 - y, z])/(y*z^2*(y + z)^2))/216 + (5*(G[0, 0, y] + G[0, 0, z]))/
     9 + (I/3)*(Pi*G[0, 0, y] + Pi*G[0, 0, z]) - (I/6)*Pi*G[0, 1, y] + 
    (I/6)*Pi*G[1, 0, y] - (I/3)*Pi*G[1, 0, z] + G[-y, z]*G[1, 1, y] + 
    (I/2)*(Pi*G[0, z]*G[1, y] + Pi*G[0, y]*G[1 - y, z] + Pi*G[0, 1 - y, z] + 
      Pi*G[1 - y, 0, z]) + (((-9 + 29*y^2 + 18*z - 9*z^2)*G[0, z]*G[1, y])/
       y^2 + ((18*y - 36*y^2 + 18*y^3 - 6*z - 18*y*z + 24*y^2*z - 3*z^2 + 
         15*y*z^2 + 29*z^3)*G[0, y]*G[1 - y, z])/z^3 + 
      ((-9 + 29*y^2 + 18*z - 9*z^2)*G[0, 1 - y, z])/y^2 + 
      ((-9 + 29*y^2 + 18*z - 9*z^2)*G[1 - y, 0, z])/y^2)/36 - 
    (61*(G[1, y]*G[1 - y, z] + G[1, 1, y] + G[1 - y, 1 - y, z]))/36 + 
    G[1, y]*(G[1 - y, -y, z] + G[-y, 1 - y, z]) - 
    ((2*I)/3)*(Pi*G[1, y]*G[-y, z] + Pi*G[-y, 1 - y, z]) + 
    (-(Pi^2*G[1, z]) - ((18*y^3 - 36*y^4 + 18*y^5 - 6*y^2*z - 18*y^3*z + 
         24*y^4*z - 3*y^2*z^2 + 15*y^3*z^2 - 9*z^3 + 58*y^2*z^3 + 18*z^4 - 
         9*z^5)*G[1, y]*G[-y, z])/(y^2*z^3) - 
      ((-9 + 29*y^2 + 18*z - 9*z^2)*G[0, 1, y])/y^2 - 
      ((-9 + 29*y^2 + 18*z - 9*z^2)*G[1, 0, z])/y^2 - 
      ((18*y^3 - 36*y^4 + 18*y^5 - 6*y^2*z - 18*y^3*z + 24*y^4*z - 
         3*y^2*z^2 + 15*y^3*z^2 - 9*z^3 + 58*y^2*z^3 + 18*z^4 - 9*z^5)*
        G[-y, 1 - y, z])/(y^2*z^3))/36 - (2*G[0, 0, 1, y])/3 + 
    (-(G[1 - y, z]*G[1, 0, y]) - G[0, 0, 0, y] - G[0, 0, 0, z] - 
      G[0, 1, 0, y] - G[1, 0, 0, y])/6 + 
    (G[1 - y, z]*G[0, 1, y] + G[0, 1, 1, y] + G[1, 0, 1, y])/2 + 
    (Pi^2*G[1, y] + G[0, 1, 0, z] + G[1, 0, 0, z] + G[1, 1, 0, z])/6 + 
    (G[0, z]*G[0, 1, y] + G[0, y]*G[0, 1 - y, z] + G[1 - y, 1, 0, z])/3 + 
    (-(G[0, z]*G[1, 1, y]) - G[1, y]*(G[0, 1 - y, z] + G[1 - y, 0, z]) - 
      G[0, y]*G[1 - y, 1 - y, z] - G[0, 1 - y, 1 - y, z] - 
      G[1 - y, 0, 1 - y, z] - G[1 - y, 1 - y, 0, z])/2 + 
    G[1 - y, -y, 1 - y, z] + G[-y, 1 - y, 1 - y, z] + 
    (-(G[1 - y, z]*G[0, 0, y]) - G[-y, z]*G[0, 1, y] - 
      G[1, y]*(G[0, 0, z] + G[-y, -y, z]) - G[0, 0, 1 - y, z] - 
      G[0, 1 - y, 0, z] - G[1 - y, 0, 0, z] - G[-y, -y, 1 - y, z])/3 - 
    (10*Zeta[3])/9, F2 -> 25/81 + ((10*I)/27)*Pi - Pi^2/9 - 
    (10*(G[1, y] + G[1 - y, z]))/27 - 
    ((2*I)/9)*(Pi*G[1, y] + Pi*G[1 - y, z]) + 
    (2*(G[1, y]*G[1 - y, z] + G[1, 1, y] + G[1 - y, 1 - y, z]))/9}}


==> anc/FiniteRemainder/Hqqbg/qbgHqb.m <==
{{A1 -> (2*Pi^2)/3 + (89 - 9*u - 9*v)/36 + (13*G[0, v])/12 + 
    G[0, u]*G[0, v] + I*Pi*G[1, u] - G[0, v]*G[1, u] + G[1, u]*G[1, v] + 
    G[0, v]*G[1 - v, u] - (13*(G[1, v] + G[1 - v, u]))/12 - 
    (I/2)*(Pi*G[0, u] + Pi*G[1, v] + Pi*G[1 - v, u]) + (I/2)*Pi*G[-v, u] - 
    (3*G[0, 0, v])/2 + G[1, 1 - v, u] + 
    (-(G[0, u]*G[1, v]) - G[0, v]*G[-v, u] - G[0, 0, u] - G[0, 1 - v, u] - 
      G[1 - v, 0, u])/2 + (G[1, 0, v] + G[-v, 0, u])/2, 
  B1 -> -1/8*Pi^2 + (9 - u - v)/4 + (3*G[0, v])/4 - 
    (3*(G[1, v] + G[1 - v, u]))/4 - (I/2)*(Pi*G[0, v] + Pi*G[-v, u]) + 
    G[0, 0, v] + (G[1, v]*G[1 - v, u] + G[0, v]*G[-v, u] + G[1, 1, v] + 
      G[1 - v, 1 - v, u])/2 + (-(G[0, u]*G[0, v]) - G[0, v]*G[1 - v, u] - 
      G[0, 1, v] - G[-v, 0, u])/2, 
  C1 -> -5/9 - G[0, v]/3 + (G[1, v] + G[1 - v, u])/3}, 
 {A2 -> (229*Pi^4)/1440 - (260437 - 299173*u + 38736*u^2 - 24912*v + 
      38736*u*v)/(10368*(-1 + u)) - 
    ((I/432)*Pi*(270*u - 200*u^2 - 212*u^3 - 56*u^4 + 198*u^5 + 270*v - 
       569*u*v - 437*u^2*v + 1321*u^3*v - 1125*u^4*v + 540*u^5*v - 540*v^2 + 
       387*u*v^2 + 630*u^2*v^2 - 2133*u^3*v^2 + 1080*u^4*v^2 + 270*v^3 - 
       576*u*v^3 - 810*u^2*v^3 + 540*u^3*v^3))/((-1 + u)^2*u*(u + v)) - 
    ((5*I)/24)*Pi^3*G[0, u] + (I/36)*Pi*(-152 + 60*u - 60*u^2 + 45*u^3 + 
      21*v - 36*u*v + 90*u^2*v + 24*v^2 + 45*u*v^2)*G[0, u] + 
    (Pi^2*(2005 - 516*u + 480*u^2 - 360*u^3 - 195*v + 288*u*v - 720*u^2*v - 
        192*v^2 - 360*u*v^2) + ((853*u - 585*u^2 + 540*u^3 + 682*v - 
         459*u*v + 1080*u^2*v + 126*v^2 + 540*u*v^2)*G[0, u])/(u + v))/432 + 
    ((5*I)/24)*Pi^3*G[0, v] - (I/48)*Pi*(-45 + 74*u - 80*u^2 + 60*u^3 + 
      22*v - 48*u*v + 120*u^2*v + 32*v^2 + 60*u*v^2)*G[0, v] + 
    ((7579*u^2 - 15788*u^3 + 8839*u^4 - 630*u^5 + 7381*u*v - 18344*u^2*v + 
       14185*u^3*v - 4302*u^4*v + 1080*u^5*v - 540*v^2 - 1332*u*v^2 + 
       3852*u^2*v^2 - 5292*u^3*v^2 + 2160*u^4*v^2 + 540*v^3 - 1152*u*v^3 - 
       1620*u^2*v^3 + 1080*u^3*v^3)*G[0, v])/(864*(-1 + u)^2*u*(u + v)) + 
    ((7*I)/12)*Pi^3*G[1, u] - ((I/72)*Pi*(45 + 63*u - 626*u^2 + 120*u^3 - 
       120*u^4 + 90*u^5 - 90*v - 72*u*v + 60*u^2*v - 72*u^3*v + 180*u^4*v + 
       45*v^2 + 9*u*v^2 + 48*u^2*v^2 + 90*u^3*v^2)*G[1, u])/u^2 - 
    (5*Pi^2*G[0, v]*G[1, u])/12 - ((11*I)/24)*Pi^3*G[1, v] + 
    (Pi^2*(3 - 4*u - 2*u^2 - 8*v - 8*u*v - 4*v^2)*G[0, u] + 
      Pi^2*(-17 - 4*u - 2*u^2 - 4*v - 4*u*v - 2*v^2)*G[1, v])/48 - 
    ((5*I)/12)*Pi^3*G[1 - v, u] + ((5*I)/3)*Pi*G[0, v]*G[1 - v, u] - 
    ((90 + 126*u - 797*u^2 + 240*u^3 - 240*u^4 + 180*u^5 - 180*v - 144*u*v + 
       102*u^2*v - 144*u^3*v + 360*u^4*v + 90*v^2 + 18*u*v^2 + 96*u^2*v^2 + 
       180*u^3*v^2)*G[0, v]*G[1 - v, u])/(144*u^2) + 
    (I/72)*(Pi*(-295 + 111*u - 120*u^2 + 90*u^3 + 33*v - 72*u*v + 180*u^2*v + 
        48*v^2 + 90*u*v^2)*G[1, v] + Pi*(-295 + 111*u - 120*u^2 + 90*u^3 + 
        33*v - 72*u*v + 180*u^2*v + 48*v^2 + 90*u*v^2)*G[1 - v, u]) + 
    (-(((540 + 8885*u - 20794*u^2 + 13853*u^3 - 3564*u^4 + 1080*u^5 - 
          1080*v - 144*u*v + 4248*u^2*v - 5184*u^3*v + 2160*u^4*v + 540*v^2 - 
          1152*u*v^2 - 1620*u^2*v^2 + 1080*u^3*v^2)*G[1, v])/
        ((-1 + u)^2*u)) - ((540 + 8885*u - 20794*u^2 + 13853*u^3 - 3564*u^4 + 
         1080*u^5 - 1080*v - 144*u*v + 4248*u^2*v - 5184*u^3*v + 2160*u^4*v + 
         540*v^2 - 1152*u*v^2 - 1620*u^2*v^2 + 1080*u^3*v^2)*G[1 - v, u])/
       ((-1 + u)^2*u))/864 + ((11*I)/24)*Pi^3*G[-v, u] - 
    (17*Pi^2*G[0, v]*G[-v, u])/24 - 
    (I/144)*(Pi^3*(-79 + 12*v + 12*u*v + 6*v^2) + 
      Pi*(-581 + 240*u - 240*u^2 + 180*u^3 + 84*v - 144*u*v + 360*u^2*v + 
        96*v^2 + 180*u*v^2)*G[-v, u]) - (11*Pi^2*G[0, 0, u])/24 + 
    ((-116 + 9*u + 9*v)*G[0, 0, u])/36 - (29*Pi^2*G[0, 0, v])/24 - 
    (13*G[1, u]*G[0, 0, v])/6 + (13*G[1 - v, u]*G[0, 0, v])/3 + 
    (11*G[0, 0, u]*G[0, 0, v])/4 - (13*Pi^2*G[0, 1 - v, u])/24 - 
    (Pi^2*G[0, -v, u])/12 - G[0, 0, v]*G[0, -v, u] - (I/6)*Pi*G[1, 0, v] + 
    (13*Pi^2*G[1, 0, v])/24 - (35*G[1 - v, u]*G[1, 0, v])/12 + 
    G[1, 0, u]*G[1, 0, v] + G[0, 1, u]*(G[0, 1, v] + G[1, 0, v]) - 
    (Pi^2*G[1, 1, u])/3 + (I/12)*Pi*(13 + 6*u + 3*u^2)*G[1, 1, u] - 
    G[0, 1, u]*(G[0, 0, v] + G[1, 1, v]) - 
    G[1, 0, u]*(G[0, 0, v] + G[1, 1, v]) + 
    (-(((45 + 63*u - 626*u^2 + 120*u^3 - 120*u^4 + 90*u^5 - 90*v - 72*u*v + 
          60*u^2*v - 72*u^3*v + 180*u^4*v + 45*v^2 + 9*u*v^2 + 48*u^2*v^2 + 
          90*u^3*v^2)*G[1, u]*G[1, v])/u^2) - 
      ((45 + 63*u - 626*u^2 + 120*u^3 - 120*u^4 + 90*u^5 - 90*v - 72*u*v + 
         60*u^2*v - 72*u^3*v + 180*u^4*v + 45*v^2 + 9*u*v^2 + 48*u^2*v^2 + 
         90*u^3*v^2)*G[1, 1 - v, u])/u^2)/72 - 
    (7*(Pi^2*G[0, u]*G[1, v] + Pi^2*G[1 - v, 0, u]))/12 + 
    (I/24)*(Pi*(26 + 6*u + 3*u^2 + 6*v + 6*u*v + 3*v^2)*G[0, u]*G[1, v] + 
      Pi*(13 + 6*u + 3*u^2 + 6*v + 6*u*v + 3*v^2)*G[0, 0, u] + 
      Pi*(-22 + 6*u + 3*u^2)*G[0, 1, v] + Pi*(26 + 6*u + 3*u^2 + 6*v + 
        6*u*v + 3*v^2)*G[0, 1 - v, u] + Pi*(26 + 6*u + 3*u^2 + 6*v + 6*u*v + 
        3*v^2)*G[1 - v, 0, u]) + G[1, 0, v]*G[1 - v, 1, u] - 
    G[0, 1, v]*(G[0, 0, u] + G[1 - v, 1, u]) - 
    (I/8)*(Pi*(-6 + 4*u + 2*u^2 + 2*v + 2*u*v + v^2)*G[0, 1, u] + 
      Pi*(-1 + u)*(3 + u)*G[1, 0, u] + Pi*(35 + 2*u + u^2 + 2*v + 2*u*v + 
        v^2)*G[1 - v, 1, u]) - G[1, 0, v]*G[1 - v, 1 - v, u] + 
    G[0, 1, v]*(G[1, 0, u] + G[1 - v, 1 - v, u]) + 
    (455*(G[1, v]*G[1 - v, u] + G[1, 1, v] + G[1 - v, 1 - v, u]))/144 - 
    ((13*I)/12)*Pi*G[1 - v, -v, u] + (13*G[0, v]*G[1 - v, -v, u])/12 + 
    ((13*I)/24)*Pi*G[-v, 0, u] + 
    (17*(Pi^2*G[0, u]*G[0, v] + Pi^2*G[-v, 0, u]))/24 + 
    (Pi^2*(-29 - 12*u - 6*u^2 - 12*v - 12*u*v - 6*v^2)*G[1 - v, u] + 
      G[0, v]*((1027 - 258*u + 240*u^2 - 180*u^3 - 120*v + 144*u*v - 
          360*u^2*v - 96*v^2 - 180*u*v^2)*G[0, u] + 
        (-581 + 240*u - 240*u^2 + 180*u^3 + 84*v - 144*u*v + 360*u^2*v + 
          96*v^2 + 180*u*v^2)*G[-v, u]) + (-455 + 18*v)*G[0, 1, v] + 
      (581 - 240*u + 240*u^2 - 180*u^3 - 84*v + 144*u*v - 360*u^2*v - 
        96*v^2 - 180*u*v^2)*G[-v, 0, u])/144 + 
    (Pi^2*G[1, v]*G[-v, u] + Pi^2*G[-v, 1 - v, u])/3 + 
    (I/8)*(Pi*(u + v)*(2 + u + v)*G[1, v]*G[-v, u] + 
      Pi*(u + v)*(2 + u + v)*G[-v, 1 - v, u]) + 
    (-(Pi^2*G[1 - v, 1, u]) - Pi^2*G[1 - v, -v, u] - Pi^2*G[-v, -v, u])/6 - 
    (I/24)*(Pi*(17 + 6*u + 3*u^2)*G[1, u]*G[1, v] + 
      G[0, v]*(Pi*(22 + 6*v + 6*u*v + 3*v^2)*G[0, u] + 
        Pi*(13 + 6*u + 3*u^2 + 6*v + 6*u*v + 3*v^2)*G[-v, u]) + 
      Pi*(26 + 6*u + 3*u^2)*G[0, 0, v] + Pi*(31 + 6*v + 6*u*v + 3*v^2)*
       G[0, -v, u] + Pi*(17 + 6*u + 3*u^2)*G[1, 1 - v, u] + 
      Pi*(4 + 6*u + 3*u^2 + 6*v + 6*u*v + 3*v^2)*G[-v, -v, u]) + 
    (11*(G[0, v]*G[-v, 0, u] + G[0, 0, 0, u]))/12 - 
    (9*G[0, u]*G[0, 0, 0, v])/2 + 4*G[1, u]*G[0, 0, 0, v] - 
    (17*G[1 - v, u]*G[0, 0, 0, v])/4 + (9*G[-v, u]*G[0, 0, 0, v])/4 - 
    (3*(G[0, 0, u]*G[1, 0, v] + G[0, v]*(G[0, 0, 0, u] + G[0, 0, 1 - v, u])))/
     2 + G[0, u]*(G[0, 0, 1, v] + G[0, 1, 0, v]) + (13*G[1, 0, 0, v])/4 - 
    (19*G[1, 1, 0, v])/8 - (2*I)*Pi*G[1, 1, 1, u] + 
    (Pi^2*G[0, 1, v] + (-13 - 6*u - 3*u^2)*G[0, v]*G[1, 1, u] + 
      (13 + 6*u + 3*u^2)*G[1, v]*G[1, 1, u] + Pi^2*G[1 - v, 1 - v, u] + 
      (13 + 6*u + 3*u^2)*G[1, 1, 1 - v, u])/12 + 
    (-((u + v)*(2 + u + v)*G[-v, u]*G[0, 1, v]) - (-1 + u)*(3 + u)*G[1, v]*
       G[1, 0, u] - (u + v)*(2 + u + v)*G[-v, u]*G[1, 0, v] - 
      (u + v)*(2 + u + v)*G[0, v]*G[-v, 1 - v, u] - 
      (-1 + u)*(3 + u)*G[1, 0, 1 - v, u] - (-1 + u)*(3 + u)*
       G[1, 1 - v, 0, u])/8 - 4*(G[1, u]*G[1, 1, v] + 
      G[1, v]*G[1, 1 - v, u] + G[0, v]*G[1 - v, 1 - v, u] + 
      G[1, 1 - v, 1 - v, u]) + ((3*I)/4)*(Pi*G[1, v]*G[0, 0, u] + 
      Pi*G[1 - v, u]*G[1, 0, v] + Pi*G[0, 0, 0, u] + Pi*G[0, 0, 1 - v, u] + 
      Pi*G[0, 1, 0, v] + Pi*G[0, 1 - v, 0, u] + Pi*G[1, 1, 0, v] + 
      Pi*G[1 - v, 0, 0, u]) - 
    (7*(G[0, 0, v]*G[-v, 0, u] + G[1 - v, u]*G[1, 1, 0, v] + 
       G[0, v]*G[1 - v, 0, 0, u]))/4 + 
    (2*I)*(G[1, v]*(Pi*G[1 - v, u] + Pi*G[1, 1, u]) + Pi*G[1, 1, v] + 
      Pi*G[1 - v, 1 - v, u] + Pi*G[1, 1, 1 - v, u] + Pi*G[1, 1 - v, 1, u] + 
      Pi*G[1 - v, 1, 1, u]) - G[1, v]*(G[0, 1, 1 - v, u] + 
      G[1, 0, 1 - v, u] + G[1, 1 - v, 0, u] + G[1 - v, 1 - v, 1, u]) + 
    G[0, v]*(G[0, 1, 1 - v, u] + G[1, 0, 1 - v, u] + G[1, 1 - v, 0, u] + 
      G[1 - v, 1, 1 - v, u] + G[1 - v, 1 - v, 1, u]) - 
    I*(Pi*G[0, v]*G[0, 0, u] + Pi*G[0, v]*G[0, 1 - v, u] + 
      Pi*G[1, v]*G[1, 0, u] + Pi*G[0, u]*G[1, 0, v] + 
      G[1, u]*(Pi*G[0, 0, v] + Pi*G[1, 1, v]) + Pi*G[1, v]*G[1, 1 - v, u] + 
      Pi*G[1, 0, 1 - v, u] + Pi*G[1, 1 - v, 0, u] + 
      Pi*G[1, 1 - v, 1 - v, u] + Pi*G[1 - v, 1 - v, 1, u]) - 
    G[0, v]*(G[0, 1 - v, 1 - v, u] + G[1 - v, 1 - v, -v, u]) + 
    I*(Pi*G[0, u]*G[0, 0, v] + Pi*G[0, v]*G[1, 0, u] + 
      G[0, v]*(Pi*G[1 - v, 1 - v, u] + Pi*G[-v, 0, u]) + Pi*G[0, 0, 1, v] + 
      Pi*G[1, 0, 0, v] + Pi*G[1 - v, 1 - v, -v, u]) - 
    (13*G[1 - v, -v, 0, u])/12 + (5*G[0, v]*G[-v, 0, 0, u])/4 - 
    ((3*I)/4)*(Pi*G[0, v]*G[1, u] + Pi*G[0, v]*G[1 - v, 0, u] + 
      Pi*G[-v, 0, 0, u]) + (I/4)*(Pi*G[0, v]*G[0, 1, u] + Pi*G[0, 1, 0, u] + 
      Pi*G[1 - v, -v, -v, u] + Pi*G[-v, 0, -v, u]) + 
    ((-19 - 2*u - u^2 - 2*v - 2*u*v - v^2)*G[0, v]*G[0, 0, u] + 
      (35 + 2*v + 2*u*v + v^2)*G[0, u]*G[0, 0, v] + 
      ((-6 + 4*u + 2*u^2 + 2*v + 2*u*v + v^2)*G[0, v] + 
        (6 - 4*u - 2*u^2 - 2*v - 2*u*v - v^2)*G[1, v])*G[0, 1, u] + 
      ((-16 + 2*u + u^2)*G[0, u] + (3 + 2*u + u^2 + 2*v + 2*u*v + v^2)*
         G[1 - v, u])*G[0, 1, v] + (-10 - 2*u - u^2 - 2*v - 2*u*v - v^2)*
       G[0, v]*G[0, 1 - v, u] + (-1 + u)*(3 + u)*G[0, v]*G[1, 0, u] + 
      (29 + 2*u + u^2)*G[1, u]*G[1, 0, v] + (29 + 2*u + u^2)*G[0, v]*
       G[1, 1 - v, u] + (35 + 2*u + u^2 + 2*v + 2*u*v + v^2)*G[0, v]*
       G[1 - v, 1, u] + G[1, v]*(Pi^2*G[1 - v, u] + 
        (-35 - 2*u - u^2 - 2*v - 2*u*v - v^2)*G[1 - v, 1, u] + 
        (u + v)*(2 + u + v)*G[-v, 0, u]) + (6 - 4*u - 2*u^2 - 2*v - 2*u*v - 
        v^2)*G[0, 1, 1 - v, u] + (u + v)*(2 + u + v)*G[1, 0, 1, v] + 
      (-35 - 2*u - u^2 - 2*v - 2*u*v - v^2)*G[1 - v, 1, 1 - v, u] + 
      (u + v)*(2 + u + v)*G[-v, 0, 1 - v, u] + (u + v)*(2 + u + v)*
       G[-v, 1 - v, 0, u])/8 - (I/4)*(Pi*G[1, v]*G[0, 1, u] + 
      Pi*G[0, 0, -v, u] + Pi*G[0, 1, 1 - v, u] + Pi*G[0, 1 - v, 1, u] + 
      Pi*G[0, -v, 0, u] + Pi*G[1, 0, 1, v] + Pi*G[1 - v, -v, 0, u] + 
      Pi*G[-v, 0, 1, u] + Pi*G[-v, 1 - v, 1, u] + Pi*G[-v, 1 - v, -v, u]) + 
    (I/2)*(Pi*G[1 - v, u]*G[0, 0, v] + Pi*G[-v, u]*G[0, 1, v] + 
      Pi*G[1, v]*G[0, 1 - v, u] + Pi*G[-v, u]*G[1, 0, v] + 
      Pi*G[0, u]*G[1, 1, v] + G[1, v]*(Pi*G[1 - v, 0, u] + 
        Pi*G[1 - v, -v, u]) + G[0, v]*(Pi*G[0, -v, u] + Pi*G[-v, 1 - v, u]) + 
      Pi*G[0, 1 - v, 1 - v, u] + Pi*G[0, -v, -v, u] + 
      Pi*G[1 - v, 0, 1 - v, u] + Pi*G[1 - v, 1 - v, 0, u] + 
      Pi*G[1 - v, -v, 1 - v, u] + Pi*G[-v, -v, 0, u]) + 
    ((26 + 6*u + 3*u^2 + 6*v + 6*u*v + 3*v^2)*G[1, v]*G[0, 0, u] + 
      (-22 + 6*u + 3*u^2 + 6*v + 6*u*v + 3*v^2)*G[-v, u]*G[0, 0, v] + 
      (61 - 6*u - 3*u^2)*G[1, u]*G[0, 1, v] + 
      (27 - 37*u + 40*u^2 - 30*u^3 - 8*v + 24*u*v - 60*u^2*v - 16*v^2 - 
        30*u*v^2 + (-65 - 6*u - 3*u^2 - 6*v - 6*u*v - 3*v^2)*G[0, u])*
       G[1, 0, v] + Pi^2*G[1, 1, v] + (-65 - 6*u - 3*u^2 - 6*v - 6*u*v - 
        3*v^2)*G[0, v]*G[1 - v, 0, u] + 
      G[0, v]*((31 + 6*v + 6*u*v + 3*v^2)*G[0, -v, u] + 
        (4 + 6*u + 3*u^2 + 6*v + 6*u*v + 3*v^2)*G[-v, -v, u]) + 
      (-179 + 6*u + 3*u^2)*G[0, 0, 0, v] + (26 - 6*u - 3*u^2 - 6*v - 6*u*v - 
        3*v^2)*G[0, 0, 1, v] + (26 + 6*u + 3*u^2 + 6*v + 6*u*v + 3*v^2)*
       G[0, 0, 1 - v, u] + (61 - 6*u - 3*u^2)*G[0, 1, 0, v] + 
      (26 + 6*u + 3*u^2 + 6*v + 6*u*v + 3*v^2)*G[0, 1 - v, 0, u] + 
      (-31 - 6*v - 6*u*v - 3*v^2)*G[0, -v, 0, u] + 
      (26 + 6*u + 3*u^2 + 6*v + 6*u*v + 3*v^2)*G[1 - v, 0, 0, u] + 
      (-22 - 6*u - 3*u^2 - 6*v - 6*u*v - 3*v^2)*G[-v, 0, 0, u] + 
      (-4 - 6*u - 3*u^2 - 6*v - 6*u*v - 3*v^2)*G[-v, -v, 0, u])/24 - 
    (I/2)*(Pi*G[0, u]*G[0, 1, v] + Pi*G[0, v]*G[1 - v, 1, u] + 
      G[1, v]*(Pi*G[1 - v, 1, u] + Pi*G[-v, 0, u]) + 
      Pi*G[0, v]*G[-v, -v, u] + Pi*G[0, 0, 0, v] + Pi*G[0, 0, 1, u] + 
      Pi*G[0, 1 - v, -v, u] + Pi*G[1, 0, 0, u] + Pi*G[1 - v, 0, 1, u] + 
      Pi*G[1 - v, 0, -v, u] + Pi*G[1 - v, 1, 0, u] + 
      Pi*G[1 - v, 1, 1 - v, u] + Pi*G[-v, 0, 1 - v, u] + 
      Pi*G[-v, 1 - v, 0, u] + Pi*G[-v, -v, -v, u]) + 
    (27*G[0, 0, 0, 0, v])/4 - 
    (5*(G[0, v]*G[0, 1 - v, 0, u] + G[0, 1, 0, 0, v]))/4 - 
    G[0, 1, 1 - v, 1 - v, u] - (9*G[1, 0, 0, 0, v])/4 - 
    G[1, 0, 1 - v, 1 - v, u] - G[1, 1, 1, 0, v] - G[1, 1 - v, 0, 1 - v, u] - 
    G[1, 1 - v, 1 - v, 0, u] + 2*(G[1, v]*G[0, 1 - v, u] + 
      (G[0, u] + G[1, 1, u])*G[1, 1, v] + G[1, 0, v]*G[1, 1 - v, u] + 
      G[0, 0, v]*G[1 - v, 0, u] + G[0, 1 - v, 1 - v, u] + 
      G[0, u]*G[1, 0, 0, v] + G[1, u]*G[1, 1, 0, v] + 
      G[0, v]*(G[1, 1, 1, u] + G[1, 1 - v, 1 - v, u]) + 
      G[1 - v, 0, 1 - v, u] + G[1, v]*(G[1 - v, 0, u] + G[1, 1, 1 - v, u] + 
        G[1, 1 - v, 1, u] + G[1 - v, 1, 1, u]) + G[1 - v, 1 - v, 0, u] + 
      G[1, 1, 1 - v, 1 - v, u] + G[1, 1 - v, 1, 1 - v, u] + 
      G[1 - v, 1, 1, 1 - v, u]) - G[1 - v, 1 - v, 1, 1 - v, u] + 
    G[1 - v, 1 - v, -v, 0, u] - 
    (3*(G[0, 1, v]*G[0, 1 - v, u] + G[0, 1 - v, u]*G[1, 0, v] + 
       G[0, 0, 1, 0, v] + G[1 - v, -v, 0, 0, u] + G[-v, 0, 0, 0, u]))/4 + 
    (G[1, 0, v]*(G[1 - v, 0, u] + G[-v, 0, u]) + G[0, 1, v]*G[-v, 1 - v, u] + 
      G[1, v]*G[0, 1, 0, u] + G[-v, u]*G[1, 0, 1, v] + 
      G[0, v]*(G[0, 0, -v, u] + G[0, 1 - v, 1, u] + G[-v, 0, 1, u] + 
        G[-v, 0, 1 - v, u] + G[-v, 1 - v, 0, u] + G[-v, 1 - v, 1, u] + 
        G[-v, 1 - v, -v, u]) + G[0, 1, 0, 1, v] + G[0, 1, 0, 1 - v, u] + 
      G[0, 1, 1 - v, 0, u] + G[1 - v, -v, -v, 0, u] + G[-v, 0, -v, 0, u])/4 + 
    (-(Pi^2*G[0, 1, u]) - G[0, 0, v]*(G[1 - v, -v, u] + G[-v, 1 - v, u]) - 
      G[-v, u]*G[0, 1, 0, v] - G[-v, u]*G[1, 0, 0, v] - 
      G[0, u]*G[1, 0, 1, v] - G[0, v]*(G[0, 1, 0, u] + G[1 - v, -v, -v, u] + 
        G[-v, 0, -v, u]) - G[1, v]*(G[0, 1 - v, 1, u] + G[-v, 0, 1, u] + 
        G[-v, 1 - v, 1, u]) - G[0, 0, -v, 0, u] - G[0, 1 - v, 1, 1 - v, u] - 
      G[-v, 0, 1, 1 - v, u] - G[-v, 1 - v, 1, 1 - v, u] - 
      G[-v, 1 - v, -v, 0, u])/4 - ((5*I)/4)*(Pi*G[-v, u]*G[0, 0, v] + 
      Pi*Zeta[3]) + (Pi^2*(68 - 6*u - 3*u^2 + 6*v + 6*u*v + 3*v^2)*G[0, v] + 
      (Pi^2*(-119 + 6*u + 3*u^2) + ((45 + 63*u - 626*u^2 + 120*u^3 - 
           120*u^4 + 90*u^5 - 90*v - 72*u*v + 60*u^2*v - 72*u^3*v + 
           180*u^4*v + 45*v^2 + 9*u*v^2 + 48*u^2*v^2 + 90*u^3*v^2)*G[0, v])/
         u^2)*G[1, u] + (-295 + 111*u - 120*u^2 + 90*u^3 + 33*v - 72*u*v + 
        180*u^2*v + 48*v^2 + 90*u*v^2)*G[0, u]*G[1, v] + 
      Pi^2*(-70 - 6*u - 3*u^2 - 6*v - 6*u*v - 3*v^2)*G[-v, u] + 
      (-509 + 138*u - 120*u^2 + 90*u^3 + 60*v - 72*u*v + 180*u^2*v + 48*v^2 + 
        90*u*v^2)*G[0, 0, v] + (-295 + 111*u - 120*u^2 + 90*u^3 + 33*v - 
        72*u*v + 180*u^2*v + 48*v^2 + 90*u*v^2)*G[0, 1 - v, u] + 
      (-295 + 111*u - 120*u^2 + 90*u^3 + 33*v - 72*u*v + 180*u^2*v + 48*v^2 + 
        90*u*v^2)*G[1 - v, 0, u] + (-181 + 36*u + 18*u^2 + 36*v + 36*u*v + 
        18*v^2)*Zeta[3])/72 + (-(G[0, 1, v]*G[1 - v, -v, u]) - 
      G[1, 0, v]*G[1 - v, -v, u] - G[-v, u]*G[0, 0, 1, v] - 
      G[1, v]*(G[0, 0, 1, u] + G[1, 0, 0, u] + G[1 - v, 0, 1, u] + 
        G[1 - v, 1, 0, u] + G[-v, 0, 0, u]) - 
      G[0, v]*(G[0, -v, -v, u] + G[1 - v, 0, 1 - v, u] + 
        G[1 - v, -v, 1 - v, u] + G[-v, -v, 0, u]) - G[0, 0, 0, 1, v] - 
      G[0, 0, 1, 1 - v, u] - G[0, 1 - v, -v, 0, u] - G[0, -v, 0, 0, u] - 
      G[1, 0, 0, 1 - v, u] - G[1, 0, 1 - v, 0, u] - G[1, 1, 0, 0, v] - 
      G[1, 1 - v, 0, 0, u] - G[1 - v, 0, 1, 1 - v, u] - 
      G[1 - v, 0, -v, 0, u] - G[1 - v, 1, 0, 1 - v, u] - 
      G[1 - v, 1, 1 - v, 0, u] - G[-v, 0, 0, 1 - v, u] - 
      G[-v, 0, 1 - v, 0, u] - G[-v, 1 - v, 0, 0, u] - G[-v, -v, -v, 0, u] - 
      G[0, u]*Zeta[3])/2 + (5*(G[0, 0, v]*G[0, 1 - v, u] + G[0, v]*Zeta[3]))/
     2 + (3*(Pi^2*G[1, u]*G[1, v] + Pi^2*G[1, 1 - v, u] + 
       G[1, v]*G[0, 0, 0, u] + G[0, v]*G[0, -v, 0, u] + G[0, 0, 0, 0, u] + 
       G[0, 0, 0, 1 - v, u] + G[0, 0, 1 - v, 0, u] + G[0, 1 - v, 0, 0, u] + 
       G[1, 1, 0, 1, v] + G[1 - v, 0, 0, 0, u] + G[1 - v, u]*Zeta[3]))/4 - 
    2*(G[1, 0, v]*G[1, 1, u] + G[0, 0, v]*G[1, 1 - v, u] + 
      G[1, v]*G[1, 1, 1, u] + G[0, v]*(G[1, 1, 1 - v, u] + 
        G[1, 1 - v, 1, u] + G[1 - v, 1, 1, u]) + G[1, 1, 1, 1 - v, u] + 
      G[1, u]*(G[0, 0, 1, v] + G[0, 1, 0, v] + G[1, 0, 0, v] + Zeta[3])) + 
    (Pi^2*G[1, 0, u] + G[0, 0, u]*G[1, 1, v] + G[0, 1, v]*G[-v, 0, u] + 
      G[0, 0, v]*G[-v, -v, u] + G[1 - v, u]*G[0, 0, 1, v] + 
      G[1 - v, u]*G[0, 1, 0, v] + G[1 - v, u]*G[1, 0, 1, v] + 
      G[0, v]*(Pi^2*G[1 - v, u] + G[0, 0, 1, u] + G[0, 1 - v, -v, u] + 
        G[1, 0, 0, u] + G[1 - v, 0, 1, u] + G[1 - v, 0, -v, u] + 
        G[1 - v, 1, 0, u] + G[1 - v, -v, 0, u] + G[-v, -v, -v, u]) + 
      G[0, 0, 1 - v, 1 - v, u] + G[0, 1 - v, 0, 1 - v, u] + 
      G[0, 1 - v, 1 - v, 0, u] + G[0, -v, -v, 0, u] + 
      G[1 - v, 0, 0, 1 - v, u] + G[1 - v, 0, 1 - v, 0, u] + 
      G[1 - v, 1 - v, 0, 0, u] + G[1 - v, -v, 0, 1 - v, u] + 
      G[1 - v, -v, 1 - v, 0, u] + G[-v, -v, 0, 0, u] + G[-v, u]*Zeta[3] + 
      G[1, v]*(G[0, 0, 1 - v, u] + G[0, 1 - v, 0, u] + G[1 - v, 0, 0, u] + 
        G[1 - v, -v, 0, u] + Zeta[3]))/2, 
  B2 -> (3*Pi^4)/160 + (48443 - 10008*u - 10008*v)/2592 + 
    ((I/72)*Pi^3*(-13 + 26*v + 12*u*v - 6*u^2*v - 13*v^2 - 12*u*v^2 + 
       3*u^2*v^2))/(-1 + v)^2 - ((I/48)*Pi*(3*u - 43*u^2 + 22*u^3 + 3*v - 
       17*u*v + 27*u^2*v + 6*u^3*v - 6*v^2 + 8*u*v^2 + 12*u^2*v^2 + 3*v^3 + 
       6*u*v^3))/(u*(u + v)) - (Pi^2*(-57 + 78*u - 55*u^2 + 36*u^3 - 8*u^4 + 
       91*v - 76*u*v + 85*u^2*v - 52*u^3*v + 8*u^4*v + 17*v^2 - 30*u*v^2 - 
       52*u^2*v^2 + 24*u^3*v^2 - 79*v^3 + 20*u*v^3 + 24*u^2*v^3 + 28*v^4 + 
       8*u*v^4))/(96*(-1 + v)*(-1 + u + v)) + 
    ((4678*u^2 - 396*u^3 + 4939*u*v - 945*u^2*v + 54*u^3*v - 27*v^2 - 
       522*u*v^2 + 108*u^2*v^2 + 27*v^3 + 54*u*v^3)*G[0, v])/
     (432*u*(u + v)) + ((5*I)/48)*Pi^3*G[1, v] + (I/48)*Pi^3*G[1 - v, u] - 
    (7*Pi^2*G[0, v]*G[1 - v, u])/24 + 
    (-(((27 + 4498*u - 297*u^2 + 54*u^3 - 54*v - 270*u*v + 108*u^2*v + 
          27*v^2 + 54*u*v^2)*G[1, v])/u) - 
      ((27 + 4498*u - 297*u^2 + 54*u^3 - 54*v - 270*u*v + 108*u^2*v + 
         27*v^2 + 54*u*v^2)*G[1 - v, u])/u)/432 + 
    (-((Pi^2*(-241 - 72*u + 410*v + 240*u*v - 48*u^2*v - 97*v^2 - 168*u*v^2 + 
          24*u^2*v^2 - 72*v^3)*G[0, v])/(-1 + v)^2) - 
      (Pi^2*(-13 + 96*u - 6*u^2 + 98*v - 168*u*v - 157*v^2 + 72*u*v^2 + 
         72*v^3)*G[1, v])/(-1 + v)^2 - 
      (Pi^2*(31 + 96*u - 6*u^2 + 10*v - 168*u*v - 113*v^2 + 72*u*v^2 + 
         72*v^3)*G[1 - v, u])/(-1 + v)^2)/288 + 
    (I/16)*((Pi*(15 - 4*u + 7*u^2 - 2*u^3 - 7*v + 2*u*v - 9*u^2*v + 2*u^3*v - 
         15*v^2 + 4*u^2*v^2 + 7*v^3 + 2*u*v^3)*G[0, u])/(-1 + v) + 
      (Pi*(15 - 4*u + 7*u^2 - 2*u^3 - 7*v + 2*u*v - 9*u^2*v + 2*u^3*v - 
         15*v^2 + 4*u^2*v^2 + 7*v^3 + 2*u*v^3)*G[1, v])/(-1 + v) + 
      (Pi*(15 - 4*u + 7*u^2 - 2*u^3 - 7*v + 2*u*v - 9*u^2*v + 2*u^3*v - 
         15*v^2 + 4*u^2*v^2 + 7*v^3 + 2*u*v^3)*G[1 - v, u])/(-1 + v)) + 
    (Pi^2*(26 + 9*u + 9*v)*G[-v, u])/36 - 
    (I/16)*(Pi^3*G[0, u] + (Pi*(-1 + 6*u + 24*u^2 - 2*u^3 + 7*u^4 - 2*u^5 + 
         3*v - 12*u*v - 14*u^2*v - 2*u^3*v - 9*u^4*v + 2*u^5*v - 3*v^2 + 
         6*u*v^2 - 17*u^2*v^2 + 4*u^4*v^2 + v^3 + 7*u^2*v^3 + 2*u^3*v^3)*
        G[1, u])/(u^2*(-1 + v)) + Pi^3*G[-v, u]) - 
    (I/144)*((Pi*(482 - 500*u - 99*u^2 + 81*u^3 - 18*u^4 - 1036*v + 536*u*v + 
         180*u^2*v - 117*u^3*v + 18*u^4*v + 689*v^2 - 99*u*v^2 - 
         117*u^2*v^2 + 54*u^3*v^2 - 198*v^3 + 45*u*v^3 + 54*u^2*v^3 + 
         63*v^4 + 18*u*v^4)*G[0, v])/((-1 + v)*(-1 + u + v)) + 
      (Pi*(320 - 320*u - 117*u^2 + 81*u^3 - 18*u^4 - 694*v + 320*u*v + 
         198*u^2*v - 117*u^3*v + 18*u^4*v + 491*v^2 - 63*u*v^2 - 
         117*u^2*v^2 + 54*u^3*v^2 - 180*v^3 + 45*u*v^3 + 54*u^2*v^3 + 
         63*v^4 + 18*u*v^4)*G[-v, u])/((-1 + v)*(-1 + u + v))) + 
    (3*Pi^2*G[0, 0, v])/16 + ((I/24)*Pi*(-40 + 18*u + 98*v - 48*u*v + 
       6*u^2*v - 76*v^2 + 30*u*v^2 - 3*u^2*v^2 + 18*v^3)*G[0, 0, v])/
     (-1 + v)^2 + ((5*I)/4)*Pi*G[-v, u]*G[0, 0, v] - 
    (5*G[0, 0, u]*G[0, 0, v])/2 + 
    (((320 - 320*u - 117*u^2 + 81*u^3 - 18*u^4 - 694*v + 320*u*v + 
         198*u^2*v - 117*u^3*v + 18*u^4*v + 491*v^2 - 63*u*v^2 - 
         117*u^2*v^2 + 54*u^3*v^2 - 180*v^3 + 45*u*v^3 + 54*u^2*v^3 + 
         63*v^4 + 18*u*v^4)*G[0, v]*G[-v, u])/((-1 + v)*(-1 + u + v)) + 
      ((874 - 856*u - 135*u^2 + 81*u^3 - 18*u^4 - 1784*v + 820*u*v + 
         216*u^2*v - 117*u^3*v + 18*u^4*v + 1009*v^2 - 27*u*v^2 - 
         117*u^2*v^2 + 54*u^3*v^2 - 162*v^3 + 45*u*v^3 + 54*u^2*v^3 + 
         63*v^4 + 18*u*v^4)*G[0, 0, v])/((-1 + v)*(-1 + u + v)))/144 - 
    (3*Pi^2*G[0, 1, v])/8 + ((I/8)*Pi*u*v*(4 - 2*u - 4*v + u*v)*G[0, 1, v])/
     (-1 + v)^2 - G[0, 0, v]*G[0, 1 - v, u] - (Pi^2*G[0, -v, u])/12 - 
    (23*Pi^2*G[1, 0, v])/48 + (43*G[1 - v, u]*G[1, 0, v])/24 - 
    (I/24)*((Pi*(13 + 18*u - 8*v - 48*u*v + 6*u^2*v - 23*v^2 + 30*u*v^2 - 
         3*u^2*v^2 + 18*v^3)*G[0, u]*G[0, v])/(-1 + v)^2 + Pi^3*G[1, u] + 
      (Pi*(-40 + 18*u + 98*v - 48*u*v + 6*u^2*v - 76*v^2 + 30*u*v^2 - 
         3*u^2*v^2 + 18*v^3)*G[0, -v, u])/(-1 + v)^2 + 
      (Pi*(-53 + 30*u - 3*u^2 + 124*v - 48*u*v - 89*v^2 + 18*u*v^2 + 18*v^3)*
        G[1, 0, v])/(-1 + v)^2) + G[1, 0, v]*(G[0, 1 - v, u] + 
      G[1 - v, 0, u]) + 
    (((23*u - 11*u^2 + 6*u^3 - 9*v - 2*u*v + 12*u^2*v + 9*v^2 + 6*u*v^2)/
         (u + v) + (Pi^2*(27 - 28*u + u^2 - 78*v + 60*u*v - 4*u^2*v + 
           75*v^2 - 32*u*v^2 + 2*u^2*v^2 - 24*v^3))/(-1 + v)^2)*G[0, u] + 
      Pi^2*G[1 - v, 0, u])/48 + ((3*I)/8)*
     (Pi*(-1 + 2*u + 2*v)*G[0, u]*G[1, v] + Pi*(-1 + 2*u + 2*v)*
       G[0, 1 - v, u] + Pi*(-1 + 2*u + 2*v)*G[1 - v, 0, u]) + 
    (((-1 + 6*u + 24*u^2 - 2*u^3 + 7*u^4 - 2*u^5 + 3*v - 12*u*v - 14*u^2*v - 
         2*u^3*v - 9*u^4*v + 2*u^5*v - 3*v^2 + 6*u*v^2 - 17*u^2*v^2 + 
         4*u^4*v^2 + v^3 + 7*u^2*v^3 + 2*u^3*v^3)*G[0, v]*G[1, u])/
       (u^2*(-1 + v)) + (Pi^2 + (15 - 4*u + 7*u^2 - 2*u^3 - 7*v + 2*u*v - 
          9*u^2*v + 2*u^3*v - 15*v^2 + 4*u^2*v^2 + 7*v^3 + 2*u*v^3)/(-1 + v))*
       G[0, u]*G[1, v] + Pi^2*G[0, v]*G[-v, u] + Pi^2*G[0, 0, u] + 
      (Pi^2 + (15 - 4*u + 7*u^2 - 2*u^3 - 7*v + 2*u*v - 9*u^2*v + 2*u^3*v - 
          15*v^2 + 4*u^2*v^2 + 7*v^3 + 2*u*v^3)/(-1 + v))*G[0, 1 - v, u] + 
      ((15 - 4*u + 7*u^2 - 2*u^3 - 7*v + 2*u*v - 9*u^2*v + 2*u^3*v - 15*v^2 + 
         4*u^2*v^2 + 7*v^3 + 2*u*v^3)*G[1 - v, 0, u])/(-1 + v))/16 + 
    G[0, 0, v]*G[1 - v, 1, u] - G[0, 1, v]*G[1 - v, 1, u] - 
    G[1, 0, v]*G[1 - v, 1, u] + G[1, 1, v]*G[1 - v, 1, u] + 
    (25*G[0, v]*G[1 - v, 1 - v, u])/24 - (11*G[0, 0, v]*G[1 - v, 1 - v, u])/
     4 + G[0, 1, v]*(G[1 - v, 0, u] + G[1 - v, 1 - v, u]) + 
    ((439 - 9*u - 9*v)*G[1, v]*G[1 - v, u] + 
      ((439 - 9*u - 448*v + 9*v^2)*G[0, 1, v])/(-1 + v) + 
      (439 - 9*u - 9*v)*G[1, 1, v] + (439 - 9*u - 9*v)*G[1 - v, 1 - v, u])/
     72 - (I/8)*(Pi*(9 - 4*u + u^2)*G[1, u]*G[1, v] + 
      (Pi*(-3 + 10*u - u^2 + 12*v - 16*u*v - 15*v^2 + 6*u*v^2 + 6*v^3)*
        G[0, v]*G[1 - v, u])/(-1 + v)^2 + 
      (Pi*(-6 + 6*u + 18*v - 8*u*v - 2*u^2*v - 18*v^2 + 2*u*v^2 + u^2*v^2 + 
         6*v^3)*G[0, 1, u])/(-1 + v)^2 + Pi*(-3 + u)*(-1 + u)*G[1, 0, u] + 
      Pi*(9 - 4*u + u^2)*G[1, 1 - v, u] + 
      (Pi*(9 - 4*u + u^2 - 18*v + 4*u*v + 9*v^2)*G[1 - v, 1, u])/(-1 + v)^2 + 
      (Pi*(-3 + 10*u - u^2 + 12*v - 16*u*v - 15*v^2 + 6*u*v^2 + 6*v^3)*
        G[1 - v, -v, u])/(-1 + v)^2) + 
    ((-9 + u + v)*G[0, 0, u] + ((-10 + 6*u + 26*v - 16*u*v + 2*u^2*v - 
         22*v^2 + 10*u*v^2 - u^2*v^2 + 6*v^3)*G[0, u]*G[0, 0, v])/
       (-1 + v)^2 + ((-6 + 6*u + 18*v - 8*u*v - 2*u^2*v - 18*v^2 + 2*u*v^2 + 
         u^2*v^2 + 6*v^3)*G[0, v]*G[0, 1, u])/(-1 + v)^2 + 
      (((-6 + 12*v + 4*u*v - 2*u^2*v - 6*v^2 - 4*u*v^2 + u^2*v^2)*G[0, u])/
         (-1 + v)^2 + (9 + 4*u - u^2)*G[1, u])*G[0, 1, v] + 
      (-3 + u)*(-1 + u)*G[0, v]*G[1, 0, u] + (15 - 4*u + u^2)*G[1, u]*
       G[1, 0, v] + (15 - 4*u + u^2)*G[0, v]*G[1, 1 - v, u] + 
      ((9 - 4*u + u^2 - 18*v + 4*u*v + 9*v^2)*G[0, v]*G[1 - v, 1, u])/
       (-1 + v)^2 + ((-3 + 10*u - u^2 + 12*v - 16*u*v - 15*v^2 + 6*u*v^2 + 
         6*v^3)*G[0, v]*G[1 - v, -v, u])/(-1 + v)^2)/8 - 
    (I/12)*Pi*(2 + 9*u + 9*v)*G[-v, 0, u] + (11*G[0, 0, v]*G[-v, 0, u])/4 + 
    (-(((-1 + 6*u + 24*u^2 - 2*u^3 + 7*u^4 - 2*u^5 + 3*v - 12*u*v - 
          14*u^2*v - 2*u^3*v - 9*u^4*v + 2*u^5*v - 3*v^2 + 6*u*v^2 - 
          17*u^2*v^2 + 4*u^4*v^2 + v^3 + 7*u^2*v^3 + 2*u^3*v^3)*G[1, u]*
         G[1, v])/(u^2*(-1 + v))) - ((32 - 26*u - 7*u^2 + 9*u^3 - 2*u^4 - 
         76*v + 40*u*v + 14*u^2*v - 13*u^3*v + 2*u^4*v + 63*v^2 - 21*u*v^2 - 
         13*u^2*v^2 + 6*u^3*v^2 - 26*v^3 + 5*u*v^3 + 6*u^2*v^3 + 7*v^4 + 
         2*u*v^4)*G[1, 0, v])/((-1 + v)*(-1 + u + v)) - 
      ((-1 + 6*u + 24*u^2 - 2*u^3 + 7*u^4 - 2*u^5 + 3*v - 12*u*v - 14*u^2*v - 
         2*u^3*v - 9*u^4*v + 2*u^5*v - 3*v^2 + 6*u*v^2 - 17*u^2*v^2 + 
         4*u^4*v^2 + v^3 + 7*u^2*v^3 + 2*u^3*v^3)*G[1, 1 - v, u])/
       (u^2*(-1 + v)) - Pi^2*G[-v, 0, u])/16 + 
    (-(G[0, v]*(((158 - 140*u - 135*u^2 + 81*u^3 - 18*u^4 - 352*v + 122*u*v + 
            198*u^2*v - 117*u^3*v + 18*u^4*v + 293*v^2 - 45*u*v^2 - 
            117*u^2*v^2 + 54*u^3*v^2 - 162*v^3 + 45*u*v^3 + 54*u^2*v^3 + 
            63*v^4 + 18*u*v^4)*G[0, u])/((-1 + v)*(-1 + u + v)) + 
         ((-9 + 54*u - 662*u^2 + 63*u^4 - 18*u^5 + 27*v - 108*u*v + 
            770*u^2*v - 18*u^3*v - 81*u^4*v + 18*u^5*v - 27*v^2 + 54*u*v^2 - 
            171*u^2*v^2 + 36*u^4*v^2 + 9*v^3 + 63*u^2*v^3 + 18*u^3*v^3)*
           G[1 - v, u])/(u^2*(-1 + v)))) - 
      ((320 - 320*u - 117*u^2 + 81*u^3 - 18*u^4 - 694*v + 320*u*v + 
         198*u^2*v - 117*u^3*v + 18*u^4*v + 491*v^2 - 63*u*v^2 - 
         117*u^2*v^2 + 54*u^3*v^2 - 180*v^3 + 45*u*v^3 + 54*u^2*v^3 + 
         63*v^4 + 18*u*v^4)*G[-v, 0, u])/((-1 + v)*(-1 + u + v)))/144 + 
    (Pi^2*G[-v, -v, u])/3 - G[0, 0, v]*G[-v, -v, u] + 
    (I/12)*(Pi*(2 + 9*u + 9*v)*G[0, v]*G[-v, u] + Pi*(-7 + 9*u + 9*v)*
       G[-v, -v, u]) + ((7*I)/4)*Pi*G[0, 0, 0, v] + 
    (21*G[0, u]*G[0, 0, 0, v])/4 + (15*G[1 - v, u]*G[0, 0, 0, v])/4 - 
    (15*G[-v, u]*G[0, 0, 0, v])/4 - (43*G[0, 0, 1, v])/24 - 
    G[0, u]*G[0, 0, 1, v] + ((3*I)/4)*(Pi*G[0, v]*G[1, u] + 
      Pi*G[1, v]*G[1 - v, u] + Pi*(-1 + u + v)*G[0, 0, u] + 
      Pi*G[0, u]*G[1, 0, v] + Pi*G[1, 1, v] + Pi*G[1 - v, 1 - v, u] + 
      Pi*G[0, 0, -v, u]) - (I/2)*(Pi*G[1, u]*G[0, 1, v] + 
      Pi*G[1, u]*G[1, 0, v] + Pi*G[0, v]*G[1, 1 - v, u] + 
      Pi*G[0, v]*G[1 - v, 1, u] + Pi*G[0, 0, 1, u] + Pi*G[0, 1, 0, v]) + 
    (61*G[0, 1, 1, v])/24 + G[0, u]*G[0, 1, 1, v] + 
    (-(Pi^2*G[1, u]*G[1, v]) - Pi^2*G[1, 1 - v, u] - 
      ((-55 + 18*u + 128*v - 48*u*v + 6*u^2*v - 91*v^2 + 30*u*v^2 - 
         3*u^2*v^2 + 18*v^3)*G[0, 0, 0, v])/(-1 + v)^2 - 
      ((-1 + 2*v + 12*u*v - 6*u^2*v - v^2 - 12*u*v^2 + 3*u^2*v^2)*
        G[0, 1, 0, v])/(-1 + v)^2 - ((-40 + 18*u + 98*v - 48*u*v + 6*u^2*v - 
         76*v^2 + 30*u*v^2 - 3*u^2*v^2 + 18*v^3)*G[0, -v, 0, u])/(-1 + v)^2)/
     24 + ((Pi^2*(-3 + u)*(-1 + u) + Pi^2*G[0, v])*G[1, u] + 
      ((-16 + 30*u - 3*u^2 + 50*v - 48*u*v - 52*v^2 + 18*u*v^2 + 18*v^3)*
        G[1 - v, u]*G[0, 0, v])/(-1 + v)^2 + 
      ((52 - 12*u + 3*u^2 - 104*v + 12*u*v + 52*v^2)*G[1 - v, u]*G[0, 1, v])/
       (-1 + v)^2 + G[0, v]*((13 - 18*u - 18*v)*G[0, 0, u] + 
        ((-40 + 18*u + 98*v - 48*u*v + 6*u^2*v - 76*v^2 + 30*u*v^2 - 
           3*u^2*v^2 + 18*v^3)*G[0, -v, u])/(-1 + v)^2) + 
      ((-8 + 30*u - 3*u^2 + 34*v - 48*u*v - 44*v^2 + 18*u*v^2 + 18*v^3)*
        G[1, 0, 0, v])/(-1 + v)^2 + ((52 - 12*u + 3*u^2 - 104*v + 12*u*v + 
         52*v^2)*G[1, 0, 1, v])/(-1 + v)^2)/24 + (7*G[1, 1, 0, v])/8 + 
    G[1 - v, u]*G[1, 1, 0, v] - 
    (3*(G[1, v]*G[1, 1 - v, u] + G[0, 1, v]*G[1, 1 - v, u] + 
       G[1, 0, v]*G[1, 1 - v, u] + G[1, u]*(G[0, 0, v] + G[1, 1, v] + 
         G[0, 0, 0, v] + G[0, 1, 1, v] + G[1, 0, 1, v] + G[1, 1, 0, v]) + 
       G[1, 1 - v, 1 - v, u] + G[0, v]*G[1, 1 - v, 1 - v, u]))/2 + 
    (3*((-1 + 2*u + 2*v)*G[1, v]*G[0, 0, u] + Pi^2*G[1, 1, v] + 
       (-1 + 2*u + 2*v)*G[0, 0, 1 - v, u] + (-1 + 2*u + 2*v)*
        G[0, 1 - v, 0, u] + (-1 + 2*u + 2*v)*G[1 - v, 0, 0, u]))/8 + 
    G[1, v]*G[1 - v, 1, 1 - v, u] - (I/4)*(Pi*G[1 - v, u]*G[0, 0, v] + 
      Pi*G[1, v]*G[0, 1, u] + Pi*G[1, v]*G[0, 1 - v, u] + 
      Pi*G[-v, u]*G[1, 0, v] + Pi*G[0, u]*G[1, 1, v] + 
      Pi*G[1, v]*G[1 - v, 0, u] + G[0, v]*(Pi*G[1 - v, -v, u] + 
        Pi*G[-v, 1 - v, u]) + Pi*G[0, 1, 0, u] + Pi*G[0, 1, 1 - v, u] + 
      Pi*G[0, 1 - v, 1, u] + Pi*G[0, 1 - v, 1 - v, u] + 
      Pi*G[1 - v, 0, 1 - v, u] + Pi*G[1 - v, 1 - v, 0, u]) + 
    (I/2)*(Pi*G[1 - v, u]*G[0, 1, v] + Pi*G[1 - v, u]*G[1, 0, v] + 
      G[1, u]*(Pi*G[0, 0, v] + Pi*G[1, 1, v]) + 
      G[1, v]*(Pi*G[1, 1 - v, u] + Pi*G[1 - v, 1, u]) + 
      Pi*G[0, v]*G[1 - v, 1 - v, u] + Pi*G[0, 1, 1, v] + Pi*G[0, -v, 0, u] + 
      Pi*G[1, 1, 0, v] + Pi*G[1, 1 - v, 1 - v, u] + 
      Pi*G[1 - v, 1, 1 - v, u] + Pi*G[1 - v, 1 - v, 1, u]) - 
    (61*(G[1 - v, u]*G[1, 1, v] + G[1, v]*G[1 - v, 1 - v, u] + 
       G[1, 1, 1, v] + G[1 - v, 1 - v, 1 - v, u]))/24 - 
    ((3*I)/4)*(Pi*G[1 - v, u]*G[1, 1, v] + Pi*G[1, v]*G[1 - v, 1 - v, u] + 
      Pi*G[0, v]*G[-v, 0, u] + Pi*G[1, 1, 1, v] + 
      Pi*G[1 - v, 1 - v, 1 - v, u]) + 
    (-(Pi^2*G[0, u]*G[0, v]) - ((-6 + 6*u + 18*v - 8*u*v - 2*u^2*v - 18*v^2 + 
         2*u*v^2 + u^2*v^2 + 6*v^3)*G[1, v]*G[0, 1, u])/(-1 + v)^2 - 
      (-3 + u)*(-1 + u)*G[1, v]*G[1, 0, u] - 
      G[1, v]*(Pi^2*G[-v, u] + ((9 - 4*u + u^2 - 18*v + 4*u*v + 9*v^2)*
          G[1 - v, 1, u])/(-1 + v)^2) - Pi^2*G[-v, 1 - v, u] - 
      ((-6 + 6*u + 18*v - 8*u*v - 2*u^2*v - 18*v^2 + 2*u*v^2 + u^2*v^2 + 
         6*v^3)*G[0, 1, 1 - v, u])/(-1 + v)^2 - (-3 + u)*(-1 + u)*
       G[1, 0, 1 - v, u] - (-3 + u)*(-1 + u)*G[1, 1 - v, 0, u] - 
      ((9 - 4*u + u^2 - 18*v + 4*u*v + 9*v^2)*G[1 - v, 1, 1 - v, u])/
       (-1 + v)^2 - ((-3 + 10*u - u^2 + 12*v - 16*u*v - 15*v^2 + 6*u*v^2 + 
         6*v^3)*G[1 - v, -v, 0, u])/(-1 + v)^2)/8 + 
    G[0, v]*(G[0, 1 - v, 1 - v, u] + G[0, -v, -v, u] + 
      G[1 - v, 0, 1 - v, u] + G[1 - v, 1 - v, 0, u] + G[-v, 0, -v, u] + 
      G[-v, -v, 0, u]) - I*(Pi*G[0, u]*G[0, 0, v] + Pi*G[0, v]*G[0, -v, u] + 
      Pi*G[0, -v, -v, u] + Pi*G[1, 0, 0, v] + Pi*G[-v, 0, -v, u] + 
      Pi*G[-v, -v, 0, u]) + ((11 - 9*u - 9*v)*G[-v, u]*G[0, 0, v] + 
      G[0, v]*((-11 + 9*u + 9*v)*G[-v, 0, u] + (7 - 9*u - 9*v)*
         G[-v, -v, u]) + (11 - 9*u - 9*v)*G[-v, 0, 0, u] + 
      (-7 + 9*u + 9*v)*G[-v, -v, 0, u])/12 - 
    G[0, v]*(G[0, -v, 0, u] + G[1 - v, 1, 1 - v, u] + G[-v, -v, -v, u]) + 
    I*(Pi*G[0, v]*G[-v, -v, u] + Pi*G[1, 0, 1, v] + Pi*G[-v, -v, -v, u]) - 
    9*G[0, 0, 0, 0, v] + (7*G[0, 0, 0, 1, v])/4 + 
    (-(G[0, 1, v]*G[-v, 1 - v, u]) - G[1, v]*G[0, 0, 1, u] - 
      G[0, u]*G[1, 0, 0, v] - G[-v, u]*G[1, 0, 1, v] - 
      G[0, v]*G[1 - v, 1 - v, 1, u] - G[0, 0, 1, 1 - v, u])/2 - 
    (5*(G[0, 0, v]*G[1 - v, 0, u] + G[0, 1, 0, 1, v]))/4 - G[0, 1, 1, 0, v] - 
    G[0, -v, -v, 0, u] + (5*(G[0, 1, v]*G[0, 1 - v, u] + 
       G[1, 0, v]*G[1 - v, 1 - v, u] + G[0, u]*G[1, 1, 0, v] + 
       G[0, 1, 0, 0, v] + G[1, 0, 0, 0, v]))/4 - 
    (7*(G[1 - v, u]*G[0, 0, 1, v] + G[0, v]*G[-v, 0, 0, u] + 
       G[1, 0, 0, 1, v]))/4 - 
    (9*(G[1 - v, u]*G[1, 0, 0, v] + G[1, 0, 1, 0, v]))/4 - 
    2*(G[1 - v, u]*G[0, 1, 0, v] + G[1, 1, 0, 0, v]) + 
    G[1 - v, 1, 1 - v, 1 - v, u] + (G[0, 0, v]*G[1 - v, -v, u] + 
      G[0, v]*G[0, 0, 1, u] + G[1 - v, u]*G[0, 1, 1, v] + 
      G[1, v]*G[1 - v, 1 - v, 1, u] + G[0, -v, 0, 0, u] + 
      G[1 - v, 1 - v, 1, 1 - v, u])/2 - 
    (3*((u + v)*G[0, u]*G[1, 0, v] + G[0, 1 - v, u]*((u + v)*G[0, v] + 
         G[1, 1, v]) + (1 + u + v)*G[0, v]*G[1 - v, 0, u] + 
       G[1, 1, v]*G[1 - v, 0, u] + G[0, v]*G[0, 0, -v, u] + 
       G[0, u]*(G[0, 1, 0, v] + G[1, 1, 1, v]) + 
       G[1, v]*(G[0, 1 - v, 1 - v, u] + G[1 - v, 0, 1 - v, u] + 
         G[1 - v, 1 - v, 0, u]) + G[0, 0, 1, 1, v] + G[0, 1 - v, 1 - v, 
        1 - v, u] + G[1 - v, 0, 1 - v, 1 - v, u] + G[1 - v, 1 - v, 0, 1 - v, 
        u] + G[1 - v, 1 - v, 1 - v, 0, u]))/4 + 
    (3*(G[1, v]*G[0, 1 - v, u] + G[0, u]*G[1, 1, v] + 
       G[1, v]*G[1 - v, 0, u] + G[0, v]*G[0, 0, 0, u] + 
       G[0, 1 - v, 1 - v, u] + G[1 - v, u]*G[1, 0, 1, v] + 
       G[1 - v, 0, 1 - v, u] + G[1 - v, 1 - v, 0, u] + G[0, 0, -v, 0, u] + 
       G[-v, 0, 0, 0, u]))/4 - G[-v, 0, -v, 0, u] - G[-v, -v, 0, 0, u] + 
    G[-v, -v, -v, 0, u] - ((298 - 36*u + 9*u^2 - 596*v + 36*u*v + 298*v^2)*
      Zeta[3])/(72*(-1 + v)^2) + (I/4)*(Pi*G[0, v]*G[0, 0, u] + 
      Pi*G[0, v]*G[0, 1, u] + Pi*G[0, u]*G[0, 1, v] + 
      Pi*G[0, v]*G[0, 1 - v, u] + Pi*(-3 + u)*(-1 + u)*G[1, 1, u] + 
      Pi*G[-v, u]*G[1, 1, v] + Pi*G[0, v]*G[1 - v, 0, u] + 
      G[1, v]*(Pi*G[0, -v, u] + Pi*G[1 - v, -v, u] + Pi*G[-v, 1 - v, u]) + 
      Pi*G[0, 1 - v, -v, u] + Pi*G[0, -v, 1 - v, u] + 
      Pi*G[1 - v, 1 - v, -v, u] + Pi*G[1 - v, -v, 1 - v, u] + 
      Pi*G[-v, 0, 0, u] + Pi*G[-v, 0, 1, u] + Pi*G[-v, 1 - v, 1, u] + 
      Pi*G[-v, 1 - v, 1 - v, u] + Pi*Zeta[3]) + 
    (Pi^2*G[0, 1, u] + G[0, 0, u]*G[0, 1, v] + Pi^2*G[1 - v, 1 - v, u] + 
      G[1, 1, v]*G[-v, 0, u] + (-3 + u)*(-1 + u)*G[1, 1, 1 - v, u] + 
      G[0, v]*(G[0, 1, 0, u] + G[0, 1 - v, 1, u] + G[1 - v, 0, 0, u] + 
        G[-v, 0, 1 - v, u]) + G[1, v]*(Pi^2*G[1 - v, u] + 
        (-3 + u)*(-1 + u)*G[1, 1, u] + G[0, -v, 0, u] + G[1 - v, -v, 0, u] + 
        G[-v, 0, 1, u] + G[-v, 0, 1 - v, u] + G[-v, 1 - v, 0, u] + 
        G[-v, 1 - v, 1, u]) + G[0, 1 - v, -v, 0, u] + G[0, -v, 0, 1 - v, u] + 
      G[0, -v, 1 - v, 0, u] + G[1, 0, 1, 1, v] + G[1, 1, 0, 1, v] + 
      G[1 - v, 1 - v, -v, 0, u] + G[1 - v, -v, 0, 1 - v, u] + 
      G[1 - v, -v, 1 - v, 0, u] + G[-v, 0, 1, 1 - v, u] + 
      G[-v, 0, 1 - v, 1 - v, u] + G[-v, 1 - v, 0, 1 - v, u] + 
      G[-v, 1 - v, 1, 1 - v, u] + G[-v, 1 - v, 1 - v, 0, u] + 
      G[1 - v, u]*Zeta[3])/4 + 
    (3*(G[0, 0, v]*G[0, -v, u] + G[0, 0, v]*G[1, 1 - v, u] + 
       G[1, 1, v]*G[1, 1 - v, u] + G[0, u]*G[1, 0, 1, v] + 
       G[1, u]*(G[0, 0, 1, v] + G[0, 1, 0, v] + G[1, 0, 0, v] + 
         G[1, 1, 1, v]) + G[0, v]*G[1 - v, 1 - v, 1 - v, u] + 
       G[0, 0, 1, 0, v] + G[1, 1 - v, 1 - v, 1 - v, u] + 
       G[1, v]*(G[1, 1 - v, 1 - v, u] + Zeta[3])))/2 + 
    (-(G[0, 0, u]*G[1, 1, v]) - G[0, 1, v]*(G[0, -v, u] + G[1 - v, -v, u]) - 
      G[1, 0, v]*(G[0, -v, u] + G[1 - v, -v, u]) - G[-v, u]*G[0, 1, 1, v] - 
      G[1, v]*(G[0, 0, 1 - v, u] + G[0, 1, 0, u] + G[0, 1 - v, 0, u] + 
        G[0, 1 - v, 1, u] + G[1 - v, 0, 0, u]) - G[0, 0, 1 - v, 1 - v, u] - 
      G[0, 1, 0, 1 - v, u] - G[0, 1, 1 - v, 0, u] - G[0, 1 - v, 0, 1 - v, 
       u] - G[0, 1 - v, 1, 1 - v, u] - G[0, 1 - v, 1 - v, 0, u] - 
      G[1, 1, 1, 0, v] - G[1 - v, 0, 0, 1 - v, u] - G[1 - v, 0, 1 - v, 0, 
       u] - G[1 - v, 1 - v, 0, 0, u] - 
      G[0, v]*((-3 + u)*(-1 + u)*G[1, 1, u] + G[0, 0, 1 - v, u] + 
        G[0, 1 - v, -v, u] + G[0, -v, 1 - v, u] + G[1 - v, 1 - v, -v, u] + 
        G[1 - v, -v, 0, u] + G[1 - v, -v, 1 - v, u] + G[-v, 0, 1, u] + 
        G[-v, 1 - v, 1, u] + G[-v, 1 - v, 1 - v, u] + Zeta[3]))/4, 
  C2 -> (65*Pi^4)/1152 - (5*(-67 + 16*u + 16*v))/128 + 
    ((I/48)*Pi^3*(-3 - 2*v + 12*u*v - 4*u^2*v + 15*v^2 - 16*u*v^2 + 
       2*u^2*v^2 - 12*v^3 + 4*u*v^3 + 2*v^4))/(-1 + v)^2 - 
    (I/6)*Pi^3*G[0, u] + (Pi^2*(6 - 12*u + 3*u^2 - 28*v + 36*u*v - 8*u^2*v + 
       42*v^2 - 32*u*v^2 + 4*u^2*v^2 - 24*v^3 + 8*u*v^3 + 4*v^4)*G[0, u])/
     (48*(-1 + v)^2) - ((-51*u^2 + 6*u^3 - 27*u*v - 20*u^2*v + 20*u^3*v - 
       10*v^2 - 16*u*v^2 + 40*u^2*v^2 + 10*v^3 + 20*u*v^3)*G[0, v])/
     (32*u*(u + v)) - (Pi^2*(-27 + 16*u - 4*u^2 + 38*v + 8*u*v - 8*u^2*v + 
       9*v^2 - 32*u*v^2 + 4*u^2*v^2 - 24*v^3 + 8*u*v^3 + 4*v^4)*G[0, v])/
     (96*(-1 + v)^2) + (Pi^2*G[0, u]*G[1, v])/12 - 
    (13*Pi^2*G[0, v]*G[1 - v, u])/48 - (5*Pi^2*G[1, v]*G[1 - v, u])/48 - 
    (I/16)*((Pi*(-1 + u + v)*(-17 + 11*u - 10*u^2 + 16*v - 23*u*v + 
         10*u^2*v + v^2 + 10*u*v^2)*G[0, u])/(-1 + v) + 
      (Pi*(-1 + u + v)*(-15 + 11*u - 10*u^2 + 14*v - 23*u*v + 10*u^2*v + 
         v^2 + 10*u*v^2)*G[1, v])/(-1 + v) + 
      (Pi*(-1 + u + v)*(-15 + 11*u - 10*u^2 + 14*v - 23*u*v + 10*u^2*v + 
         v^2 + 10*u*v^2)*G[1 - v, u])/(-1 + v)) + 
    (((10 - 37*u - 38*u^2 + 20*u^3 - 20*v - 28*u*v + 40*u^2*v + 10*v^2 + 
         20*u*v^2)*G[1, v])/u + ((10 - 37*u - 38*u^2 + 20*u^3 - 20*v - 
         28*u*v + 40*u^2*v + 10*v^2 + 20*u*v^2)*G[1 - v, u])/u)/32 + 
    ((Pi^2*(-58 + 161*u - 193*u^2 + 124*u^3 - 40*u^4 + 177*v - 417*u*v + 
         451*u^2*v - 252*u^3*v + 40*u^4*v - 176*v^2 + 380*u*v^2 - 
         380*u^2*v^2 + 120*u^3*v^2 + 53*v^3 - 164*u*v^3 + 120*u^2*v^3 + 
         4*v^4 + 40*u*v^4))/((-1 + v)*(-1 + u + v)) + 
      (Pi^2*(21 - 24*u + 6*u^2 - 58*v + 48*u*v - 8*u^2*v + 57*v^2 - 
         32*u*v^2 + 4*u^2*v^2 - 24*v^3 + 8*u*v^3 + 4*v^4)*G[1, v])/
       (-1 + v)^2 + (Pi^2*(21 - 24*u + 6*u^2 - 58*v + 48*u*v - 8*u^2*v + 
         57*v^2 - 32*u*v^2 + 4*u^2*v^2 - 24*v^3 + 8*u*v^3 + 4*v^4)*
        G[1 - v, u])/(-1 + v)^2)/96 - (17*Pi^2*G[0, v]*G[-v, u])/48 + 
    ((5*I)/48)*(Pi^3*G[0, v] + Pi^3*G[-v, u]) + 
    (I/16)*((Pi*(5*u - 11*u^2 + 5*v - 4*u*v - 16*u^2*v + 10*u^3*v - 10*v^2 - 
         11*u*v^2 + 20*u^2*v^2 + 5*v^3 + 10*u*v^3))/(u*(u + v)) + 
      (Pi*(-29 + 49*u - 47*u^2 + 31*u^3 - 10*u^4 + 72*v - 109*u*v + 
         110*u^2*v - 63*u^3*v + 10*u^4*v - 56*v^2 + 91*u*v^2 - 95*u^2*v^2 + 
         30*u^3*v^2 + 12*v^3 - 41*u*v^3 + 30*u^2*v^3 + v^4 + 10*u*v^4)*
        G[0, v])/((-1 + v)*(-1 + u + v)) + 
      (Pi*(-1 + u + v)*(5 + 13*u - 19*u^2 + 11*u^3 - 10*u^4 - 10*v - 15*u*v + 
         20*u^2*v - 23*u^3*v + 10*u^4*v + 5*v^2 + 2*u*v^2 + u^2*v^2 + 
         10*u^3*v^2)*G[1, u])/(u^2*(-1 + v)) + 
      (Pi*(-29 + 49*u - 47*u^2 + 31*u^3 - 10*u^4 + 72*v - 109*u*v + 
         110*u^2*v - 63*u^3*v + 10*u^4*v - 56*v^2 + 91*u*v^2 - 95*u^2*v^2 + 
         30*u^3*v^2 + 12*v^3 - 41*u*v^3 + 30*u^2*v^3 + v^4 + 10*u*v^4)*
        G[-v, u])/((-1 + v)*(-1 + u + v))) - (Pi^2*G[0, 0, u])/24 - 
    (5*Pi^2*G[0, 0, v])/12 + (5*Pi^2*G[0, 1, v])/48 + (Pi^2*G[0, -v, u])/6 - 
    (11*Pi^2*G[1, 0, v])/24 + (3*G[1 - v, u]*G[1, 0, v])/8 - 
    (11*Pi^2*G[1, 1, v])/48 + G[0, 0, v]*G[1 - v, 1 - v, u] + 
    (-(((18*u - 22*u^2 + 10*u^3 + v - 23*u*v + 20*u^2*v - v^2 + 10*u*v^2)*
         G[0, u])/(u + v)) - ((-1 + u + v)*(5 + 13*u - 19*u^2 + 11*u^3 - 
         10*u^4 - 10*v - 15*u*v + 20*u^2*v - 23*u^3*v + 10*u^4*v + 5*v^2 + 
         2*u*v^2 + u^2*v^2 + 10*u^3*v^2)*G[0, v]*G[1, u])/(u^2*(-1 + v)) - 
      ((-1 + u + v)*(-15 + 11*u - 10*u^2 + 14*v - 23*u*v + 10*u^2*v + v^2 + 
         10*u*v^2)*G[0, u]*G[1, v])/(-1 + v) - 
      ((-29 + 49*u - 47*u^2 + 31*u^3 - 10*u^4 + 72*v - 109*u*v + 110*u^2*v - 
         63*u^3*v + 10*u^4*v - 56*v^2 + 91*u*v^2 - 95*u^2*v^2 + 30*u^3*v^2 + 
         12*v^3 - 41*u*v^3 + 30*u^2*v^3 + v^4 + 10*u*v^4)*G[0, v]*G[-v, u])/
       ((-1 + v)*(-1 + u + v)) - ((-56 + 78*u - 49*u^2 + 31*u^3 - 10*u^4 + 
         128*v - 142*u*v + 112*u^2*v - 63*u^3*v + 10*u^4*v - 87*v^2 + 
         95*u*v^2 - 95*u^2*v^2 + 30*u^3*v^2 + 14*v^3 - 41*u*v^3 + 
         30*u^2*v^3 + v^4 + 10*u*v^4)*G[0, 0, v])/((-1 + v)*(-1 + u + v)) - 
      ((-27 + 2*u + 27*v)*G[0, 1, v])/(-1 + v) - 
      ((-1 + u + v)*(-15 + 11*u - 10*u^2 + 14*v - 23*u*v + 10*u^2*v + v^2 + 
         10*u*v^2)*G[0, 1 - v, u])/(-1 + v) - 
      ((-1 + u + v)*(-15 + 11*u - 10*u^2 + 14*v - 23*u*v + 10*u^2*v + v^2 + 
         10*u*v^2)*G[1 - v, 0, u])/(-1 + v) - Pi^2*G[1 - v, 1 - v, u])/16 - 
    (Pi^2*G[1 - v, -v, u])/3 - ((3*I)/8)*Pi*G[-v, 0, u] - 
    G[0, 0, v]*G[-v, 0, u] + (17*(Pi^2*G[0, u]*G[0, v] + Pi^2*G[-v, 0, u]))/
     48 + (((-1 + u + v)*(5 + 13*u - 19*u^2 + 11*u^3 - 10*u^4 - 10*v - 
         15*u*v + 20*u^2*v - 23*u^3*v + 10*u^4*v + 5*v^2 + 2*u*v^2 + 
         u^2*v^2 + 10*u^3*v^2)*G[1, u]*G[1, v])/(u^2*(-1 + v)) + 
      (27 - 2*u - 2*v)*G[1, v]*G[1 - v, u] + 
      G[0, v]*(((-29 + 49*u - 47*u^2 + 31*u^3 - 10*u^4 + 74*v - 113*u*v + 
           112*u^2*v - 63*u^3*v + 10*u^4*v - 60*v^2 + 95*u*v^2 - 95*u^2*v^2 + 
           30*u^3*v^2 + 14*v^3 - 41*u*v^3 + 30*u^2*v^3 + v^4 + 10*u*v^4)*
          G[0, u])/((-1 + v)*(-1 + u + v)) + 
        ((-5 - 8*u + 59*u^2 - 32*u^3 + 21*u^4 - 10*u^5 + 15*v + 18*u*v - 
           81*u^2*v + 54*u^3*v - 43*u^4*v + 10*u^5*v - 15*v^2 - 12*u*v^2 + 
           21*u^2*v^2 - 32*u^3*v^2 + 20*u^4*v^2 + 5*v^3 + 2*u*v^3 + u^2*v^3 + 
           10*u^3*v^3)*G[1 - v, u])/(u^2*(-1 + v))) + 
      ((-30 + 66*u - 51*u^2 + 31*u^3 - 10*u^4 + 76*v - 134*u*v + 116*u^2*v - 
         63*u^3*v + 10*u^4*v - 61*v^2 + 99*u*v^2 - 95*u^2*v^2 + 30*u^3*v^2 + 
         14*v^3 - 41*u*v^3 + 30*u^2*v^3 + v^4 + 10*u*v^4)*G[1, 0, v])/
       ((-1 + v)*(-1 + u + v)) + (27 - 2*u - 2*v)*G[1, 1, v] + 
      ((-1 + u + v)*(5 + 13*u - 19*u^2 + 11*u^3 - 10*u^4 - 10*v - 15*u*v + 
         20*u^2*v - 23*u^3*v + 10*u^4*v + 5*v^2 + 2*u*v^2 + u^2*v^2 + 
         10*u^3*v^2)*G[1, 1 - v, u])/(u^2*(-1 + v)) + 
      (27 - 2*u - 2*v)*G[1 - v, 1 - v, u] + 
      ((-29 + 49*u - 47*u^2 + 31*u^3 - 10*u^4 + 72*v - 109*u*v + 110*u^2*v - 
         63*u^3*v + 10*u^4*v - 56*v^2 + 91*u*v^2 - 95*u^2*v^2 + 30*u^3*v^2 + 
         12*v^3 - 41*u*v^3 + 30*u^2*v^3 + v^4 + 10*u*v^4)*G[-v, 0, u])/
       ((-1 + v)*(-1 + u + v)))/16 + 
    (Pi^2*(6 - 4*u + u^2 - 4*v + 2*u*v + v^2)*G[-v, u] + 
      Pi^2*G[1, v]*G[-v, u] + Pi^2*G[0, 1 - v, u] + Pi^2*G[1 - v, 0, u] + 
      Pi^2*G[-v, 1 - v, u])/24 - 
    (I/8)*(G[1, v]*(Pi*(-3 + u + v)*(-1 + u + v)*G[0, u] + 
        Pi*(-4 + u + v)*(u + v)*G[-v, u]) + Pi*(-3 + u + v)*(-1 + u + v)*
       G[0, 0, u] + (Pi*u*(-4 + u + 4*v)*G[0, 1, v])/(-1 + v)^2 + 
      Pi*(-3 + u + v)*(-1 + u + v)*G[0, 1 - v, u] + 
      Pi*(-3 + u + v)*(-1 + u + v)*G[1 - v, 0, u] + Pi*(-4 + u + v)*(u + v)*
       G[-v, 1 - v, u]) - (Pi^2*G[-v, -v, u])/6 + 
    (I/8)*(Pi^3*G[1 - v, u] + G[0, v]*
       ((Pi*(-3 + 2*v + 6*u*v - 2*u^2*v + 6*v^2 - 8*u*v^2 + u^2*v^2 - 6*v^3 + 
           2*u*v^3 + v^4)*G[0, u])/(-1 + v)^2 + 
        (Pi*(9 - 4*u + u^2 - 18*v + 4*u*v + 9*v^2)*G[1 - v, u])/(-1 + v)^2 + 
        Pi*(-3 + u + v)*(-1 + u + v)*G[-v, u]) + 
      (Pi*u*(-4 + u + 4*v)*G[0, 0, v])/(-1 + v)^2 + 
      (Pi*(-1 + u + v)*(-6 + 2*u + 10*v - 2*u*v - 5*v^2 + u*v^2 + v^3)*
        G[0, 1, u])/(-1 + v)^2 + (Pi*(-3 + 2*v + 6*u*v - 2*u^2*v + 6*v^2 - 
         8*u*v^2 + u^2*v^2 - 6*v^3 + 2*u*v^3 + v^4)*G[0, -v, u])/(-1 + v)^2 + 
      (Pi*(9 - 4*u + u^2 - 18*v + 4*u*v + 9*v^2)*G[1, 0, v])/(-1 + v)^2 + 
      (Pi*v*(-1 + u + v)*(4 - 2*u - 5*v + u*v + v^2)*G[1 - v, 1, u])/
       (-1 + v)^2 + (Pi*(9 - 4*u + u^2 - 18*v + 4*u*v + 9*v^2)*
        G[1 - v, -v, u])/(-1 + v)^2 + Pi*(6 - 4*u + u^2 - 4*v + 2*u*v + v^2)*
       G[-v, -v, u]) - ((3*I)/2)*Pi*G[0, 0, 0, v] + 
    (3*G[-v, u]*G[0, 0, 0, v])/2 + G[0, u]*G[0, 1, 0, v] + 
    (9*(G[0, v]*G[1 - v, 1 - v, u] + G[0, 1, 1, v]))/8 - 
    G[1 - v, u]*G[1, 0, 1, v] - I*(Pi*G[-v, u]*G[0, 0, v] + 
      Pi*G[1, 1, 0, v]) - (9*(G[1 - v, u]*G[1, 1, v] + 
       G[1, v]*G[1 - v, 1 - v, u] + G[1, 1, 1, v] + G[1 - v, 1 - v, 1 - v, 
        u]))/8 + G[0, v]*G[-v, 0, 1 - v, u] + 
    ((3*I)/4)*(Pi*G[0, u]*G[0, 0, v] + Pi*G[0, v]*G[-v, 0, u] + 
      Pi*G[0, 0, 1, v] + Pi*G[-v, 0, -v, u]) - 
    (I/4)*(Pi*G[-v, u]*G[1, 1, v] + G[0, v]*(Pi*G[1 - v, 1 - v, u] + 
        Pi*G[1 - v, -v, u]) + G[1, v]*(Pi*G[0, -v, u] + Pi*G[-v, 1 - v, u]) + 
      Pi*G[0, 1, 1, v] + Pi*G[0, -v, 0, u] + Pi*G[0, -v, 1 - v, u] + 
      Pi*G[1, 0, 0, v] + Pi*G[1 - v, 1 - v, -v, u] + Pi*G[1 - v, -v, -v, u] + 
      Pi*G[-v, 1 - v, 1 - v, u]) + (I/4)*(Pi*G[1 - v, u]*G[0, 1, v] + 
      Pi*G[-v, u]*G[1, 0, v] + Pi*G[0, v]*G[1 - v, 0, u] + 
      G[1, v]*(Pi^3 + Pi*G[1 - v, -v, u]) + Pi*G[0, v]*G[-v, 1 - v, u] + 
      Pi*G[0, 1 - v, -v, u] + Pi*G[1 - v, -v, 0, u] + 
      Pi*G[1 - v, -v, 1 - v, u] + Pi*G[-v, 1 - v, -v, u]) + 
    (I/2)*(Pi*G[-v, u]*G[0, 1, v] + Pi*G[0, v]*G[0, 1 - v, u] + 
      Pi*G[0, v]*G[0, -v, u] + Pi*G[0, u]*G[1, 0, v] + Pi*G[0, 0, 1, u] + 
      Pi*G[0, 1, 0, v] + Pi*G[0, -v, -v, u] + Pi*G[1, 0, 1, v] + 
      Pi*G[-v, 0, 1, u] + Pi*G[-v, 1 - v, 1, u] + Pi*G[-v, -v, 0, u]) + 
    ((1 - u - v)*G[0, 0, u] + ((-1 + u + v)*(-6 + 2*u + 10*v - 2*u*v - 
         5*v^2 + u*v^2 + v^3)*G[1, v]*G[0, 1, u])/(-1 + v)^2 + 
      (-4 + u + v)*(u + v)*G[-v, u]*G[0, 1, v] + 
      (6 - 4*u + u^2 - 4*v + 2*u*v + v^2)*G[0, v]*G[0, 1 - v, u] + 
      ((9 - 4*u + u^2 - 4*v + 2*u*v + v^2)*G[0, u] + (-4 + u + v)*(u + v)*
         G[-v, u])*G[1, 0, v] + (9 - 4*u + u^2 - 4*v + 2*u*v + v^2)*G[0, v]*
       G[1 - v, 0, u] + (v*(-1 + u + v)*(4 - 2*u - 5*v + u*v + v^2)*G[1, v]*
        G[1 - v, 1, u])/(-1 + v)^2 + 
      G[0, v]*((-4 + u + v)*(u + v)*G[0, 0, u] + (-4 + u + v)*(u + v)*
         G[-v, 1 - v, u] + (-6 + 4*u - u^2 + 4*v - 2*u*v - v^2)*
         G[-v, -v, u]) + ((-2 - u + 2*v)*(-6 + u + 6*v)*G[0, 0, 0, v])/
       (-1 + v)^2 + (-9 - 4*u + u^2 - 4*v + 2*u*v + v^2)*G[0, 0, 1, v] + 
      ((-1 + u + v)*(-6 + 2*u + 10*v - 2*u*v - 5*v^2 + u*v^2 + v^3)*
        G[0, 1, 1 - v, u])/(-1 + v)^2 + 
      ((-3 + 2*v + 6*u*v - 2*u^2*v + 6*v^2 - 8*u*v^2 + u^2*v^2 - 6*v^3 + 
         2*u*v^3 + v^4)*G[0, -v, 0, u])/(-1 + v)^2 + 
      (v*(-1 + u + v)*(4 - 2*u - 5*v + u*v + v^2)*G[1 - v, 1, 1 - v, u])/
       (-1 + v)^2 + ((9 - 4*u + u^2 - 18*v + 4*u*v + 9*v^2)*
        G[1 - v, -v, 0, u])/(-1 + v)^2 + (-4 + u + v)*(u + v)*
       G[-v, 0, 0, u] + (6 - 4*u + u^2 - 4*v + 2*u*v + v^2)*G[-v, -v, 0, u])/
     8 - (I/2)*(Pi*G[0, u]*G[0, 1, v] + Pi*G[1 - v, u]*G[1, 0, v] + 
      Pi*G[1, v]*G[-v, 0, u] + G[0, v]*(Pi*G[0, 0, u] + Pi*G[-v, -v, u]) + 
      Pi*G[0, 0, -v, u] + Pi*G[0, 1 - v, 1, u] + Pi*G[-v, 0, 0, u] + 
      Pi*G[-v, 0, 1 - v, u] + Pi*G[-v, 1 - v, 0, u] + Pi*G[-v, -v, -v, u]) + 
    3*G[0, 0, 0, 0, v] - (3*(G[0, u]*G[0, 0, 0, v] + G[0, 0, 0, 1, v] + 
       G[0, 0, 1, 0, v]))/2 + G[0, 0, 1, 1, v] - 
    (3*(G[0, 1, v]*G[1 - v, 1 - v, u] + G[0, 0, v]*G[-v, 1 - v, u] + 
       G[-v, u]*G[0, 1, 0, v] + G[1 - v, u]*G[0, 1, 1, v] + 
       G[-v, u]*G[1, 0, 0, v] + G[0, v]*(G[1 - v, 1 - v, 1 - v, u] + 
         G[-v, 0, -v, u]) + G[0, 1, 1, 1, v]))/4 - 
    (5*(G[1 - v, u]*G[0, 0, 0, v] + G[0, 1, 0, 0, v] + G[1, 1, 0, 1, v]))/4 + 
    (-(G[0, 0, v]*G[1 - v, -v, u]) - G[1, 0, v]*(G[0, 0, u] + 
        G[1 - v, -v, u]) - G[1, 1, v]*G[-v, 0, u] - 
      G[0, 1, v]*(G[1 - v, -v, u] + G[-v, 1 - v, u]) - 
      G[0, u]*G[0, 1, 1, v] - G[-v, u]*G[1, 0, 1, v] - 
      G[1, v]*(G[0, -v, 0, u] + G[-v, 0, 1 - v, u] + G[-v, 1 - v, 0, u]) - 
      G[0, v]*(G[0, 1 - v, 1 - v, u] + G[0, 1 - v, -v, u] + 
        G[1 - v, 0, 0, u] + G[1 - v, 1 - v, 0, u] + G[1 - v, -v, 1 - v, u] + 
        G[-v, 1 - v, -v, u]) - G[0, -v, 0, 1 - v, u] - 
      G[0, -v, 1 - v, 0, u] - G[1, 0, 0, 0, v] - G[1 - v, 1 - v, -v, 0, u] - 
      G[1 - v, -v, 0, 0, u] - G[1 - v, -v, -v, 0, u] - 
      G[-v, 0, 1 - v, 1 - v, u] - G[-v, 1 - v, 0, 1 - v, u] - 
      G[-v, 1 - v, 1 - v, 0, u])/4 + (G[0, 0, v]*G[1 - v, 0, u] + 
      G[0, 1, v]*G[-v, 0, u] + G[1, 0, v]*G[-v, 1 - v, u] + 
      G[0, 0, v]*(G[0, 0, u] + G[-v, -v, u]) + G[1 - v, u]*G[0, 0, 1, v] + 
      G[1 - v, u]*G[1, 0, 0, v] + G[0, u]*G[1, 0, 1, v] + 
      G[-v, u]*G[1, 1, 0, v] + G[1, v]*(G[0, 0, 1, u] + G[-v, 0, 1, u] + 
        G[-v, 1 - v, 1, u]) + G[0, v]*(G[0, 0, -v, u] + G[0, 1 - v, 1, u] + 
        G[-v, 0, 0, u] + G[-v, -v, -v, u]) + G[0, 0, 1, 1 - v, u] + 
      G[0, -v, -v, 0, u] + G[-v, 0, 1, 1 - v, u] + G[-v, 1 - v, 1, 1 - v, 
       u] + G[-v, -v, 0, 0, u])/2 + ((7*I)/4)*Pi*Zeta[3] - 
    2*G[0, v]*Zeta[3] + (5*G[1 - v, u]*Zeta[3])/4 + 
    (-((((3 - 10*v + 6*u*v - 2*u^2*v + 12*v^2 - 8*u*v^2 + u^2*v^2 - 6*v^3 + 
            2*u*v^3 + v^4)*G[0, u])/(-1 + v)^2 + 
         ((18 - 4*u + u^2 - 36*v + 4*u*v + 18*v^2)*G[1 - v, u])/(-1 + v)^2 + 
         (-4 + u + v)*(u + v)*G[-v, u])*G[0, 0, v]) - 
      ((-1 + u + v)*(-6 + 2*u + 10*v - 2*u*v - 5*v^2 + u*v^2 + v^3)*G[0, v]*
        G[0, 1, u])/(-1 + v)^2 - ((u*(-4 + u + 4*v)*G[0, u])/(-1 + v)^2 + 
        ((-9 + 14*v + 6*u*v - 2*u^2*v - 8*u*v^2 + u^2*v^2 - 6*v^3 + 2*u*v^3 + 
           v^4)*G[1 - v, u])/(-1 + v)^2)*G[0, 1, v] - 
      (v*(-1 + u + v)*(4 - 2*u - 5*v + u*v + v^2)*G[0, v]*G[1 - v, 1, u])/
       (-1 + v)^2 - G[0, v]*(((-3 + 2*v + 6*u*v - 2*u^2*v + 6*v^2 - 8*u*v^2 + 
           u^2*v^2 - 6*v^3 + 2*u*v^3 + v^4)*G[0, -v, u])/(-1 + v)^2 + 
        ((9 - 4*u + u^2 - 18*v + 4*u*v + 9*v^2)*G[1 - v, -v, u])/
         (-1 + v)^2) - G[1, v]*((-3 + u + v)*(-1 + u + v)*G[0, 0, u] + 
        (-4 + u + v)*(u + v)*G[-v, 0, u]) - (-3 + u + v)*(-1 + u + v)*
       G[0, 0, 1 - v, u] - ((6 + 4*u - u^2 - 12*v - 4*u*v + 6*v^2)*
        G[0, 1, 0, v])/(-1 + v)^2 - (-3 + u + v)*(-1 + u + v)*
       G[0, 1 - v, 0, u] - ((12 - 4*u + u^2 - 24*v + 4*u*v + 12*v^2)*
        G[1, 0, 0, v])/(-1 + v)^2 - ((-6 + 8*v + 6*u*v - 2*u^2*v + 3*v^2 - 
         8*u*v^2 + u^2*v^2 - 6*v^3 + 2*u*v^3 + v^4)*G[1, 0, 1, v])/
       (-1 + v)^2 - (-3 + u + v)*(-1 + u + v)*G[1 - v, 0, 0, u] - 
      (-4 + u + v)*(u + v)*G[-v, 0, 1 - v, u] - (-4 + u + v)*(u + v)*
       G[-v, 1 - v, 0, u] - ((24 - 12*u + 3*u^2 - 56*v + 24*u*v - 4*u^2*v + 
         42*v^2 - 16*u*v^2 + 2*u^2*v^2 - 12*v^3 + 4*u*v^3 + 2*v^4)*Zeta[3])/
       (-1 + v)^2)/8 + (-(G[0, 0, u]*G[0, 1, v]) - G[0, 0, v]*G[0, -v, u] - 
      G[1, 0, v]*G[1 - v, 1 - v, u] - G[-v, u]*G[0, 0, 1, v] - 
      G[1 - v, u]*G[1, 1, 0, v] - G[1, v]*(G[0, 1 - v, 1, u] + 
        G[-v, 0, 0, u]) - G[0, v]*(G[0, 0, 1, u] + G[0, -v, -v, u] + 
        G[-v, 0, 1, u] + G[-v, 1 - v, 1, u] + G[-v, -v, 0, u]) - 
      G[0, 0, -v, 0, u] - G[0, 1 - v, 1, 1 - v, u] - G[1, 0, 1, 0, v] - 
      G[1, 0, 1, 1, v] - G[-v, 0, 0, 1 - v, u] - G[-v, 0, 1 - v, 0, u] - 
      G[-v, 1 - v, 0, 0, u] - G[-v, -v, -v, 0, u] - G[-v, u]*Zeta[3])/2 + 
    (G[0, 0, v]*G[0, 1 - v, u] + G[0, -v, u]*G[1, 0, v] + 
      G[0, 1, v]*(G[0, 1 - v, u] + G[0, -v, u] + G[1 - v, 0, u]) + 
      G[1 - v, u]*G[0, 1, 0, v] + G[-v, u]*G[0, 1, 1, v] + 
      G[1, v]*G[1 - v, -v, 0, u] + G[0, v]*(G[0, -v, 0, u] + 
        G[0, -v, 1 - v, u] + G[1 - v, 0, 1 - v, u] + G[1 - v, 1 - v, -v, u] + 
        G[1 - v, -v, 0, u] + G[1 - v, -v, -v, u] + G[-v, 1 - v, 1 - v, u]) + 
      G[0, 1, 0, 1, v] + G[0, 1 - v, -v, 0, u] + G[1, 1, 0, 0, v] + 
      G[1 - v, -v, 0, 1 - v, u] + G[1 - v, -v, 1 - v, 0, u] + 
      G[-v, 1 - v, -v, 0, u] + G[0, u]*(G[1, 0, 0, v] + Zeta[3]))/4 + 
    (3*(G[1, 1, v]*G[1 - v, 1 - v, u] + G[1, 0, v]*G[-v, 0, u] + 
       G[0, u]*G[0, 0, 1, v] + G[1 - v, u]*G[1, 1, 1, v] + 
       G[0, v]*G[-v, 1 - v, 0, u] + G[0, 1, 1, 0, v] + G[1, 1, 1, 1, v] + 
       G[1 - v, 1 - v, 1 - v, 1 - v, u] + G[-v, 0, -v, 0, u] + 
       G[1, v]*(G[1 - v, 1 - v, 1 - v, u] + Zeta[3])))/4, 
  D2 -> (5*Pi^2)/48 + (I/18)*Pi^3 + (2393 - 3761*u + 1368*u^2 - 2016*v + 
      1368*u*v)/(2592*(-1 + u)) + 
    ((I/12)*Pi*(-u + 3*u^2 - 3*u^3 + u^4 - 2*v + 7*u*v - 8*u^2*v + 3*u^3*v + 
       2*v^2 - u*v^2 + 2*u^2*v^2 + 3*v^3))/((-1 + u)^2*(u + v)) - 
    (u*(-1 + u + v)*G[0, u])/(12*(u + v)) - (13*Pi^2*G[0, v])/72 - 
    (Pi^2*G[1, v])/72 + (Pi^2*G[1 - v, u])/72 + 
    (((-371*u + 778*u^2 - 443*u^3 + 36*u^4 - 353*v + 760*u*v - 461*u^2*v + 
         54*u^3*v + 18*v^2 - 90*u*v^2 + 18*u^2*v^2 - 54*v^3)*G[0, v])/
       ((-1 + u)^2*(u + v)) + ((335 - 670*u + 335*u^2 + 54*v^2)*G[1, v])/
       (-1 + u)^2 + ((335 - 670*u + 335*u^2 + 54*v^2)*G[1 - v, u])/
       (-1 + u)^2)/216 - (2*Pi^2*G[-v, u])/9 - (29*G[0, v]*G[-v, u])/36 + 
    ((29*I)/36)*(Pi*G[0, v] + Pi*G[-v, u]) - (19*G[0, 0, v])/9 + 
    (47*(G[0, v]*G[1 - v, u] + G[0, 1, v]))/36 - (I/3)*Pi*G[1, 0, v] + 
    (G[0, u]*G[0, 0, v] + G[1, 0, v])/2 - 
    (47*(G[1, v]*G[1 - v, u] + G[1, 1, v] + G[1 - v, 1 - v, u]))/36 + 
    (29*(G[0, u]*G[0, v] + G[-v, 0, u]))/36 + 
    (I/6)*(Pi*G[0, u]*G[0, v] + Pi*G[0, 0, v] + Pi*G[-v, 0, u]) + 
    (G[0, v]*(G[0, -v, u] + G[-v, 0, u] + G[-v, -v, u]))/6 - 
    (I/6)*(Pi*G[0, v]*G[-v, u] + Pi*G[0, -v, u] + Pi*G[-v, -v, u]) - 
    (7*G[0, 0, 0, v])/6 + (G[0, 1, 0, v] + G[1, 0, 0, v])/3 - 
    (2*(G[1 - v, u]*G[0, 1, v] + G[1 - v, u]*G[1, 0, v] + 
       G[0, v]*G[1 - v, 1 - v, u] + G[0, 1, 1, v] + G[1, 0, 1, v]))/3 - 
    G[1, 1, 0, v]/2 + (2*(G[1 - v, u]*G[0, 0, v] + G[1 - v, u]*G[1, 1, v] + 
       G[1, v]*G[1 - v, 1 - v, u] + G[0, 0, 1, v] + G[1, 1, 1, v] + 
       G[1 - v, 1 - v, 1 - v, u]))/3 + 
    (-(G[0, v]*G[0, 0, u]) - G[-v, u]*G[0, 0, v] - G[0, -v, 0, u] - 
      G[-v, 0, 0, u] - G[-v, -v, 0, u])/6 - (67*Zeta[3])/36, 
  E2 -> (-1/9*I)*Pi^3 + (8737 - 9625*u + 888*u^2 + 48*v + 888*u*v)/
     (864*(-1 + u)) + (Pi^2*(-91 + 30*u - 48*u^2 + 36*u^3 + 6*v - 36*u*v + 
       72*u^2*v + 12*v^2 + 36*u*v^2))/108 + 
    ((I/108)*Pi*(27*u - 62*u^2 + 52*u^3 - 26*u^4 + 9*u^5 + 27*v - 107*u*v + 
       97*u^2*v + 55*u^3*v - 126*u^4*v + 54*u^5*v - 54*v^2 + 90*u*v^2 - 
       45*u^2*v^2 - 216*u^3*v^2 + 108*u^4*v^2 + 27*v^3 - 117*u*v^3 - 
       81*u^2*v^3 + 54*u^3*v^3))/((-1 + u)^2*u*(u + v)) - 
    ((19*u - 45*u^2 + 54*u^3 + 10*v - 27*u*v + 108*u^2*v + 18*v^2 + 54*u*v^2)*
      G[0, u])/(108*(u + v)) - (7*Pi^2*G[0, v])/36 + 
    (I/12)*Pi*(-1 + u + v)*(3 - 2*u + 6*u^2 + 2*v + 6*u*v)*G[0, v] - 
    ((119*u^2 - 242*u^3 + 127*u^4 - 4*u^5 + 115*u*v - 250*u^2*v + 163*u^3*v - 
       40*u^4*v + 12*u^5*v - 6*v^2 + 2*u*v^2 + 8*u^2*v^2 - 54*u^3*v^2 + 
       24*u^4*v^2 + 6*v^3 - 26*u*v^3 - 18*u^2*v^3 + 12*u^3*v^3)*G[0, v])/
     (24*(-1 + u)^2*u*(u + v)) + (5*Pi^2*G[1, u])/18 - 
    ((9 - 58*u^2 + 15*u^3 - 24*u^4 + 18*u^5 - 18*v + 3*u^2*v - 18*u^3*v + 
       36*u^4*v + 9*v^2 + 6*u^2*v^2 + 18*u^3*v^2)*G[0, v]*G[1, u])/(36*u^2) + 
    (5*Pi^2*G[1 - v, u])/36 + ((3 + u^2 + 5*u^3 - 8*u^4 + 6*u^5 - 6*v + 
       u^2*v - 6*u^3*v + 12*u^4*v + 3*v^2 + 2*u^2*v^2 + 6*u^3*v^2)*G[0, v]*
      G[1 - v, u])/(12*u^2) - 
    (I/36)*(Pi*(-29 + 15*u - 24*u^2 + 18*u^3 + 3*v - 18*u*v + 36*u^2*v + 
        6*v^2 + 18*u*v^2)*G[0, u] + Pi*(-29 + 15*u - 24*u^2 + 18*u^3 + 3*v - 
        18*u*v + 36*u^2*v + 6*v^2 + 18*u*v^2)*G[1, v] + 
      Pi*(-29 + 15*u - 24*u^2 + 18*u^3 + 3*v - 18*u*v + 36*u^2*v + 6*v^2 + 
        18*u*v^2)*G[1 - v, u]) + 
    (((54 + 985*u - 2240*u^2 + 1417*u^3 - 324*u^4 + 108*u^5 - 108*v + 
         126*u*v + 252*u^2*v - 486*u^3*v + 216*u^4*v + 54*v^2 - 234*u*v^2 - 
         162*u^2*v^2 + 108*u^3*v^2)*G[1, v])/((-1 + u)^2*u) + 
      ((54 + 985*u - 2240*u^2 + 1417*u^3 - 324*u^4 + 108*u^5 - 108*v + 
         126*u*v + 252*u^2*v - 486*u^3*v + 216*u^4*v + 54*v^2 - 234*u*v^2 - 
         162*u^2*v^2 + 108*u^3*v^2)*G[1 - v, u])/((-1 + u)^2*u))/216 + 
    (2*Pi^2*G[-v, u])/9 + 
    (I/36)*((Pi*(9 - 58*u^2 + 15*u^3 - 24*u^4 + 18*u^5 - 18*v + 3*u^2*v - 
         18*u^3*v + 36*u^4*v + 9*v^2 + 6*u^2*v^2 + 18*u^3*v^2)*G[1, u])/u^2 + 
      Pi*(-29 + 15*u - 24*u^2 + 18*u^3 + 3*v - 18*u*v + 36*u^2*v + 6*v^2 + 
        18*u*v^2)*G[-v, u]) + (5*G[0, 0, u])/9 - G[0, u]*G[0, 0, v] - 
    (4*G[1 - v, u]*G[0, 0, v])/3 + (61*G[0, 1, v])/36 - G[1, u]*G[1, 0, v] + 
    (2*(G[1, u]*G[0, 0, v] + G[1 - v, u]*G[1, 0, v]))/3 + 
    G[1, u]*G[1, 1, v] - G[0, v]*G[1, 1 - v, u] - 
    (I/3)*(Pi*G[0, u]*G[1, v] + Pi*G[0, 1 - v, u] + Pi*G[1, 1, u] + 
      Pi*G[1 - v, 0, u]) + (5*(G[0, u]*G[1, 0, v] + G[0, v]*G[1 - v, 0, u]))/
     6 + I*Pi*G[1 - v, 1, u] - G[0, v]*G[1 - v, 1, u] + 
    G[1, v]*(G[1, 1 - v, u] + G[1 - v, 1, u]) + G[0, v]*G[1 - v, 1 - v, u] - 
    (61*(G[1, v]*G[1 - v, u] + G[1, 1, v] + G[1 - v, 1 - v, u]))/36 - 
    (I/2)*(Pi*G[1, v]*G[1 - v, u] + Pi*G[1, 1, v] + Pi*G[1 - v, 1 - v, u]) + 
    (I/3)*(Pi*G[1, u]*G[1, v] + Pi*G[0, 0, v] + Pi*G[1, 1 - v, u] + 
      Pi*G[1 - v, -v, u]) - (I/6)*(Pi*G[0, v]*G[1 - v, u] + Pi*G[0, 0, u] + 
      Pi*G[-v, 0, u]) + ((29 - 15*u + 24*u^2 - 18*u^3 - 3*v + 18*u*v - 
        36*u^2*v - 6*v^2 - 18*u*v^2)*G[0, u]*G[1, v] + 
      ((9 - 58*u^2 + 15*u^3 - 24*u^4 + 18*u^5 - 18*v + 3*u^2*v - 18*u^3*v + 
         36*u^4*v + 9*v^2 + 6*u^2*v^2 + 18*u^3*v^2)*G[1, u]*G[1, v])/u^2 + 
      G[0, v]*((-49 + 15*u - 24*u^2 + 18*u^3 + 3*v - 18*u*v + 36*u^2*v + 
          6*v^2 + 18*u*v^2)*G[0, u] + (29 - 15*u + 24*u^2 - 18*u^3 - 3*v + 
          18*u*v - 36*u^2*v - 6*v^2 - 18*u*v^2)*G[-v, u]) + 
      (8 - 15*u + 24*u^2 - 18*u^3 - 3*v + 18*u*v - 36*u^2*v - 6*v^2 - 
        18*u*v^2)*G[0, 0, v] + (29 - 15*u + 24*u^2 - 18*u^3 - 3*v + 18*u*v - 
        36*u^2*v - 6*v^2 - 18*u*v^2)*G[0, 1 - v, u] + 
      (32 + 15*u - 24*u^2 + 18*u^3 + 3*v - 18*u*v + 36*u^2*v + 6*v^2 + 
        18*u*v^2)*G[1, 0, v] + ((9 - 58*u^2 + 15*u^3 - 24*u^4 + 18*u^5 - 
         18*v + 3*u^2*v - 18*u^3*v + 36*u^4*v + 9*v^2 + 6*u^2*v^2 + 
         18*u^3*v^2)*G[1, 1 - v, u])/u^2 + (29 - 15*u + 24*u^2 - 18*u^3 - 
        3*v + 18*u*v - 36*u^2*v - 6*v^2 - 18*u*v^2)*G[1 - v, 0, u] + 
      (-29 + 15*u - 24*u^2 + 18*u^3 + 3*v - 18*u*v + 36*u^2*v + 6*v^2 + 
        18*u*v^2)*G[-v, 0, u])/36 + 
    (I/6)*(G[0, v]*(Pi*G[0, u] + Pi*G[-v, u]) + Pi*G[0, 1, v] + 
      Pi*G[0, -v, u] + Pi*G[1, 0, v] + Pi*G[-v, -v, u]) + 
    (-(G[0, v]*(G[0, -v, u] + G[-v, 0, u] + G[-v, -v, u])) - G[0, 0, 0, u])/
     6 + (11*G[0, 0, 0, v])/6 - (2*(G[1, u]*G[0, 1, v] + G[0, 1, 0, v]))/3 - 
    G[1, 0, 0, v] + (G[0, v]*G[0, 0, u] + G[0, u]*G[0, 1, v] + 
      G[0, v]*G[0, 1 - v, u] + G[1, 1, 0, v])/2 + G[1, 1 - v, 1 - v, u] + 
    (-(G[1, v]*(G[0, 0, u] + G[1, 1, u])) - G[0, v]*G[1 - v, -v, u] - 
      G[0, 0, 1, v] - G[0, 0, 1 - v, u] - G[0, 1 - v, 0, u] - 
      G[1, 1, 1 - v, u] - G[1 - v, 0, 0, u])/3 + G[1 - v, 1, 1 - v, u] + 
    (-(G[1, v]*G[0, 1 - v, u]) - G[0, u]*G[1, 1, v] - 
      G[1, v]*G[1 - v, 0, u] - G[0, 1 - v, 1 - v, u] - 
      G[1 - v, 0, 1 - v, u] - G[1 - v, 1 - v, 0, u])/2 + 
    (G[0, v]*G[1, 1, u] + G[1 - v, -v, 0, u])/3 + 
    (Pi^2*G[1, v] + G[-v, u]*G[0, 0, v] + G[0, -v, 0, u] + G[-v, 0, 0, u] + 
      G[-v, -v, 0, u])/6 - (29*Zeta[3])/18, 
  F2 -> 25/81 + (10*G[0, v])/27 - (10*(G[1, v] + G[1 - v, u]))/27 - 
    (2*(G[0, v]*G[1 - v, u] + G[0, 1, v] + G[1, 0, v]))/9 + 
    (2*(G[1, v]*G[1 - v, u] + G[0, 0, v] + G[1, 1, v] + G[1 - v, 1 - v, u]))/
     9}}


==> anc/FiniteRemainder/Hqqbg/qgHg.m <==
{{A1 -> (2*Pi^2)/3 + (-9 + 89*u + 9*v)/(36*u) + (13*G[0, v])/12 + 
    G[0, u]*G[0, v] + I*Pi*G[1, u] - G[0, v]*G[1, u] + G[1, u]*G[1, v] + 
    G[0, v]*G[1 - v, u] - (13*(G[1, v] + G[1 - v, u]))/12 - 
    (I/2)*(Pi*G[0, u] + Pi*G[1, v] + Pi*G[1 - v, u]) + (I/2)*Pi*G[-v, u] - 
    (3*G[0, 0, v])/2 + G[1, 1 - v, u] + 
    (-(G[0, u]*G[1, v]) - G[0, v]*G[-v, u] - G[0, 0, u] - G[0, 1 - v, u] - 
      G[1 - v, 0, u])/2 + (G[1, 0, v] + G[-v, 0, u])/2, 
  B1 -> -1/8*Pi^2 + (-1 + 9*u + v)/(4*u) + (3*G[0, v])/4 - 
    (3*(G[1, v] + G[1 - v, u]))/4 - (I/2)*(Pi*G[0, v] + Pi*G[-v, u]) + 
    G[0, 0, v] + (G[1, v]*G[1 - v, u] + G[0, v]*G[-v, u] + G[1, 1, v] + 
      G[1 - v, 1 - v, u])/2 + (-(G[0, u]*G[0, v]) - G[0, v]*G[1 - v, u] - 
      G[0, 1, v] - G[-v, 0, u])/2, 
  C1 -> -5/9 - G[0, v]/3 + (G[1, v] + G[1 - v, u])/3}, 
 {A2 -> ((79*I)/144)*Pi^3 + (229*Pi^4)/1440 + 
    (38736 - 299173*u + 260437*u^2 - 38736*v + 24912*u*v)/
     (10368*(-1 + u)*u) - (Pi^2*(99 - 2140*u + 252*u^2 + 180*u^3 - 108*v + 
       288*u*v + 360*u^2*v + 36*v^2 + 180*u*v^2))/(432*u) - 
    ((I/432)*Pi*(540 - 1665*u + 2563*u^2 - 2291*u^3 + 853*u^4 - 1080*v + 
       2475*u*v - 2160*u^2*v + 495*u^3*v + 270*u^4*v + 540*v^2 - 810*u*v^2 - 
       576*u^2*v^2 + 270*u^3*v^2))/((-1 + u)^2*u^2) - (Pi^2*G[0, u])/16 - 
    ((5*I)/24)*Pi^3*G[0, u] + ((99 + 170*u + 135*u^2 - 99*v + 135*u*v)*
      G[0, u])/(216*u) + (25*Pi^2*G[0, v])/36 + ((5*I)/24)*Pi^3*G[0, v] - 
    ((I/16)*Pi*(-21*u + 14*u^2 + 10*u^3 - 2*v + 16*u*v + 20*u^2*v + 2*v^2 + 
       10*u*v^2)*G[0, v])/u + ((630*u - 8839*u^2 + 15788*u^3 - 7579*u^4 + 
       1080*v - 4302*u*v + 14185*u^2*v - 18344*u^3*v + 7381*u^4*v - 
       2160*v^2 + 5292*u*v^2 - 3852*u^2*v^2 + 1332*u^3*v^2 + 540*u^4*v^2 + 
       1080*v^3 - 1620*u*v^3 - 1152*u^2*v^3 + 540*u^3*v^3)*G[0, v])/
     (864*(-1 + u)^2*u^2*(-1 + v)) + ((7*I)/12)*Pi^3*G[1, u] - 
    (Pi^2*(3 + 6*u + 46*u^2)*G[1, u])/(36*u^2) - 
    ((I/72)*Pi*(90 - 120*u + 120*u^2 - 626*u^3 + 63*u^4 + 45*u^5 - 180*v + 
       72*u*v - 60*u^2*v + 72*u^3*v + 90*u^4*v + 90*v^2 + 48*u*v^2 + 
       9*u^2*v^2 + 45*u^3*v^2)*G[1, u])/u^3 - ((11*I)/24)*Pi^3*G[1, v] - 
    (5*(Pi^2*G[0, v]*G[1, u] + Pi^2*G[1, v]))/12 - 
    ((5*I)/12)*Pi^3*G[1 - v, u] + 
    ((I/24)*Pi*(3 + 6*u + 31*u^2 - 6*v - 6*u*v + 3*v^2)*G[0, v]*G[1 - v, u])/
     u^2 + (I/72)*((Pi*(9 - 331*u + 63*u^2 + 45*u^3 - 18*v + 72*u*v + 
         90*u^2*v + 9*v^2 + 45*u*v^2)*G[0, u])/u + 
      (Pi*(9 - 331*u + 63*u^2 + 45*u^3 - 18*v + 72*u*v + 90*u^2*v + 9*v^2 + 
         45*u*v^2)*G[1, v])/u + (Pi*(9 - 331*u + 63*u^2 + 45*u^3 - 18*v + 
         72*u*v + 90*u^2*v + 9*v^2 + 45*u*v^2)*G[1 - v, u])/u) + 
    (-(((1080 - 3564*u + 13853*u^2 - 20794*u^3 + 8885*u^4 + 540*u^5 - 
          2160*v + 5184*u*v - 4248*u^2*v + 144*u^3*v + 1080*u^4*v + 
          1080*v^2 - 1620*u*v^2 - 1152*u^2*v^2 + 540*u^3*v^2)*G[1, v])/
        ((-1 + u)^2*u^2)) - ((1080 - 3564*u + 13853*u^2 - 20794*u^3 + 
         8885*u^4 + 540*u^5 - 2160*v + 5184*u*v - 4248*u^2*v + 144*u^3*v + 
         1080*u^4*v + 1080*v^2 - 1620*u*v^2 - 1152*u^2*v^2 + 540*u^3*v^2)*
        G[1 - v, u])/((-1 + u)^2*u^2))/864 - (11*Pi^2*G[-v, u])/9 + 
    ((11*I)/24)*Pi^3*G[-v, u] - ((I/144)*Pi*(18 - 635*u + 126*u^2 + 90*u^3 - 
       54*v + 144*u*v + 180*u^2*v + 18*v^2 + 90*u*v^2)*G[-v, u])/u - 
    ((31*I)/24)*Pi*G[0, v]*G[-v, u] - (17*Pi^2*G[0, v]*G[-v, u])/24 + 
    ((18 - 635*u + 126*u^2 + 90*u^3 - 54*v + 144*u*v + 180*u^2*v + 18*v^2 + 
       90*u*v^2)*G[0, v]*G[-v, u])/(144*u) - (11*Pi^2*G[0, 0, u])/24 - 
    (19*G[0, v]*G[0, 0, u])/8 - ((11*I)/6)*Pi*G[0, 0, v] - 
    (29*Pi^2*G[0, 0, v])/24 - (13*G[1, u]*G[0, 0, v])/6 + 
    (13*G[1 - v, u]*G[0, 0, v])/3 + (11*G[0, 0, u]*G[0, 0, v])/4 - 
    (13*G[0, u]*G[0, 1, v])/8 - ((13*I)/24)*(Pi*G[0, u]*G[0, v] + 
      Pi*G[0, 1, v]) - (13*Pi^2*G[0, 1 - v, u])/24 - G[0, 0, v]*G[0, -v, u] - 
    (I/6)*Pi*G[1, 0, v] - (35*G[1 - v, u]*G[1, 0, v])/12 + 
    G[1, 0, u]*G[1, 0, v] + G[0, 1, u]*(G[0, 1, v] + G[1, 0, v]) - 
    (Pi^2*G[1, 1, u])/3 + ((I/12)*Pi*(3 + 6*u + 13*u^2)*G[1, 1, u])/u^2 + 
    (-(Pi^2*G[0, -v, u]) - ((3 + 6*u + 13*u^2)*G[0, v]*G[1, 1, u])/u^2)/12 - 
    G[0, 1, u]*(G[0, 0, v] + G[1, 1, v]) - 
    G[1, 0, u]*(G[0, 0, v] + G[1, 1, v]) + 
    (((-3 - 6*u + 61*u^2)*G[1, u]*G[0, 1, v])/u^2 + Pi^2*G[1, 1, v])/24 + 
    (-(((90 - 120*u + 120*u^2 - 626*u^3 + 63*u^4 + 45*u^5 - 180*v + 72*u*v - 
          60*u^2*v + 72*u^3*v + 90*u^4*v + 90*v^2 + 48*u*v^2 + 9*u^2*v^2 + 
          45*u^3*v^2)*G[1, u]*G[1, v])/u^3) - ((-9 + 223*u + 9*v)*G[0, 0, u])/
       u - ((90 - 120*u + 120*u^2 - 626*u^3 + 63*u^4 + 45*u^5 - 180*v + 
         72*u*v - 60*u^2*v + 72*u^3*v + 90*u^4*v + 90*v^2 + 48*u*v^2 + 
         9*u^2*v^2 + 45*u^3*v^2)*G[1, 1 - v, u])/u^3)/72 + 
    ((35*I)/24)*(Pi*G[0, u]*G[1, v] + Pi*G[0, 1 - v, u] + 
      Pi*G[1 - v, 0, u]) - (7*(Pi^2*G[0, u]*G[1, v] + Pi^2*G[1 - v, 0, u]))/
     12 + (((90 - 120*u + 120*u^2 - 626*u^3 + 63*u^4 + 45*u^5 - 180*v + 
         72*u*v - 60*u^2*v + 72*u^3*v + 90*u^4*v + 90*v^2 + 48*u*v^2 + 
         9*u^2*v^2 + 45*u^3*v^2)*G[0, v]*G[1, u])/u^3 + 
      ((9 - 331*u + 63*u^2 + 45*u^3 - 18*v + 72*u*v + 90*u^2*v + 9*v^2 + 
         45*u*v^2)*G[0, u]*G[1, v])/u + 
      ((27 - 536*u + 63*u^2 + 45*u^3 - 45*v + 72*u*v + 90*u^2*v + 9*v^2 + 
         45*u*v^2)*G[0, 0, v])/u + ((9 - 331*u + 63*u^2 + 45*u^3 - 18*v + 
         72*u*v + 90*u^2*v + 9*v^2 + 45*u*v^2)*G[0, 1 - v, u])/u + 
      ((9 - 331*u + 63*u^2 + 45*u^3 - 18*v + 72*u*v + 90*u^2*v + 9*v^2 + 
         45*u*v^2)*G[1 - v, 0, u])/u)/72 - 
    (37*(G[0, u]*G[1, 0, v] + G[0, v]*G[1 - v, 0, u]))/12 + 
    G[1, 0, v]*G[1 - v, 1, u] - G[0, 1, v]*(G[0, 0, u] + G[1 - v, 1, u]) - 
    (I/8)*((Pi*(1 + 2*u + 3*u^2)*G[0, v]*G[1, u])/u^2 + 
      (Pi*(1 + 3*u - v)*(-1 + u + v)*G[0, 1, u])/u^2 + 
      (Pi*(1 + 2*u + 35*u^2 - 2*v - 2*u*v + v^2)*G[1 - v, 1, u])/u^2) + 
    (Pi^2*G[1, v]*G[1 - v, u] + ((1 + 3*u - v)*(-1 + u + v)*G[0, v]*
        G[0, 1, u])/u^2 + ((1 + 2*u + 3*u^2 - 2*v - 2*u*v + v^2)*G[1 - v, u]*
        G[0, 1, v])/u^2 + ((1 + 2*u + 29*u^2)*G[1, u]*G[1, 0, v])/u^2 + 
      ((1 + 2*u + 29*u^2)*G[0, v]*G[1, 1 - v, u])/u^2 + 
      ((1 + 2*u + 35*u^2 - 2*v - 2*u*v + v^2)*G[0, v]*G[1 - v, 1, u])/u^2)/
     8 - G[1, 0, v]*G[1 - v, 1 - v, u] + 
    G[0, 1, v]*(G[1, 0, u] + G[1 - v, 1 - v, u]) + 
    (455*(G[1, v]*G[1 - v, u] + G[1, 1, v] + G[1 - v, 1 - v, u]))/144 + 
    (13*G[0, v]*G[1 - v, -v, u])/12 - ((13*I)/12)*(Pi*G[1, u]*G[1, v] + 
      Pi*G[1, 1 - v, u] + Pi*G[1 - v, -v, u]) + 
    ((11*I)/12)*(Pi*G[0, 0, u] + Pi*G[-v, 0, u]) + 
    (-((Pi^2*(-3 - 6*u + 56*u^2 + 6*v + 6*u*v - 3*v^2)*G[1 - v, u])/u^2) - 
      G[0, v]*(((36 - 1081*u + 126*u^2 + 90*u^3 - 72*v + 144*u*v + 
           180*u^2*v + 18*v^2 + 90*u*v^2)*G[0, u])/u + 
        ((180 - 240*u + 240*u^2 - 797*u^3 + 126*u^4 + 90*u^5 - 360*v + 
           144*u*v - 102*u^2*v + 144*u^3*v + 180*u^4*v + 180*v^2 + 96*u*v^2 + 
           18*u^2*v^2 + 90*u^3*v^2)*G[1 - v, u])/u^3) - 
      ((455*u + 18*v)*G[0, 1, v])/u - 
      ((18 - 635*u + 126*u^2 + 90*u^3 - 54*v + 144*u*v + 180*u^2*v + 18*v^2 + 
         90*u*v^2)*G[-v, 0, u])/u)/144 + 
    (13*(Pi^2*G[1, 0, v] + G[0, v]*G[-v, 0, u]))/24 + 
    ((3*I)/8)*(Pi*G[1, v]*G[-v, u] + Pi*G[-v, 1 - v, u]) + 
    (Pi^2*G[1, v]*G[-v, u] + Pi^2*G[-v, 1 - v, u])/3 - 
    (3*(G[-v, u]*G[0, 1, v] + G[-v, u]*G[1, 0, v] + G[0, v]*G[-v, 1 - v, u]))/
     8 - ((11*I)/12)*(Pi*G[0, -v, u] + Pi*G[-v, -v, u]) + 
    (-(G[-v, u]*G[0, 0, v]) - Pi^2*G[1 - v, 1, u] - Pi^2*G[1 - v, -v, u] - 
      Pi^2*G[-v, -v, u])/6 + (11*(G[0, v]*(G[0, -v, u] + G[-v, -v, u]) + 
       G[0, 0, 0, u]))/12 - (161*G[0, 0, 0, v])/24 - 
    (9*G[0, u]*G[0, 0, 0, v])/2 - (17*G[1 - v, u]*G[0, 0, 0, v])/4 + 
    (9*G[-v, u]*G[0, 0, 0, v])/4 + 4*(G[0, u]*G[0, 0, v] + 
      G[1, u]*G[0, 0, 0, v]) + (17*(Pi^2*G[0, u]*G[0, v] + Pi^2*G[-v, 0, u] + 
       G[0, 0, 1, v]))/24 - 
    (3*(G[0, 0, u]*G[1, 0, v] + G[0, v]*(G[0, 0, 0, u] + G[0, 0, 1 - v, u])))/
     2 + (13*G[0, 1, 0, v])/6 + G[0, u]*(G[0, 0, 1, v] + G[0, 1, 0, v]) + 
    (13*G[1, 0, 0, v])/4 - (11*G[1, 1, 0, v])/4 - (2*I)*Pi*G[1, 1, 1, u] + 
    (Pi^2*G[0, 1, v] + ((3 + 6*u + 13*u^2)*G[1, v]*G[1, 1, u])/u^2 + 
      Pi^2*G[1 - v, 1 - v, u] + ((3 + 6*u + 13*u^2)*G[1, 1, 1 - v, u])/u^2)/
     12 - 4*(G[1, u]*G[1, 1, v] + G[1, v]*G[1, 1 - v, u] + 
      G[0, v]*G[1 - v, 1 - v, u] + G[1, 1 - v, 1 - v, u]) + 
    (35*(G[1, v]*G[0, 0, u] + G[0, 0, 1 - v, u] + G[0, 1 - v, 0, u] + 
       G[1 - v, 0, 0, u]))/24 + ((3*I)/4)*(Pi*G[1, v]*G[0, 0, u] + 
      Pi*G[1 - v, u]*G[1, 0, v] + Pi*G[0, 0, 0, u] + Pi*G[0, 0, 1 - v, u] + 
      Pi*G[0, 1, 0, v] + Pi*G[0, 1 - v, 0, u] + Pi*G[1, 1, 0, v] + 
      Pi*G[1 - v, 0, 0, u]) - 
    (7*(G[0, 0, v]*G[-v, 0, u] + G[1 - v, u]*G[1, 1, 0, v] + 
       G[0, v]*G[1 - v, 0, 0, u]))/4 + 
    (2*I)*(G[1, v]*(Pi*G[1 - v, u] + Pi*G[1, 1, u]) + Pi*G[1, 1, v] + 
      Pi*G[1 - v, 1 - v, u] + Pi*G[1, 1, 1 - v, u] + Pi*G[1, 1 - v, 1, u] + 
      Pi*G[1 - v, 1, 1, u]) + 
    (-(((1 + 3*u - v)*(-1 + u + v)*G[1, v]*G[0, 1, u])/u^2) - 
      ((-1 - 2*u + 16*u^2 + 2*v + 2*u*v - v^2)*G[0, v]*G[0, 1 - v, u])/u^2 - 
      ((-1 + u + v)*(12*u + 5*u^2 + v + 5*u*v)*G[1, 0, v])/u - 
      ((1 + 2*u + 35*u^2 - 2*v - 2*u*v + v^2)*G[1, v]*G[1 - v, 1, u])/u^2 - 
      ((1 + 3*u - v)*(-1 + u + v)*G[0, 1, 1 - v, u])/u^2 - 
      ((1 + 2*u + 35*u^2 - 2*v - 2*u*v + v^2)*G[1 - v, 1, 1 - v, u])/u^2)/8 - 
    G[1, v]*(G[0, 1, 1 - v, u] + G[1, 0, 1 - v, u] + G[1, 1 - v, 0, u] + 
      G[1 - v, 1 - v, 1, u]) + G[0, v]*(G[0, 1, 1 - v, u] + 
      G[1, 0, 1 - v, u] + G[1, 1 - v, 0, u] + G[1 - v, 1, 1 - v, u] + 
      G[1 - v, 1 - v, 1, u]) - I*(Pi*G[0, v]*G[0, 0, u] + 
      Pi*G[0, v]*G[0, 1 - v, u] + Pi*G[1, v]*G[1, 0, u] + 
      Pi*G[0, u]*G[1, 0, v] + G[1, u]*(Pi*G[0, 0, v] + Pi*G[1, 1, v]) + 
      Pi*G[1, v]*G[1, 1 - v, u] + Pi*G[1, 0, 1 - v, u] + 
      Pi*G[1, 1 - v, 0, u] + Pi*G[1, 1 - v, 1 - v, u] + 
      Pi*G[1 - v, 1 - v, 1, u]) - G[0, v]*(G[0, 1 - v, 1 - v, u] + 
      G[1 - v, 1 - v, -v, u]) + I*(Pi*G[0, u]*G[0, 0, v] + 
      Pi*G[0, v]*G[1, 0, u] + G[0, v]*(Pi*G[1 - v, 1 - v, u] + 
        Pi*G[-v, 0, u]) + Pi*G[0, 0, 1, v] + Pi*G[1, 0, 0, v] + 
      Pi*G[1 - v, 1 - v, -v, u]) - (13*G[1 - v, -v, 0, u])/12 + 
    (5*G[0, v]*G[-v, 0, 0, u])/4 - ((3*I)/4)*(Pi*G[0, v]*G[1 - v, 0, u] + 
      Pi*G[-v, 0, 0, u]) + (I/4)*(Pi*G[0, v]*G[0, 1, u] + Pi*G[0, 1, 0, u] + 
      Pi*G[1 - v, -v, -v, u] + Pi*G[-v, 0, -v, u]) + 
    (3*(G[1, v]*G[-v, 0, u] + G[1, 0, 1, v] + G[-v, 0, 1 - v, u] + 
       G[-v, 1 - v, 0, u]))/8 - (I/4)*(Pi*G[1, v]*G[0, 1, u] + 
      Pi*G[0, 0, -v, u] + Pi*G[0, 1, 1 - v, u] + Pi*G[0, 1 - v, 1, u] + 
      Pi*G[0, -v, 0, u] + Pi*G[1, 0, 1, v] + Pi*G[1 - v, -v, 0, u] + 
      Pi*G[-v, 0, 1, u] + Pi*G[-v, 1 - v, 1, u] + Pi*G[-v, 1 - v, -v, u]) - 
    (11*(G[0, -v, 0, u] + G[-v, 0, 0, u] + G[-v, -v, 0, u]))/12 + 
    (I/2)*(Pi*G[1 - v, u]*G[0, 0, v] + Pi*G[-v, u]*G[0, 1, v] + 
      Pi*G[1, v]*G[0, 1 - v, u] + Pi*G[-v, u]*G[1, 0, v] + 
      Pi*G[0, u]*G[1, 1, v] + G[1, v]*(Pi*G[1 - v, 0, u] + 
        Pi*G[1 - v, -v, u]) + G[0, v]*(Pi*G[0, -v, u] + Pi*G[-v, 1 - v, u]) + 
      Pi*G[0, 1 - v, 1 - v, u] + Pi*G[0, -v, -v, u] + 
      Pi*G[1 - v, 0, 1 - v, u] + Pi*G[1 - v, 1 - v, 0, u] + 
      Pi*G[1 - v, -v, 1 - v, u] + Pi*G[-v, -v, 0, u]) - 
    (I/2)*(Pi*G[0, u]*G[0, 1, v] + Pi*G[0, v]*G[1 - v, 1, u] + 
      G[1, v]*(Pi*G[1 - v, 1, u] + Pi*G[-v, 0, u]) + 
      Pi*G[0, v]*G[-v, -v, u] + Pi*G[0, 0, 0, v] + Pi*G[0, 0, 1, u] + 
      Pi*G[0, 1 - v, -v, u] + Pi*G[1, 0, 0, u] + Pi*G[1 - v, 0, 1, u] + 
      Pi*G[1 - v, 0, -v, u] + Pi*G[1 - v, 1, 0, u] + 
      Pi*G[1 - v, 1, 1 - v, u] + Pi*G[-v, 0, 1 - v, u] + 
      Pi*G[-v, 1 - v, 0, u] + Pi*G[-v, -v, -v, u]) + 
    (27*G[0, 0, 0, 0, v])/4 - 
    (5*(G[0, v]*G[0, 1 - v, 0, u] + G[0, 1, 0, 0, v]))/4 - 
    G[0, 1, 1 - v, 1 - v, u] - (9*G[1, 0, 0, 0, v])/4 - 
    G[1, 0, 1 - v, 1 - v, u] - G[1, 1, 1, 0, v] - G[1, 1 - v, 0, 1 - v, u] - 
    G[1, 1 - v, 1 - v, 0, u] + 2*(G[1, v]*G[0, 1 - v, u] + 
      (G[0, u] + G[1, 1, u])*G[1, 1, v] + G[1, 0, v]*G[1, 1 - v, u] + 
      G[0, 0, v]*G[1 - v, 0, u] + G[0, 1 - v, 1 - v, u] + 
      G[0, u]*G[1, 0, 0, v] + G[1, u]*G[1, 1, 0, v] + 
      G[0, v]*(G[1, 1, 1, u] + G[1, 1 - v, 1 - v, u]) + 
      G[1 - v, 0, 1 - v, u] + G[1, v]*(G[1 - v, 0, u] + G[1, 1, 1 - v, u] + 
        G[1, 1 - v, 1, u] + G[1 - v, 1, 1, u]) + G[1 - v, 1 - v, 0, u] + 
      G[1, 1, 1 - v, 1 - v, u] + G[1, 1 - v, 1, 1 - v, u] + 
      G[1 - v, 1, 1, 1 - v, u]) - G[1 - v, 1 - v, 1, 1 - v, u] + 
    G[1 - v, 1 - v, -v, 0, u] - 
    (3*(G[0, 1, v]*G[0, 1 - v, u] + G[0, 1 - v, u]*G[1, 0, v] + 
       G[0, 0, 1, 0, v] + G[1 - v, -v, 0, 0, u] + G[-v, 0, 0, 0, u]))/4 + 
    (G[1, 0, v]*(G[1 - v, 0, u] + G[-v, 0, u]) + G[0, 1, v]*G[-v, 1 - v, u] + 
      G[1, v]*G[0, 1, 0, u] + G[-v, u]*G[1, 0, 1, v] + 
      G[0, v]*(G[0, 0, -v, u] + G[0, 1 - v, 1, u] + G[-v, 0, 1, u] + 
        G[-v, 0, 1 - v, u] + G[-v, 1 - v, 0, u] + G[-v, 1 - v, 1, u] + 
        G[-v, 1 - v, -v, u]) + G[0, 1, 0, 1, v] + G[0, 1, 0, 1 - v, u] + 
      G[0, 1, 1 - v, 0, u] + G[1 - v, -v, -v, 0, u] + G[-v, 0, -v, 0, u])/4 + 
    (-(Pi^2*G[0, 1, u]) - G[0, 0, v]*(G[1 - v, -v, u] + G[-v, 1 - v, u]) - 
      G[-v, u]*G[0, 1, 0, v] - G[-v, u]*G[1, 0, 0, v] - 
      G[0, u]*G[1, 0, 1, v] - G[0, v]*(G[0, 1, 0, u] + G[1 - v, -v, -v, u] + 
        G[-v, 0, -v, u]) - G[1, v]*(G[0, 1 - v, 1, u] + G[-v, 0, 1, u] + 
        G[-v, 1 - v, 1, u]) - G[0, 0, -v, 0, u] - G[0, 1 - v, 1, 1 - v, u] - 
      G[-v, 0, 1, 1 - v, u] - G[-v, 1 - v, 1, 1 - v, u] - 
      G[-v, 1 - v, -v, 0, u])/4 - (25*Zeta[3])/18 - 
    ((5*I)/4)*(Pi*G[-v, u]*G[0, 0, v] + Pi*Zeta[3]) + 
    (-(G[0, 1, v]*G[1 - v, -v, u]) - G[1, 0, v]*G[1 - v, -v, u] - 
      G[-v, u]*G[0, 0, 1, v] - G[1, v]*(G[0, 0, 1, u] + G[1, 0, 0, u] + 
        G[1 - v, 0, 1, u] + G[1 - v, 1, 0, u] + G[-v, 0, 0, u]) - 
      G[0, v]*(G[0, -v, -v, u] + G[1 - v, 0, 1 - v, u] + 
        G[1 - v, -v, 1 - v, u] + G[-v, -v, 0, u]) - G[0, 0, 0, 1, v] - 
      G[0, 0, 1, 1 - v, u] - G[0, 1 - v, -v, 0, u] - G[0, -v, 0, 0, u] - 
      G[1, 0, 0, 1 - v, u] - G[1, 0, 1 - v, 0, u] - G[1, 1, 0, 0, v] - 
      G[1, 1 - v, 0, 0, u] - G[1 - v, 0, 1, 1 - v, u] - 
      G[1 - v, 0, -v, 0, u] - G[1 - v, 1, 0, 1 - v, u] - 
      G[1 - v, 1, 1 - v, 0, u] - G[-v, 0, 0, 1 - v, u] - 
      G[-v, 0, 1 - v, 0, u] - G[-v, 1 - v, 0, 0, u] - G[-v, -v, -v, 0, u] - 
      G[0, u]*Zeta[3])/2 + (5*(G[0, 0, v]*G[0, 1 - v, u] + G[0, v]*Zeta[3]))/
     2 + (3*(Pi^2*G[1, u]*G[1, v] + Pi^2*G[1, 1 - v, u] + 
       G[1, v]*G[0, 0, 0, u] + G[0, v]*G[0, -v, 0, u] + G[0, 0, 0, 0, u] + 
       G[0, 0, 0, 1 - v, u] + G[0, 0, 1 - v, 0, u] + G[0, 1 - v, 0, 0, u] + 
       G[1, 1, 0, 1, v] + G[1 - v, 0, 0, 0, u] + G[1 - v, u]*Zeta[3]))/4 - 
    2*(G[1, 0, v]*G[1, 1, u] + G[0, 0, v]*G[1, 1 - v, u] + 
      G[1, v]*G[1, 1, 1, u] + G[0, v]*(G[1, 1, 1 - v, u] + 
        G[1, 1 - v, 1, u] + G[1 - v, 1, 1, u]) + G[1, 1, 1, 1 - v, u] + 
      G[1, u]*(G[0, 0, 1, v] + G[0, 1, 0, v] + G[1, 0, 0, v] + Zeta[3])) + 
    (Pi^2*G[1, 0, u] + G[0, 0, u]*G[1, 1, v] + G[0, 1, v]*G[-v, 0, u] + 
      G[0, 0, v]*G[-v, -v, u] + G[1 - v, u]*G[0, 0, 1, v] + 
      G[1 - v, u]*G[0, 1, 0, v] + G[1 - v, u]*G[1, 0, 1, v] + 
      G[0, v]*(Pi^2*G[1 - v, u] + G[0, 0, 1, u] + G[0, 1 - v, -v, u] + 
        G[1, 0, 0, u] + G[1 - v, 0, 1, u] + G[1 - v, 0, -v, u] + 
        G[1 - v, 1, 0, u] + G[1 - v, -v, 0, u] + G[-v, -v, -v, u]) + 
      G[0, 0, 1 - v, 1 - v, u] + G[0, 1 - v, 0, 1 - v, u] + 
      G[0, 1 - v, 1 - v, 0, u] + G[0, -v, -v, 0, u] + 
      G[1 - v, 0, 0, 1 - v, u] + G[1 - v, 0, 1 - v, 0, u] + 
      G[1 - v, 1 - v, 0, 0, u] + G[1 - v, -v, 0, 1 - v, u] + 
      G[1 - v, -v, 1 - v, 0, u] + G[-v, -v, 0, 0, u] + G[-v, u]*Zeta[3] + 
      G[1, v]*(G[0, 0, 1 - v, u] + G[0, 1 - v, 0, u] + G[1 - v, 0, 0, u] + 
        G[1 - v, -v, 0, u] + Zeta[3]))/2, 
  B2 -> (-1/18*I)*Pi^3 + (3*Pi^4)/160 + (-10008 + 48443*u + 10008*v)/
     (2592*u) - ((I/48)*Pi*(6 - 11*u + 23*u^2 - 12*v + 8*u*v + 3*u^2*v + 
       6*v^2 + 3*u*v^2))/u^2 - (Pi^2*(-3*u + 30*u^2 - 9*u^3 - 28*u^4 + 
       4*u^5 - 9*v + 40*u*v - 19*u^2*v - 84*u^3*v + 16*u^4*v + 10*v^2 - 
       11*u*v^2 - 84*u^2*v^2 + 24*u^3*v^2 - v^3 - 28*u*v^3 + 16*u^2*v^3 + 
       4*u*v^4))/(96*u*(-1 + u + v)*(u + v)) + (169*Pi^2*G[0, v])/288 + 
    ((396*u - 4678*u^2 + 54*v - 945*u*v + 4939*u^2*v - 108*v^2 + 522*u*v^2 + 
       27*u^2*v^2 + 54*v^3 + 27*u*v^3)*G[0, v])/(432*u^2*(-1 + v)) - 
    ((13*I)/24)*Pi*G[0, u]*G[0, v] - (I/24)*Pi^3*G[1, u] + 
    ((I/8)*Pi*(-1 + 4*u + 3*u^2)*G[0, v]*G[1, u])/u^2 + 
    ((5*I)/48)*Pi^3*G[1, v] + (I/48)*Pi^3*G[1 - v, u] - 
    (7*Pi^2*G[0, v]*G[1 - v, u])/24 + 
    (I/16)*((Pi*(-2 - 9*u - 6*u^2 + u^3 + 2*v - 6*u*v + 2*u^2*v + u*v^2)*
        G[0, u])/u + (Pi*(-2 - 9*u - 6*u^2 + u^3 + 2*v - 6*u*v + 2*u^2*v + 
         u*v^2)*G[1, v])/u + (Pi*(-2 - 9*u - 6*u^2 + u^3 + 2*v - 6*u*v + 
         2*u^2*v + u*v^2)*G[1 - v, u])/u) + 
    (-(((54 - 297*u + 4498*u^2 + 27*u^3 - 108*v + 270*u*v + 54*u^2*v + 
          54*v^2 + 27*u*v^2)*G[1, v])/u^2) - 
      ((54 - 297*u + 4498*u^2 + 27*u^3 - 108*v + 270*u*v + 54*u^2*v + 
         54*v^2 + 27*u*v^2)*G[1 - v, u])/u^2)/432 + 
    (-((Pi^2*(-18 + 72*u + 59*u^2 + 72*v + 118*u*v + 59*v^2)*G[1, v])/
        (u + v)^2) - (Pi^2*(-18*u + 108*u^2 + 31*u^3 + 144*u*v + 26*u^2*v + 
         36*v^2 - 41*u*v^2 - 36*v^3)*G[1 - v, u])/(u*(u + v)^2))/288 + 
    (17*Pi^2*G[-v, u])/36 - (I/16)*(Pi^3*G[0, u] + 
      (Pi*(2*u - 7*u^2 + 2*u^3 - 24*u^4 - 6*u^5 + u^6 + 2*v - 9*u*v - 
         2*u^2*v - 14*u^3*v - 12*u^4*v + 3*u^5*v - 4*v^2 + 17*u^2*v^2 - 
         6*u^3*v^2 + 3*u^4*v^2 + 2*v^3 + 7*u*v^3 + u^3*v^3)*G[1, u])/
       (u^3*(u + v)) + Pi^3*G[-v, u]) - 
    (I/144)*((Pi*(18*u - 608*u^2 + 590*u^3 - 63*u^4 + 9*u^5 - 626*u*v + 
         1198*u^2*v - 189*u^3*v + 36*u^4*v - 18*v^2 + 626*u*v^2 - 
         189*u^2*v^2 + 54*u^3*v^2 + 18*v^3 - 63*u*v^3 + 36*u^2*v^3 + 9*u*v^4)*
        G[0, v])/(u*(-1 + u + v)*(u + v)) + 
      (Pi*(-428 + 428*u - 63*u^2 + 9*u^3 + 428*v - 126*u*v + 27*u^2*v - 
         63*v^2 + 27*u*v^2 + 9*v^3)*G[-v, u])/(-1 + u + v)) + 
    (13*G[0, v]*G[0, 0, u])/24 - ((11*I)/12)*Pi*G[0, 0, v] + 
    (3*Pi^2*G[0, 0, v])/16 + (11*G[1 - v, u]*G[0, 0, v])/24 - 
    (7*G[-v, u]*G[0, 0, v])/12 + ((5*I)/4)*Pi*G[-v, u]*G[0, 0, v] - 
    (5*G[0, 0, u]*G[0, 0, v])/2 + 
    (((-428 + 428*u - 63*u^2 + 9*u^3 + 428*v - 126*u*v + 27*u^2*v - 63*v^2 + 
         27*u*v^2 + 9*v^3)*G[0, v]*G[-v, u])/(-1 + u + v) + 
      ((-18 - 964*u + 982*u^2 - 63*u^3 + 9*u^4 + 36*v + 964*u*v - 126*u^2*v + 
         27*u^3*v - 18*v^2 - 63*u*v^2 + 27*u^2*v^2 + 9*u*v^3)*G[0, 0, v])/
       (u*(-1 + u + v)))/144 - (3*Pi^2*G[0, 1, v])/8 - 
    ((-9*u + 439*u^2 + 448*u*v + 9*v^2)*G[0, 1, v])/(72*u*(u + v)) - 
    G[0, 0, v]*G[0, 1 - v, u] + (-((Pi^2*(-1 + u)*(-1 + 3*u)*G[1, u])/u^2) - 
      Pi^2*G[0, -v, u])/12 - (23*Pi^2*G[1, 0, v])/48 + 
    ((I/24)*Pi*(3 - 12*u + 17*u^2 - 12*v + 34*u*v + 17*v^2)*G[1, 0, v])/
     (u + v)^2 + (-(Pi^2*G[1, u]*G[1, v]) - Pi^2*G[1, 1 - v, u])/24 + 
    G[1, 0, v]*(G[0, 1 - v, u] + G[1 - v, 0, u]) + 
    ((3*I)/8)*(Pi*G[0, u]*G[1, v] + Pi*G[0, 1 - v, u] + Pi*G[1 - v, 0, u]) + 
    (((22 - 43*u + 3*u^2 - 22*v + 3*u*v)*G[0, u])/u + Pi^2*G[1 - v, 0, u])/
     48 + (((2*u - 7*u^2 + 2*u^3 - 24*u^4 - 6*u^5 + u^6 + 2*v - 9*u*v - 
         2*u^2*v - 14*u^3*v - 12*u^4*v + 3*u^5*v - 4*v^2 + 17*u^2*v^2 - 
         6*u^3*v^2 + 3*u^4*v^2 + 2*v^3 + 7*u*v^3 + u^3*v^3)*G[0, v]*G[1, u])/
       (u^3*(u + v)) + (Pi^2 + (-2 - 9*u - 6*u^2 + u^3 + 2*v - 6*u*v + 
          2*u^2*v + u*v^2)/u)*G[0, u]*G[1, v] + Pi^2*G[0, v]*G[-v, u] + 
      Pi^2*G[0, 0, u] + (Pi^2 + (-2 - 9*u - 6*u^2 + u^3 + 2*v - 6*u*v + 
          2*u^2*v + u*v^2)/u)*G[0, 1 - v, u] + 
      ((-2 - 9*u - 6*u^2 + u^3 + 2*v - 6*u*v + 2*u^2*v + u*v^2)*
        G[1 - v, 0, u])/u)/16 + G[0, 0, v]*G[1 - v, 1, u] - 
    G[0, 1, v]*G[1 - v, 1, u] - G[1, 0, v]*G[1 - v, 1, u] + 
    G[1, 1, v]*G[1 - v, 1, u] - 
    (I/8)*((Pi*(-1 + 4*u + 3*u^2 + 4*v + 6*u*v + 3*v^2)*G[0, v]*G[1 - v, u])/
       (u + v)^2 + (Pi*(-1 + u + v)*(-u + 9*u^2 + 15*u*v + 6*v^2)*G[0, 1, u])/
       (u*(u + v)^2) + (Pi*(1 - 4*u + 9*u^2 - 4*v + 18*u*v + 9*v^2)*
        G[1 - v, 1, u])/(u + v)^2) + (25*G[0, v]*G[1 - v, 1 - v, u])/24 - 
    (11*G[0, 0, v]*G[1 - v, 1 - v, u])/4 + 
    G[0, 1, v]*(G[1 - v, 0, u] + G[1 - v, 1 - v, u]) + 
    (((-9 + 439*u + 9*v)*G[1, v]*G[1 - v, u])/u + 
      ((-9 + 439*u + 9*v)*G[1, 1, v])/u + 
      ((-9 + 439*u + 9*v)*G[1 - v, 1 - v, u])/u)/72 - (I/6)*Pi*G[-v, 0, u] - 
    (G[0, v]*G[-v, 0, u])/6 + (11*G[0, 0, v]*G[-v, 0, u])/4 + 
    (-(((2*u - 7*u^2 + 2*u^3 - 24*u^4 - 6*u^5 + u^6 + 2*v - 9*u*v - 2*u^2*v - 
          14*u^3*v - 12*u^4*v + 3*u^5*v - 4*v^2 + 17*u^2*v^2 - 6*u^3*v^2 + 
          3*u^4*v^2 + 2*v^3 + 7*u*v^3 + u^3*v^3)*G[1, u]*G[1, v])/
        (u^3*(u + v))) - ((6*u - 38*u^2 + 44*u^3 - 7*u^4 + u^5 + 8*v - 
         52*u*v + 94*u^2*v - 21*u^3*v + 4*u^4*v - 14*v^2 + 56*u*v^2 - 
         21*u^2*v^2 + 6*u^3*v^2 + 6*v^3 - 7*u*v^3 + 4*u^2*v^3 + u*v^4)*
        G[1, 0, v])/(u*(-1 + u + v)*(u + v)) - 
      ((2*u - 7*u^2 + 2*u^3 - 24*u^4 - 6*u^5 + u^6 + 2*v - 9*u*v - 2*u^2*v - 
         14*u^3*v - 12*u^4*v + 3*u^5*v - 4*v^2 + 17*u^2*v^2 - 6*u^3*v^2 + 
         3*u^4*v^2 + 2*v^3 + 7*u*v^3 + u^3*v^3)*G[1, 1 - v, u])/
       (u^3*(u + v)) - Pi^2*G[-v, 0, u])/16 + 
    (-(G[0, v]*(((-18 - 248*u + 266*u^2 - 63*u^3 + 9*u^4 + 36*v + 248*u*v - 
            126*u^2*v + 27*u^3*v - 18*v^2 - 63*u*v^2 + 27*u^2*v^2 + 9*u*v^3)*
           G[0, u])/(u*(-1 + u + v)) + ((18*u - 63*u^2 + 662*u^4 - 54*u^5 + 
            9*u^6 + 18*v - 81*u*v - 18*u^2*v + 770*u^3*v - 108*u^4*v + 
            27*u^5*v - 36*v^2 + 171*u^2*v^2 - 54*u^3*v^2 + 27*u^4*v^2 + 
            18*v^3 + 63*u*v^3 + 9*u^3*v^3)*G[1 - v, u])/(u^3*(u + v)))) - 
      ((-428 + 428*u - 63*u^2 + 9*u^3 + 428*v - 126*u*v + 27*u^2*v - 63*v^2 + 
         27*u*v^2 + 9*v^3)*G[-v, 0, u])/(-1 + u + v))/144 + 
    (Pi^2*G[-v, -v, u])/3 - G[0, 0, v]*G[-v, -v, u] - 
    (11*G[0, v]*(G[0, -v, u] + G[-v, -v, u]))/12 + 
    ((11*I)/12)*(Pi*G[0, v]*G[-v, u] + Pi*G[0, -v, u] + Pi*G[-v, -v, u]) + 
    ((7*I)/4)*Pi*G[0, 0, 0, v] + (21*G[0, u]*G[0, 0, 0, v])/4 + 
    (15*G[1 - v, u]*G[0, 0, 0, v])/4 - (15*G[-v, u]*G[0, 0, 0, v])/4 - 
    (43*G[0, 0, 1, v])/24 - G[0, u]*G[0, 0, 1, v] + 
    ((3*I)/4)*(Pi*G[1, v]*G[1 - v, u] + Pi*G[0, u]*G[1, 0, v] + 
      Pi*G[1, 1, v] + Pi*G[1 - v, 1 - v, u] + Pi*G[0, 0, -v, u]) - 
    (I/2)*(Pi*G[1, u]*G[0, 1, v] + Pi*G[1, u]*G[1, 0, v] + 
      Pi*G[0, v]*G[1, 1 - v, u] + Pi*G[0, v]*G[1 - v, 1, u] + 
      Pi*G[0, 0, 1, u] + Pi*G[0, 1, 0, v]) + (61*G[0, 1, 1, v])/24 + 
    G[0, u]*G[0, 1, 1, v] + (19*(G[0, 0, 0, v] + G[1, 0, 0, v]))/24 + 
    (Pi^2*G[0, v]*G[1, u] + ((3 - 12*u + 52*u^2 - 12*v + 104*u*v + 52*v^2)*
        G[1 - v, u]*G[0, 1, v])/(u + v)^2 + 
      ((-3*u + 30*u^2 + 16*u^3 + 48*u*v + 14*u^2*v + 18*v^2 - 20*u*v^2 - 
         18*v^3)*G[1 - v, u]*G[1, 0, v])/(u*(u + v)^2) + G[0, 1, 0, v] + 
      ((3 - 12*u + 52*u^2 - 12*v + 104*u*v + 52*v^2)*G[1, 0, 1, v])/
       (u + v)^2)/24 + G[1 - v, u]*G[1, 1, 0, v] + 
    (Pi^2*G[0, u] + ((-1 + u + v)*(-u + 9*u^2 + 15*u*v + 6*v^2)*G[0, v]*
        G[0, 1, u])/(u*(u + v)^2) + ((-1 + 4*u + 9*u^2)*G[1, u]*G[0, 1, v])/
       u^2 + ((1 - 4*u + 15*u^2)*G[1, u]*G[1, 0, v])/u^2 + 
      ((1 - 4*u + 15*u^2)*G[0, v]*G[1, 1 - v, u])/u^2 + 
      ((1 - 4*u + 9*u^2 - 4*v + 18*u*v + 9*v^2)*G[0, v]*G[1 - v, 1, u])/
       (u + v)^2 + ((-1 + 4*u + 10*u^2 + 4*v + 20*u*v + 10*v^2)*
        G[1, 1, 0, v])/(u + v)^2)/8 - 
    (3*(G[1, v]*G[1, 1 - v, u] + G[0, 1, v]*G[1, 1 - v, u] + 
       G[1, 0, v]*(G[0, u] + G[1, 1 - v, u]) + G[0, v]*G[1 - v, 0, u] + 
       G[1, u]*(G[0, 0, v] + G[1, 1, v] + G[0, 0, 0, v] + G[0, 1, 1, v] + 
         G[1, 0, 1, v] + G[1, 1, 0, v]) + G[1, 1 - v, 1 - v, u] + 
       G[0, v]*G[1, 1 - v, 1 - v, u]))/2 + 
    (3*(G[1, v]*G[0, 0, u] + Pi^2*G[1, 1, v] + G[0, 0, 1 - v, u] + 
       G[0, 1 - v, 0, u] + G[1 - v, 0, 0, u]))/8 + 
    G[1, v]*G[1 - v, 1, 1 - v, u] + (-(Pi^2*G[0, u]*G[0, v]) - 
      ((-1 + 9*u + v)*G[0, 0, u])/u - 
      ((-1 + u + v)*(-u + 9*u^2 + 15*u*v + 6*v^2)*G[1, v]*G[0, 1, u])/
       (u*(u + v)^2) - ((u - 10*u^2 + 15*u^3 - 16*u*v + 36*u^2*v - 6*v^2 + 
         27*u*v^2 + 6*v^3)*G[0, v]*G[0, 1 - v, u])/(u*(u + v)^2) - 
      G[1, v]*(Pi^2*G[-v, u] + ((1 - 4*u + 9*u^2 - 4*v + 18*u*v + 9*v^2)*
          G[1 - v, 1, u])/(u + v)^2) - Pi^2*G[-v, 1 - v, u] - 
      ((-1 + u + v)*(-u + 9*u^2 + 15*u*v + 6*v^2)*G[0, 1, 1 - v, u])/
       (u*(u + v)^2) - ((1 - 4*u + 9*u^2 - 4*v + 18*u*v + 9*v^2)*
        G[1 - v, 1, 1 - v, u])/(u + v)^2)/8 - 
    (I/4)*(Pi*G[1 - v, u]*G[0, 0, v] + Pi*G[1, v]*G[0, 1, u] + 
      Pi*G[1, v]*G[0, 1 - v, u] + Pi*G[-v, u]*G[1, 0, v] + 
      Pi*G[0, u]*G[1, 1, v] + Pi*G[1, v]*G[1 - v, 0, u] + 
      G[0, v]*(Pi*G[1 - v, -v, u] + Pi*G[-v, 1 - v, u]) + Pi*G[0, 1, 0, u] + 
      Pi*G[0, 1, 1 - v, u] + Pi*G[0, 1 - v, 1, u] + 
      Pi*G[0, 1 - v, 1 - v, u] + Pi*G[1 - v, 0, 1 - v, u] + 
      Pi*G[1 - v, 1 - v, 0, u]) + (I/2)*(Pi*G[1 - v, u]*G[0, 1, v] + 
      Pi*G[1 - v, u]*G[1, 0, v] + G[1, u]*(Pi*G[0, 0, v] + Pi*G[1, 1, v]) + 
      G[1, v]*(Pi*G[1, 1 - v, u] + Pi*G[1 - v, 1, u]) + 
      Pi*G[0, v]*G[1 - v, 1 - v, u] + Pi*G[0, 1, 1, v] + Pi*G[0, -v, 0, u] + 
      Pi*G[1, 1, 0, v] + Pi*G[1, 1 - v, 1 - v, u] + 
      Pi*G[1 - v, 1, 1 - v, u] + Pi*G[1 - v, 1 - v, 1, u]) - 
    (61*(G[1 - v, u]*G[1, 1, v] + G[1, v]*G[1 - v, 1 - v, u] + 
       G[1, 1, 1, v] + G[1 - v, 1 - v, 1 - v, u]))/24 - 
    ((3*I)/4)*(Pi*G[1, u]*G[1, v] + Pi*G[1 - v, u]*G[1, 1, v] + 
      Pi*G[1, 1 - v, u] + Pi*G[1, v]*G[1 - v, 1 - v, u] + 
      Pi*G[1 - v, -v, u] + Pi*G[0, v]*G[-v, 0, u] + Pi*G[1, 1, 1, v] + 
      Pi*G[1 - v, 1 - v, 1 - v, u]) + 
    (11*(G[0, -v, 0, u] + G[-v, 0, 0, u] + G[-v, -v, 0, u]))/12 + 
    G[0, v]*(G[0, 1 - v, 1 - v, u] + G[0, -v, -v, u] + 
      G[1 - v, 0, 1 - v, u] + G[1 - v, 1 - v, 0, u] + G[-v, 0, -v, u] + 
      G[-v, -v, 0, u]) - I*(Pi*G[0, u]*G[0, 0, v] + Pi*G[0, v]*G[0, -v, u] + 
      Pi*G[0, -v, -v, u] + Pi*G[1, 0, 0, v] + Pi*G[-v, 0, -v, u] + 
      Pi*G[-v, -v, 0, u]) - G[0, v]*(G[0, -v, 0, u] + G[1 - v, 1, 1 - v, u] + 
      G[-v, -v, -v, u]) + I*(Pi*G[0, v]*G[-v, -v, u] + Pi*G[1, 0, 1, v] + 
      Pi*G[-v, -v, -v, u]) - 9*G[0, 0, 0, 0, v] + (7*G[0, 0, 0, 1, v])/4 + 
    (-(G[0, u]*G[0, 0, v]) - G[0, 1, v]*G[-v, 1 - v, u] - 
      G[1, v]*G[0, 0, 1, u] - G[0, u]*G[1, 0, 0, v] - 
      G[-v, u]*G[1, 0, 1, v] - G[0, v]*G[1 - v, 1 - v, 1, u] - 
      G[0, 0, 1, 1 - v, u])/2 - 
    (5*(G[0, 0, v]*G[1 - v, 0, u] + G[0, 1, 0, 1, v]))/4 - G[0, 1, 1, 0, v] - 
    G[0, -v, -v, 0, u] + (5*(G[0, 1, v]*G[0, 1 - v, u] + 
       G[1, 0, v]*G[1 - v, 1 - v, u] + G[0, u]*G[1, 1, 0, v] + 
       G[0, 1, 0, 0, v] + G[1, 0, 0, 0, v]))/4 - 
    (7*(G[1 - v, u]*G[0, 0, 1, v] + G[0, v]*G[-v, 0, 0, u] + 
       G[1, 0, 0, 1, v]))/4 - 
    (9*(G[1 - v, u]*G[1, 0, 0, v] + G[1, 0, 1, 0, v]))/4 - 
    2*(G[1 - v, u]*G[0, 1, 0, v] + G[1, 1, 0, 0, v]) + 
    G[1 - v, 1, 1 - v, 1 - v, u] + (G[0, 0, v]*G[1 - v, -v, u] + 
      G[0, v]*G[0, 0, 1, u] + G[1 - v, u]*G[0, 1, 1, v] + 
      G[1, v]*G[1 - v, 1 - v, 1, u] + G[0, -v, 0, 0, u] + 
      G[1 - v, 1 - v, 1, 1 - v, u])/2 - 
    (3*(G[0, u]*G[0, 1, v] + G[0, 1 - v, u]*G[1, 1, v] + 
       G[1, 1, v]*G[1 - v, 0, u] + G[0, v]*G[0, 0, -v, u] + 
       G[0, u]*(G[0, 1, 0, v] + G[1, 1, 1, v]) + 
       G[1, v]*(G[0, 1 - v, 1 - v, u] + G[1 - v, 0, 1 - v, u] + 
         G[1 - v, 1 - v, 0, u]) + G[1 - v, -v, 0, u] + G[0, 0, 1, 1, v] + 
       G[0, 1 - v, 1 - v, 1 - v, u] + G[1 - v, 0, 1 - v, 1 - v, u] + 
       G[1 - v, 1 - v, 0, 1 - v, u] + G[1 - v, 1 - v, 1 - v, 0, u]))/4 + 
    (3*(G[1, v]*G[0, 1 - v, u] + G[0, u]*G[1, 1, v] + 
       G[1, v]*G[1 - v, 0, u] + G[0, v]*(G[1 - v, -v, u] + G[0, 0, 0, u]) + 
       G[0, 1 - v, 1 - v, u] + G[1 - v, u]*G[1, 0, 1, v] + 
       G[1 - v, 0, 1 - v, u] + G[1 - v, 1 - v, 0, u] + G[0, 0, -v, 0, u] + 
       G[-v, 0, 0, 0, u]))/4 - G[-v, 0, -v, 0, u] - G[-v, -v, 0, 0, u] + 
    G[-v, -v, -v, 0, u] - (325*Zeta[3])/72 + 
    (I/4)*(Pi*G[0, v]*G[0, 0, u] + Pi*G[0, v]*G[0, 1, u] + 
      Pi*G[0, u]*G[0, 1, v] + Pi*G[0, v]*G[0, 1 - v, u] + 
      (Pi*(-1 + u)*(-1 + 3*u)*G[1, 1, u])/u^2 + Pi*G[-v, u]*G[1, 1, v] + 
      Pi*G[0, v]*G[1 - v, 0, u] + G[1, v]*(Pi*G[0, -v, u] + 
        Pi*G[1 - v, -v, u] + Pi*G[-v, 1 - v, u]) + Pi*G[0, 1 - v, -v, u] + 
      Pi*G[0, -v, 1 - v, u] + Pi*G[1 - v, 1 - v, -v, u] + 
      Pi*G[1 - v, -v, 1 - v, u] + Pi*G[-v, 0, 0, u] + Pi*G[-v, 0, 1, u] + 
      Pi*G[-v, 1 - v, 1, u] + Pi*G[-v, 1 - v, 1 - v, u] + Pi*Zeta[3]) + 
    (Pi^2*G[0, 1, u] + G[0, 0, u]*G[0, 1, v] + Pi^2*G[1 - v, 1 - v, u] + 
      G[1, 1, v]*G[-v, 0, u] + ((-1 + u)*(-1 + 3*u)*G[1, 1, 1 - v, u])/u^2 + 
      G[0, v]*(G[0, 1, 0, u] + G[0, 1 - v, 1, u] + G[1 - v, 0, 0, u] + 
        G[-v, 0, 1 - v, u]) + G[1, v]*(Pi^2*G[1 - v, u] + 
        ((-1 + u)*(-1 + 3*u)*G[1, 1, u])/u^2 + G[0, -v, 0, u] + 
        G[1 - v, -v, 0, u] + G[-v, 0, 1, u] + G[-v, 0, 1 - v, u] + 
        G[-v, 1 - v, 0, u] + G[-v, 1 - v, 1, u]) + G[0, 1 - v, -v, 0, u] + 
      G[0, -v, 0, 1 - v, u] + G[0, -v, 1 - v, 0, u] + G[1, 0, 1, 1, v] + 
      G[1, 1, 0, 1, v] + G[1 - v, 1 - v, -v, 0, u] + 
      G[1 - v, -v, 0, 1 - v, u] + G[1 - v, -v, 1 - v, 0, u] + 
      G[-v, 0, 1, 1 - v, u] + G[-v, 0, 1 - v, 1 - v, u] + 
      G[-v, 1 - v, 0, 1 - v, u] + G[-v, 1 - v, 1, 1 - v, u] + 
      G[-v, 1 - v, 1 - v, 0, u] + G[1 - v, u]*Zeta[3])/4 + 
    (3*(G[0, 0, v]*G[0, -v, u] + G[0, 0, v]*G[1, 1 - v, u] + 
       G[1, 1, v]*G[1, 1 - v, u] + G[0, u]*G[1, 0, 1, v] + 
       G[1, u]*(G[0, 0, 1, v] + G[0, 1, 0, v] + G[1, 0, 0, v] + 
         G[1, 1, 1, v]) + G[0, v]*G[1 - v, 1 - v, 1 - v, u] + 
       G[0, 0, 1, 0, v] + G[1, 1 - v, 1 - v, 1 - v, u] + 
       G[1, v]*(G[1, 1 - v, 1 - v, u] + Zeta[3])))/2 + 
    (-(G[0, 0, u]*G[1, 1, v]) - G[0, 1, v]*(G[0, -v, u] + G[1 - v, -v, u]) - 
      G[1, 0, v]*(G[0, -v, u] + G[1 - v, -v, u]) - G[-v, u]*G[0, 1, 1, v] - 
      G[1, v]*(G[0, 0, 1 - v, u] + G[0, 1, 0, u] + G[0, 1 - v, 0, u] + 
        G[0, 1 - v, 1, u] + G[1 - v, 0, 0, u]) - G[0, 0, 1 - v, 1 - v, u] - 
      G[0, 1, 0, 1 - v, u] - G[0, 1, 1 - v, 0, u] - G[0, 1 - v, 0, 1 - v, 
       u] - G[0, 1 - v, 1, 1 - v, u] - G[0, 1 - v, 1 - v, 0, u] - 
      G[1, 1, 1, 0, v] - G[1 - v, 0, 0, 1 - v, u] - G[1 - v, 0, 1 - v, 0, 
       u] - G[1 - v, 1 - v, 0, 0, u] - 
      G[0, v]*(((-1 + u)*(-1 + 3*u)*G[1, 1, u])/u^2 + G[0, 0, 1 - v, u] + 
        G[0, 1 - v, -v, u] + G[0, -v, 1 - v, u] + G[1 - v, 1 - v, -v, u] + 
        G[1 - v, -v, 0, u] + G[1 - v, -v, 1 - v, u] + G[-v, 0, 1, u] + 
        G[-v, 1 - v, 1, u] + G[-v, 1 - v, 1 - v, u] + Zeta[3]))/4, 
  C2 -> (65*Pi^4)/1152 + (5*(-16 + 67*u + 16*v))/(128*u) - 
    (I/6)*Pi^3*G[0, u] - ((-6*u + 51*u^2 + 20*v - 20*u*v - 27*u^2*v - 
       40*v^2 + 16*u*v^2 + 10*u^2*v^2 + 20*v^3 + 10*u*v^3)*G[0, v])/
     (32*u^2*(-1 + v)) + (Pi^2*G[0, u]*G[1, v])/12 - 
    (13*Pi^2*G[0, v]*G[1 - v, u])/48 - (5*Pi^2*G[1, v]*G[1 - v, u])/48 - 
    (I/16)*(Pi^3 + (Pi*(-1 + u + v)*(-4 + 13*u + 5*u^2 + 2*v + 5*u*v)*
        G[0, u])/u + (Pi*(-1 + u + v)*(-4 + 13*u + 5*u^2 + 2*v + 5*u*v)*
        G[1, v])/u + (Pi*(-1 + u + v)*(-4 + 13*u + 5*u^2 + 2*v + 5*u*v)*
        G[1 - v, u])/u) + 
    (Pi^2*G[0, v] + ((Pi^2*(2 - 8*u + 9*u^2 - 8*v + 18*u*v + 9*v^2))/
         (u + v)^2 + (20 - 38*u - 37*u^2 + 10*u^3 - 40*v + 28*u*v + 
          20*u^2*v + 20*v^2 + 10*u*v^2)/u^2)*G[1, v] + 
      ((20 - 38*u - 37*u^2 + 10*u^3 - 40*v + 28*u*v + 20*u^2*v + 20*v^2 + 
         10*u*v^2)*G[1 - v, u])/u^2)/32 + 
    ((Pi^2*(-19*u + 77*u^2 - 96*u^3 + 12*u^4 + 20*u^5 - 13*v + 113*u*v - 
         223*u^2*v + 44*u^3*v + 80*u^4*v + 36*v^2 - 158*u*v^2 + 60*u^2*v^2 + 
         120*u^3*v^2 - 31*v^3 + 36*u*v^3 + 80*u^2*v^3 + 8*v^4 + 20*u*v^4))/
       (u*(-1 + u + v)*(u + v)) + (Pi^2*(4*u^2 - 16*u^3 + 15*u^4 - 4*u*v - 
         4*u^2*v + 22*u^3*v - 2*v^2 + 16*u*v^2 - 3*u^2*v^2 + 4*v^3 - 
         12*u*v^3 - 2*v^4)*G[1 - v, u])/(u^2*(u + v)^2))/96 - 
    ((3*I)/8)*Pi*G[0, v]*G[-v, u] - (17*Pi^2*G[0, v]*G[-v, u])/48 + 
    ((5*I)/48)*(Pi^3*G[0, v] + Pi^3*G[-v, u]) + 
    (I/16)*((Pi*(10 - 22*u + 18*u^2 - 20*v + 17*u*v + 5*u^2*v + 10*v^2 + 
         5*u*v^2))/u^2 + (Pi*(-2*u + 25*u^2 - 37*u^3 + 3*u^4 + 5*u^5 + 
         29*u*v - 80*u^2*v + 11*u^3*v + 20*u^4*v + 4*v^2 - 49*u*v^2 + 
         15*u^2*v^2 + 30*u^3*v^2 - 6*v^3 + 9*u*v^3 + 20*u^2*v^3 + 2*v^4 + 
         5*u*v^4)*G[0, v])/(u*(-1 + u + v)*(u + v)) + 
      (Pi*(-1 + u + v)*(-10*u + 11*u^2 - 19*u^3 + 13*u^4 + 5*u^5 - 10*v + 
         23*u*v - 20*u^2*v + 15*u^3*v + 10*u^4*v + 10*v^2 + u*v^2 + 
         2*u^2*v^2 + 5*u^3*v^2)*G[1, u])/(u^3*(u + v)) + 
      (Pi*(-2 + 25*u - 37*u^2 + 3*u^3 + 5*u^4 + 8*v - 45*u*v + 8*u^2*v + 
         15*u^3*v - 8*v^2 + 7*u*v^2 + 15*u^2*v^2 + 2*v^3 + 5*u*v^3)*G[-v, u])/
       (u*(-1 + u + v))) - (Pi^2*G[0, 0, u])/24 - ((3*I)/4)*Pi*G[0, 0, v] - 
    (5*Pi^2*G[0, 0, v])/12 - (15*G[1 - v, u]*G[0, 0, v])/8 - 
    ((I/8)*Pi*(-1 + u + v)*(-2*u^2 + 6*u^3 - 2*u*v + 10*u^2*v - v^2 + 
       5*u*v^2 + v^3)*G[0, 1, u])/(u^2*(u + v)^2) + (5*Pi^2*G[0, 1, v])/48 + 
    (Pi^2*G[0, -v, u])/6 - (11*Pi^2*G[1, 0, v])/24 - 
    (11*Pi^2*G[1, 1, v])/48 + (I/8)*(Pi^3*G[1 - v, u] + 
      (Pi*(6*u^4 - 2*u*v + 6*u^2*v + 8*u^3*v - v^2 + 8*u*v^2 - 3*u^2*v^2 + 
         2*v^3 - 6*u*v^3 - v^4)*G[0, v]*G[1 - v, u])/(u^2*(u + v)^2) + 
      (Pi*(1 - 4*u + 9*u^2 - 4*v + 18*u*v + 9*v^2)*G[1, 0, v])/(u + v)^2 + 
      (Pi*v*(-1 + u + v)*(-2*u + 4*u^2 - v + 5*u*v + v^2)*G[1 - v, 1, u])/
       (u^2*(u + v)^2)) + G[0, 0, v]*G[1 - v, 1 - v, u] + 
    (-(Pi^2*G[0, u]) - ((-1 + u + v)*(-10*u + 11*u^2 - 19*u^3 + 13*u^4 + 
         5*u^5 - 10*v + 23*u*v - 20*u^2*v + 15*u^3*v + 10*u^4*v + 10*v^2 + 
         u*v^2 + 2*u^2*v^2 + 5*u^3*v^2)*G[0, v]*G[1, u])/(u^3*(u + v)) - 
      ((-1 + u + v)*(-4 + 13*u + 5*u^2 + 2*v + 5*u*v)*G[0, u]*G[1, v])/u - 
      ((-2 + 25*u - 37*u^2 + 3*u^3 + 5*u^4 + 8*v - 45*u*v + 8*u^2*v + 
         15*u^3*v - 8*v^2 + 7*u*v^2 + 15*u^2*v^2 + 2*v^3 + 5*u*v^3)*G[0, v]*
        G[-v, u])/(u*(-1 + u + v)) - 
      ((-4 + 54*u - 64*u^2 + 3*u^3 + 5*u^4 + 12*v - 74*u*v + 8*u^2*v + 
         15*u^3*v - 10*v^2 + 7*u*v^2 + 15*u^2*v^2 + 2*v^3 + 5*u*v^3)*
        G[0, 0, v])/(u*(-1 + u + v)) - ((-2 + 27*u + 27*v)*G[0, 1, v])/
       (u + v) - ((-1 + u + v)*(-4 + 13*u + 5*u^2 + 2*v + 5*u*v)*
        G[0, 1 - v, u])/u - ((-1 + u + v)*(-4 + 13*u + 5*u^2 + 2*v + 5*u*v)*
        G[1 - v, 0, u])/u - Pi^2*G[1 - v, 1 - v, u])/16 - 
    (Pi^2*G[1 - v, -v, u])/3 - G[0, 0, v]*G[-v, 0, u] + 
    (17*(Pi^2*G[0, u]*G[0, v] + Pi^2*G[-v, 0, u]))/48 + 
    ((11 - 5*u - 5*v)*G[0, u] + ((-1 + u + v)*(-10*u + 11*u^2 - 19*u^3 + 
         13*u^4 + 5*u^5 - 10*v + 23*u*v - 20*u^2*v + 15*u^3*v + 10*u^4*v + 
         10*v^2 + u*v^2 + 2*u^2*v^2 + 5*u^3*v^2)*G[1, u]*G[1, v])/
       (u^3*(u + v)) + ((-2 + 27*u + 2*v)*G[1, v]*G[1 - v, u])/u + 
      G[0, v]*(((-2 + 25*u - 37*u^2 + 3*u^3 + 5*u^4 + 8*v - 45*u*v + 
           8*u^2*v + 15*u^3*v - 8*v^2 + 7*u*v^2 + 15*u^2*v^2 + 2*v^3 + 
           5*u*v^3)*G[0, u])/(u*(-1 + u + v)) + 
        ((10*u - 21*u^2 + 32*u^3 - 59*u^4 + 8*u^5 + 5*u^6 + 10*v - 43*u*v + 
           54*u^2*v - 81*u^3*v + 18*u^4*v + 15*u^5*v - 20*v^2 + 32*u*v^2 - 
           21*u^2*v^2 + 12*u^3*v^2 + 15*u^4*v^2 + 10*v^3 + u*v^3 + 
           2*u^2*v^3 + 5*u^3*v^3)*G[1 - v, u])/(u^3*(u + v))) + 
      ((-6*u + 42*u^2 - 38*u^3 + 3*u^4 + 5*u^5 - 8*v + 58*u*v - 86*u^2*v + 
         11*u^3*v + 20*u^4*v + 16*v^2 - 58*u*v^2 + 15*u^2*v^2 + 30*u^3*v^2 - 
         10*v^3 + 9*u*v^3 + 20*u^2*v^3 + 2*v^4 + 5*u*v^4)*G[1, 0, v])/
       (u*(-1 + u + v)*(u + v)) + ((-2 + 27*u + 2*v)*G[1, 1, v])/u + 
      ((-1 + u + v)*(-10*u + 11*u^2 - 19*u^3 + 13*u^4 + 5*u^5 - 10*v + 
         23*u*v - 20*u^2*v + 15*u^3*v + 10*u^4*v + 10*v^2 + u*v^2 + 
         2*u^2*v^2 + 5*u^3*v^2)*G[1, 1 - v, u])/(u^3*(u + v)) + 
      ((-2 + 27*u + 2*v)*G[1 - v, 1 - v, u])/u + 
      ((-2 + 25*u - 37*u^2 + 3*u^3 + 5*u^4 + 8*v - 45*u*v + 8*u^2*v + 
         15*u^3*v - 8*v^2 + 7*u*v^2 + 15*u^2*v^2 + 2*v^3 + 5*u*v^3)*
        G[-v, 0, u])/(u*(-1 + u + v)))/16 + 
    ((3*I)/8)*(Pi*G[1, v]*G[-v, u] + Pi*G[0, 1, v] + Pi*G[-v, 1 - v, u]) + 
    (Pi^2*G[1, v]*G[-v, u] + Pi^2*G[0, 1 - v, u] + Pi^2*G[1 - v, 0, u] + 
      Pi^2*G[-v, 1 - v, u])/24 - 
    (3*(G[-v, u]*G[0, 1, v] + G[-v, u]*G[1, 0, v] + 
       G[0, v]*(G[-v, 0, u] + G[-v, 1 - v, u])))/8 - (Pi^2*G[-v, -v, u])/6 + 
    (9*G[0, 0, 0, v])/4 - ((3*I)/2)*Pi*G[0, 0, 0, v] + 
    (3*G[-v, u]*G[0, 0, 0, v])/2 + G[0, u]*G[0, 1, 0, v] + 
    (9*(G[0, v]*G[1 - v, 1 - v, u] + G[0, 1, 1, v]))/8 - 
    G[1 - v, u]*G[1, 0, 1, v] - I*(Pi*G[-v, u]*G[0, 0, v] + 
      Pi*G[1, 1, 0, v]) + 
    (-(((-1 + u + v)*(-2*u^2 + 6*u^3 - 2*u*v + 10*u^2*v - v^2 + 5*u*v^2 + 
          v^3)*G[1, v]*G[0, 1, u])/(u^2*(u + v)^2)) - 
      ((2*u^2 - 8*u^3 + 3*u^4 + 2*u*v - 14*u^2*v + 10*u^3*v + v^2 - 8*u*v^2 + 
         12*u^2*v^2 - 2*v^3 + 6*u*v^3 + v^4)*G[0, v]*G[0, 1 - v, u])/
       (u^2*(u + v)^2) - (v*(-1 + u + v)*(-2*u + 4*u^2 - v + 5*u*v + v^2)*
        G[0, v]*G[1 - v, 1, u])/(u^2*(u + v)^2) - 
      ((-1 + u + v)*(-2*u^2 + 6*u^3 - 2*u*v + 10*u^2*v - v^2 + 5*u*v^2 + v^3)*
        G[0, 1, 1 - v, u])/(u^2*(u + v)^2) - 
      ((1 - 4*u + 6*u^2 - 4*v + 12*u*v + 6*v^2)*G[1, 1, 0, v])/(u + v)^2)/8 + 
    (((-1 + u + v)*(-2*u^2 + 6*u^3 - 2*u*v + 10*u^2*v - v^2 + 5*u*v^2 + v^3)*
        G[0, v]*G[0, 1, u])/(u^2*(u + v)^2) + 
      ((9*u^4 - 2*u*v + 6*u^2*v + 14*u^3*v - v^2 + 8*u*v^2 + 2*v^3 - 
         6*u*v^3 - v^4)*G[1 - v, u]*G[0, 1, v])/(u^2*(u + v)^2) + 
      ((-1 + 4*u + 4*v)*G[1 - v, u]*G[1, 0, v])/(u + v)^2 + 
      (v*(-1 + u + v)*(-2*u + 4*u^2 - v + 5*u*v + v^2)*G[1, v]*
        G[1 - v, 1, u])/(u^2*(u + v)^2) + 
      ((1 - 4*u + 9*u^2 - 4*v + 18*u*v + 9*v^2)*G[1, 0, 1, v])/(u + v)^2 + 
      (v*(-1 + u + v)*(-2*u + 4*u^2 - v + 5*u*v + v^2)*G[1 - v, 1, 1 - v, u])/
       (u^2*(u + v)^2))/8 - 
    (9*(G[1 - v, u]*G[1, 1, v] + G[1, v]*G[1 - v, 1 - v, u] + G[0, 1, 0, v] + 
       G[1, 0, 0, v] + G[1, 1, 1, v] + G[1 - v, 1 - v, 1 - v, u]))/8 + 
    G[0, v]*G[-v, 0, 1 - v, u] + ((3*I)/4)*(Pi*G[0, u]*G[0, 0, v] + 
      Pi*G[1 - v, -v, u] + Pi*G[0, v]*G[-v, 0, u] + Pi*G[0, 0, 1, v] + 
      Pi*G[-v, 0, -v, u]) + (3*(G[0, u]*G[0, 1, v] + G[1, v]*G[-v, 0, u] + 
       G[-v, 0, 1 - v, u] + G[-v, 1 - v, 0, u]))/8 - 
    (I/4)*(Pi*G[-v, u]*G[1, 1, v] + G[0, v]*(Pi*G[1 - v, 1 - v, u] + 
        Pi*G[1 - v, -v, u]) + G[1, v]*(Pi*G[0, -v, u] + Pi*G[-v, 1 - v, u]) + 
      Pi*G[0, 1, 1, v] + Pi*G[0, -v, 0, u] + Pi*G[0, -v, 1 - v, u] + 
      Pi*G[1, 0, 0, v] + Pi*G[1 - v, 1 - v, -v, u] + Pi*G[1 - v, -v, -v, u] + 
      Pi*G[-v, 1 - v, 1 - v, u]) + (I/4)*(Pi*G[1 - v, u]*G[0, 1, v] + 
      Pi*G[-v, u]*G[1, 0, v] + Pi*G[0, v]*G[1 - v, 0, u] + 
      G[1, v]*(Pi^3 + Pi*G[1 - v, -v, u]) + Pi*G[0, v]*G[-v, 1 - v, u] + 
      Pi*G[0, 1 - v, -v, u] + Pi*G[1 - v, -v, 0, u] + 
      Pi*G[1 - v, -v, 1 - v, u] + Pi*G[-v, 1 - v, -v, u]) + 
    (I/2)*(Pi*G[-v, u]*G[0, 1, v] + Pi*G[0, v]*G[0, 1 - v, u] + 
      Pi*G[0, v]*G[0, -v, u] + Pi*G[0, u]*G[1, 0, v] + Pi*G[0, 0, 1, u] + 
      Pi*G[0, 1, 0, v] + Pi*G[0, -v, -v, u] + Pi*G[1, 0, 1, v] + 
      Pi*G[-v, 0, 1, u] + Pi*G[-v, 1 - v, 1, u] + Pi*G[-v, -v, 0, u]) - 
    (I/2)*(Pi*G[0, u]*G[0, 1, v] + Pi*G[1 - v, u]*G[1, 0, v] + 
      Pi*G[1, v]*G[-v, 0, u] + G[0, v]*(Pi*G[0, 0, u] + Pi*G[-v, -v, u]) + 
      Pi*G[0, 0, -v, u] + Pi*G[0, 1 - v, 1, u] + Pi*G[-v, 0, 0, u] + 
      Pi*G[-v, 0, 1 - v, u] + Pi*G[-v, 1 - v, 0, u] + Pi*G[-v, -v, -v, u]) + 
    3*G[0, 0, 0, 0, v] + G[0, 0, 1, 1, v] - 
    (3*(G[0, 1, v]*G[1 - v, 1 - v, u] + G[0, 0, v]*
        (G[0, u] + G[-v, 1 - v, u]) + G[-v, u]*G[0, 1, 0, v] + 
       G[1 - v, u]*G[0, 1, 1, v] + G[-v, u]*G[1, 0, 0, v] + 
       G[0, v]*(G[1 - v, -v, u] + G[1 - v, 1 - v, 1 - v, u] + 
         G[-v, 0, -v, u]) + G[0, 1, 1, 1, v]))/4 - 
    (5*(G[1 - v, u]*G[0, 0, 0, v] + G[0, 1, 0, 0, v] + G[1, 1, 0, 1, v]))/4 + 
    (-(G[0, 0, v]*G[1 - v, -v, u]) - G[1, 0, v]*(G[0, 0, u] + 
        G[1 - v, -v, u]) - G[1, 1, v]*G[-v, 0, u] - 
      G[0, 1, v]*(G[1 - v, -v, u] + G[-v, 1 - v, u]) - 
      G[0, u]*G[0, 1, 1, v] - G[-v, u]*G[1, 0, 1, v] - 
      G[1, v]*(G[0, -v, 0, u] + G[-v, 0, 1 - v, u] + G[-v, 1 - v, 0, u]) - 
      G[0, v]*(G[0, 1 - v, 1 - v, u] + G[0, 1 - v, -v, u] + 
        G[1 - v, 0, 0, u] + G[1 - v, 1 - v, 0, u] + G[1 - v, -v, 1 - v, u] + 
        G[-v, 1 - v, -v, u]) - G[0, -v, 0, 1 - v, u] - 
      G[0, -v, 1 - v, 0, u] - G[1, 0, 0, 0, v] - G[1 - v, 1 - v, -v, 0, u] - 
      G[1 - v, -v, 0, 0, u] - G[1 - v, -v, -v, 0, u] - 
      G[-v, 0, 1 - v, 1 - v, u] - G[-v, 1 - v, 0, 1 - v, u] - 
      G[-v, 1 - v, 1 - v, 0, u])/4 + (G[0, 0, v]*G[1 - v, 0, u] + 
      G[0, 1, v]*G[-v, 0, u] + G[1, 0, v]*G[-v, 1 - v, u] + 
      G[0, 0, v]*(G[0, 0, u] + G[-v, -v, u]) + G[1 - v, u]*G[0, 0, 1, v] + 
      G[1 - v, u]*G[1, 0, 0, v] + G[0, u]*G[1, 0, 1, v] + 
      G[-v, u]*G[1, 1, 0, v] + G[1, v]*(G[0, 0, 1, u] + G[-v, 0, 1, u] + 
        G[-v, 1 - v, 1, u]) + G[0, v]*(G[0, 0, -v, u] + G[0, 1 - v, 1, u] + 
        G[-v, 0, 0, u] + G[-v, -v, -v, u]) + G[0, 0, 1, 1 - v, u] + 
      G[0, -v, -v, 0, u] + G[-v, 0, 1, 1 - v, u] + G[-v, 1 - v, 1, 1 - v, 
       u] + G[-v, -v, 0, 0, u])/2 + ((7*I)/4)*Pi*Zeta[3] - 
    2*G[0, v]*Zeta[3] + (5*G[1 - v, u]*Zeta[3])/4 - 
    (3*(G[0, u]*G[0, 0, 0, v] + G[0, 0, 1, v] + G[0, 0, 0, 1, v] + 
       G[0, 0, 1, 0, v] + Zeta[3]))/2 + 
    (-(G[0, 0, u]*G[0, 1, v]) - G[0, 0, v]*G[0, -v, u] - 
      G[1, 0, v]*G[1 - v, 1 - v, u] - G[-v, u]*G[0, 0, 1, v] - 
      G[1 - v, u]*G[1, 1, 0, v] - G[1, v]*(G[0, 1 - v, 1, u] + 
        G[-v, 0, 0, u]) - G[0, v]*(G[0, 0, 1, u] + G[0, -v, -v, u] + 
        G[-v, 0, 1, u] + G[-v, 1 - v, 1, u] + G[-v, -v, 0, u]) - 
      G[0, 0, -v, 0, u] - G[0, 1 - v, 1, 1 - v, u] - G[1, 0, 1, 0, v] - 
      G[1, 0, 1, 1, v] - G[-v, 0, 0, 1 - v, u] - G[-v, 0, 1 - v, 0, u] - 
      G[-v, 1 - v, 0, 0, u] - G[-v, -v, -v, 0, u] - G[-v, u]*Zeta[3])/2 + 
    (G[0, 0, v]*G[0, 1 - v, u] + G[0, -v, u]*G[1, 0, v] + 
      G[0, 1, v]*(G[0, 1 - v, u] + G[0, -v, u] + G[1 - v, 0, u]) + 
      G[1 - v, u]*G[0, 1, 0, v] + G[-v, u]*G[0, 1, 1, v] + 
      G[1, v]*G[1 - v, -v, 0, u] + G[0, v]*(G[0, -v, 0, u] + 
        G[0, -v, 1 - v, u] + G[1 - v, 0, 1 - v, u] + G[1 - v, 1 - v, -v, u] + 
        G[1 - v, -v, 0, u] + G[1 - v, -v, -v, u] + G[-v, 1 - v, 1 - v, u]) + 
      G[0, 1, 0, 1, v] + G[0, 1 - v, -v, 0, u] + G[1, 1, 0, 0, v] + 
      G[1 - v, -v, 0, 1 - v, u] + G[1 - v, -v, 1 - v, 0, u] + 
      G[-v, 1 - v, -v, 0, u] + G[0, u]*(G[1, 0, 0, v] + Zeta[3]))/4 + 
    (3*(G[-v, u]*G[0, 0, v] + G[0, v]*G[1 - v, 0, u] + 
       G[1, 1, v]*G[1 - v, 1 - v, u] + G[1, 0, v]*(G[0, u] + G[-v, 0, u]) + 
       G[0, u]*G[0, 0, 1, v] + G[1 - v, u]*G[1, 1, 1, v] + 
       G[1 - v, -v, 0, u] + G[0, v]*G[-v, 1 - v, 0, u] + G[0, 1, 1, 0, v] + 
       G[1, 1, 1, 1, v] + G[1 - v, 1 - v, 1 - v, 1 - v, u] + 
       G[-v, 0, -v, 0, u] + G[1, v]*(G[1 - v, 1 - v, 1 - v, u] + Zeta[3])))/
     4, D2 -> (5*Pi^2)/48 + (I/18)*Pi^3 - 
    (1368 - 3761*u + 2393*u^2 - 1368*v + 2016*u*v)/(2592*(-1 + u)*u) - 
    ((I/12)*Pi*(-1 + 3*u - 3*u^2 + u^3 + v - 2*u*v + u^2*v - 3*u*v^2))/
     ((-1 + u)^2*u) + ((-1 + u + v)*G[0, u])/(12*u) - (13*Pi^2*G[0, v])/72 - 
    ((36 - 443*u + 778*u^2 - 371*u^3 - 54*v + 461*u*v - 760*u^2*v + 
       353*u^3*v + 18*v^2 - 90*u*v^2 + 18*u^2*v^2 + 54*u*v^3)*G[0, v])/
     (216*(-1 + u)^2*u*(-1 + v)) - (Pi^2*G[1, v])/72 + 
    (Pi^2*G[1 - v, u])/72 + (((335 - 670*u + 335*u^2 + 54*v^2)*G[1, v])/
       (-1 + u)^2 + ((335 - 670*u + 335*u^2 + 54*v^2)*G[1 - v, u])/
       (-1 + u)^2)/216 - (2*Pi^2*G[-v, u])/9 - (29*G[0, v]*G[-v, u])/36 + 
    ((29*I)/36)*(Pi*G[0, v] + Pi*G[-v, u]) - (19*G[0, 0, v])/9 + 
    (47*(G[0, v]*G[1 - v, u] + G[0, 1, v]))/36 - (I/3)*Pi*G[1, 0, v] + 
    (G[0, u]*G[0, 0, v] + G[1, 0, v])/2 - 
    (47*(G[1, v]*G[1 - v, u] + G[1, 1, v] + G[1 - v, 1 - v, u]))/36 + 
    (29*(G[0, u]*G[0, v] + G[-v, 0, u]))/36 + 
    (I/6)*(Pi*G[0, u]*G[0, v] + Pi*G[0, 0, v] + Pi*G[-v, 0, u]) + 
    (G[0, v]*(G[0, -v, u] + G[-v, 0, u] + G[-v, -v, u]))/6 - 
    (I/6)*(Pi*G[0, v]*G[-v, u] + Pi*G[0, -v, u] + Pi*G[-v, -v, u]) - 
    (7*G[0, 0, 0, v])/6 + (G[0, 1, 0, v] + G[1, 0, 0, v])/3 - 
    (2*(G[1 - v, u]*G[0, 1, v] + G[1 - v, u]*G[1, 0, v] + 
       G[0, v]*G[1 - v, 1 - v, u] + G[0, 1, 1, v] + G[1, 0, 1, v]))/3 - 
    G[1, 1, 0, v]/2 + (2*(G[1 - v, u]*G[0, 0, v] + G[1 - v, u]*G[1, 1, v] + 
       G[1, v]*G[1 - v, 1 - v, u] + G[0, 0, 1, v] + G[1, 1, 1, v] + 
       G[1 - v, 1 - v, 1 - v, u]))/3 + 
    (-(G[0, v]*G[0, 0, u]) - G[-v, u]*G[0, 0, v] - G[0, -v, 0, u] - 
      G[-v, 0, 0, u] - G[-v, -v, 0, u])/6 - (67*Zeta[3])/36, 
  E2 -> (-1/9*I)*Pi^3 - (888 - 9625*u + 8737*u^2 - 888*v - 48*u*v)/
     (864*(-1 + u)*u) + (Pi^2*(-91 + 18*u^2 + 36*u*v + 18*v^2))/108 + 
    ((I/108)*Pi*(54 - 153*u + 163*u^2 - 83*u^3 + 19*u^4 - 108*v + 234*u*v - 
       135*u^2*v - 18*u^3*v + 27*u^4*v + 54*v^2 - 81*u*v^2 - 117*u^2*v^2 + 
       27*u^3*v^2))/((-1 + u)^2*u^2) - ((9 - 8*u + 27*u^2 - 9*v + 27*u*v)*
      G[0, u])/(108*u) - (7*Pi^2*G[0, v])/36 + (I/4)*Pi*(-1 + u + v)*
     (1 + u + v)*G[0, v] - ((4*u - 127*u^2 + 242*u^3 - 119*u^4 + 12*v - 
       40*u*v + 163*u^2*v - 250*u^3*v + 115*u^4*v - 24*v^2 + 54*u*v^2 - 
       8*u^2*v^2 - 2*u^3*v^2 + 6*u^4*v^2 + 12*v^3 - 18*u*v^3 - 26*u^2*v^3 + 
       6*u^3*v^3)*G[0, v])/(24*(-1 + u)^2*u^2*(-1 + v)) + 
    (5*Pi^2*G[1, u])/18 - ((18 - 24*u + 15*u^2 - 58*u^3 + 9*u^5 - 36*v + 
       18*u*v - 3*u^2*v + 18*u^4*v + 18*v^2 + 6*u*v^2 + 9*u^3*v^2)*G[0, v]*
      G[1, u])/(36*u^3) + (5*Pi^2*G[1 - v, u])/36 + 
    ((6 - 8*u + 5*u^2 + u^3 + 3*u^5 - 12*v + 6*u*v - u^2*v + 6*u^4*v + 
       6*v^2 + 2*u*v^2 + 3*u^3*v^2)*G[0, v]*G[1 - v, u])/(12*u^3) - 
    (I/36)*(Pi*(-29 + 9*u^2 + 18*u*v + 9*v^2)*G[0, u] + 
      Pi*(-29 + 9*u^2 + 18*u*v + 9*v^2)*G[1, v] + 
      Pi*(-29 + 9*u^2 + 18*u*v + 9*v^2)*G[1 - v, u]) + 
    (((108 - 324*u + 1417*u^2 - 2240*u^3 + 985*u^4 + 54*u^5 - 216*v + 
         486*u*v - 252*u^2*v - 126*u^3*v + 108*u^4*v + 108*v^2 - 162*u*v^2 - 
         234*u^2*v^2 + 54*u^3*v^2)*G[1, v])/((-1 + u)^2*u^2) + 
      ((108 - 324*u + 1417*u^2 - 2240*u^3 + 985*u^4 + 54*u^5 - 216*v + 
         486*u*v - 252*u^2*v - 126*u^3*v + 108*u^4*v + 108*v^2 - 162*u*v^2 - 
         234*u^2*v^2 + 54*u^3*v^2)*G[1 - v, u])/((-1 + u)^2*u^2))/216 + 
    (2*Pi^2*G[-v, u])/9 + 
    (I/36)*((Pi*(18 - 24*u + 15*u^2 - 58*u^3 + 9*u^5 - 36*v + 18*u*v - 
         3*u^2*v + 18*u^4*v + 18*v^2 + 6*u*v^2 + 9*u^3*v^2)*G[1, u])/u^3 + 
      Pi*(-29 + 9*u^2 + 18*u*v + 9*v^2)*G[-v, u]) + (5*G[0, 0, u])/9 - 
    G[0, u]*G[0, 0, v] - (4*G[1 - v, u]*G[0, 0, v])/3 + (61*G[0, 1, v])/36 - 
    G[1, u]*G[1, 0, v] + (2*(G[1, u]*G[0, 0, v] + G[1 - v, u]*G[1, 0, v]))/
     3 + G[1, u]*G[1, 1, v] - G[0, v]*G[1, 1 - v, u] - 
    (I/3)*(Pi*G[0, u]*G[1, v] + Pi*G[0, 1 - v, u] + Pi*G[1, 1, u] + 
      Pi*G[1 - v, 0, u]) + (5*(G[0, u]*G[1, 0, v] + G[0, v]*G[1 - v, 0, u]))/
     6 + I*Pi*G[1 - v, 1, u] - G[0, v]*G[1 - v, 1, u] + 
    G[1, v]*(G[1, 1 - v, u] + G[1 - v, 1, u]) + G[0, v]*G[1 - v, 1 - v, u] - 
    (61*(G[1, v]*G[1 - v, u] + G[1, 1, v] + G[1 - v, 1 - v, u]))/36 - 
    (I/2)*(Pi*G[1, v]*G[1 - v, u] + Pi*G[1, 1, v] + Pi*G[1 - v, 1 - v, u]) + 
    (I/3)*(Pi*G[1, u]*G[1, v] + Pi*G[0, 0, v] + Pi*G[1, 1 - v, u] + 
      Pi*G[1 - v, -v, u]) - (I/6)*(Pi*G[0, v]*G[1 - v, u] + Pi*G[0, 0, u] + 
      Pi*G[-v, 0, u]) + ((29 - 9*u^2 - 18*u*v - 9*v^2)*G[0, u]*G[1, v] + 
      ((18 - 24*u + 15*u^2 - 58*u^3 + 9*u^5 - 36*v + 18*u*v - 3*u^2*v + 
         18*u^4*v + 18*v^2 + 6*u*v^2 + 9*u^3*v^2)*G[1, u]*G[1, v])/u^3 + 
      G[0, v]*((-7 + 3*u + 3*v)*(7 + 3*u + 3*v)*G[0, u] + 
        (29 - 9*u^2 - 18*u*v - 9*v^2)*G[-v, u]) + 
      (8 - 9*u^2 - 18*u*v - 9*v^2)*G[0, 0, v] + (29 - 9*u^2 - 18*u*v - 9*v^2)*
       G[0, 1 - v, u] + (32 + 9*u^2 + 18*u*v + 9*v^2)*G[1, 0, v] + 
      ((18 - 24*u + 15*u^2 - 58*u^3 + 9*u^5 - 36*v + 18*u*v - 3*u^2*v + 
         18*u^4*v + 18*v^2 + 6*u*v^2 + 9*u^3*v^2)*G[1, 1 - v, u])/u^3 + 
      (29 - 9*u^2 - 18*u*v - 9*v^2)*G[1 - v, 0, u] + 
      (-29 + 9*u^2 + 18*u*v + 9*v^2)*G[-v, 0, u])/36 + 
    (I/6)*(G[0, v]*(Pi*G[0, u] + Pi*G[-v, u]) + Pi*G[0, 1, v] + 
      Pi*G[0, -v, u] + Pi*G[1, 0, v] + Pi*G[-v, -v, u]) + 
    (-(G[0, v]*(G[0, -v, u] + G[-v, 0, u] + G[-v, -v, u])) - G[0, 0, 0, u])/
     6 + (11*G[0, 0, 0, v])/6 - (2*(G[1, u]*G[0, 1, v] + G[0, 1, 0, v]))/3 - 
    G[1, 0, 0, v] + (G[0, v]*G[0, 0, u] + G[0, u]*G[0, 1, v] + 
      G[0, v]*G[0, 1 - v, u] + G[1, 1, 0, v])/2 + G[1, 1 - v, 1 - v, u] + 
    (-(G[1, v]*(G[0, 0, u] + G[1, 1, u])) - G[0, v]*G[1 - v, -v, u] - 
      G[0, 0, 1, v] - G[0, 0, 1 - v, u] - G[0, 1 - v, 0, u] - 
      G[1, 1, 1 - v, u] - G[1 - v, 0, 0, u])/3 + G[1 - v, 1, 1 - v, u] + 
    (-(G[1, v]*G[0, 1 - v, u]) - G[0, u]*G[1, 1, v] - 
      G[1, v]*G[1 - v, 0, u] - G[0, 1 - v, 1 - v, u] - 
      G[1 - v, 0, 1 - v, u] - G[1 - v, 1 - v, 0, u])/2 + 
    (G[0, v]*G[1, 1, u] + G[1 - v, -v, 0, u])/3 + 
    (Pi^2*G[1, v] + G[-v, u]*G[0, 0, v] + G[0, -v, 0, u] + G[-v, 0, 0, u] + 
      G[-v, -v, 0, u])/6 - (29*Zeta[3])/18, 
  F2 -> 25/81 + (10*G[0, v])/27 - (10*(G[1, v] + G[1 - v, u]))/27 - 
    (2*(G[0, v]*G[1 - v, u] + G[0, 1, v] + G[1, 0, v]))/9 + 
    (2*(G[1, v]*G[1 - v, u] + G[0, 0, v] + G[1, 1, v] + G[1 - v, 1 - v, u]))/
     9}}


==> anc/FiniteRemainder/Hqqbg/qqbHg.m <==
{{A1 -> ((13*I)/12)*Pi + Pi^2/6 + (9 + 80*u)/(36*u) + (13*G[0, v])/12 + 
    G[0, u]*G[0, v] + G[0, v]*G[1 - v, u] + 
    (I/2)*(Pi*G[0, v] + Pi*G[1, u] + Pi*G[-v, u]) - (3*G[0, 0, v])/2 + 
    (-(G[1, v]*G[1 - v, u]) - G[0, v]*(G[1, u] + G[-v, u]) - G[0, 0, u] - 
      G[1, 1, v] - G[1 - v, 1 - v, u])/2 + 
    (G[1, u]*G[1, v] + G[0, 1, v] + G[1, 1 - v, u] + G[-v, 0, u])/2, 
  B1 -> ((3*I)/4)*Pi - (5*Pi^2)/8 + (1 + 8*u)/(4*u) + (3*G[0, v])/4 + 
    (I/2)*(Pi*G[0, u] + Pi*G[1, v] + Pi*G[1 - v, u]) - 
    (I/2)*(Pi*G[1, u] + Pi*G[-v, u]) + G[0, 0, v] + 
    (G[0, u]*G[1, v] + G[0, v]*(G[1, u] + G[-v, u]) + G[0, 1 - v, u] + 
      G[1 - v, 0, u])/2 + (-(G[0, u]*G[0, v]) - G[1, u]*G[1, v] - 
      G[0, v]*G[1 - v, u] - G[1, 0, v] - G[1, 1 - v, u] - G[-v, 0, u])/2, 
  C1 -> -5/9 - (I/3)*Pi - G[0, v]/3}, 
 {A2 -> ((-11*I)/72)*Pi^3 + (109*Pi^4)/1440 + 
    (-38736 - 221701*u + 38736*v + 235525*u*v)/(10368*u*(-1 + v)) + 
    ((I/864)*Pi*(1080 - 2916*u + 12233*u^2 - 20578*u^3 + 10181*u^4 - 2160*v + 
       3654*u*v - 11675*u^2*v + 10181*u^3*v + 1080*v^2 - 738*u*v^2))/
     ((-1 + u)*u^2*(-1 + u + v)) - 
    (Pi^2*(-45 + 380*u - 688*u^2 + 398*u^3 + 27*v - 616*u*v + 742*u^2*v + 
       72*v^2 + 290*u*v^2 - 54*v^3))/(432*u*(-1 + u + v)^2) - 
    (25*Pi^2*G[0, u])/48 - (I/12)*Pi^3*G[0, u] + 
    ((99 - 368*u + 404*u^2 - 99*v + 404*u*v)*G[0, u])/(216*u*(-1 + u + v)) - 
    (7*Pi^2*G[0, v])/18 + ((I/72)*Pi*(9 + 518*u - 1000*u^2 + 428*u^3 + 9*v - 
       1036*u*v + 874*u^2*v - 36*v^2 + 464*u*v^2 + 18*v^3)*G[0, v])/
     (u*(-1 + u + v)^2) + ((630*u + 5689*u^2 - 13268*u^3 + 6949*u^4 + 
       1080*v - 4248*u*v - 14979*u^2*v + 30605*u^3*v - 12458*u^4*v - 
       3240*v^2 + 7344*u*v^2 + 11739*u^2*v^2 - 20542*u^3*v^2 + 4357*u^4*v^2 + 
       3240*v^3 - 4464*u*v^3 - 2449*u^2*v^3 + 4357*u^3*v^3 - 1080*v^4 + 
       738*u*v^4)*G[0, v])/(864*(-1 + u)*u^2*(-1 + v)^2*(-1 + u + v)) + 
    ((13*I)/12)*Pi*G[0, u]*G[0, v] - ((I/8)*Pi*(-1 + 4*u)*G[0, v]*G[1, u])/
     u^2 + (Pi^2*G[1, v])/18 + (I/6)*(Pi^3*G[1, v] + Pi^3*G[1 - v, u]) + 
    (I/16)*((Pi*(3*u - 2*v)*G[0, u])/u + (Pi*(-2 + 3*u - 2*v)*G[1, v])/u + 
      (Pi*(-2 + 3*u - 2*v)*G[1 - v, u])/u) + 
    (((-540 + 1035*u - 1303*u^2 + 808*u^3 + 540*v - 369*u*v)*G[1, v])/
       ((-1 + u)*u^2) + ((-540 + 1035*u - 1303*u^2 + 808*u^3 + 540*v - 
         369*u*v)*G[1 - v, u])/((-1 + u)*u^2))/432 - (61*Pi^2*G[-v, u])/72 + 
    (I/144)*((Pi*(180 - 300*u + 300*u^2 + 401*u^3 - 180*v + 24*u*v)*G[1, u])/
       u^3 + (Pi*(18 + 581*u - 1090*u^2 + 401*u^3 - 1126*u*v + 820*u^2*v - 
         36*v^2 + 437*u*v^2 + 18*v^3)*G[-v, u])/(u*(-1 + u + v)^2)) + 
    (-(((Pi^2*(-15 + 60*u + 91*u^2))/u^2 + 
         ((180 - 300*u + 300*u^2 + 401*u^3 - 180*v + 24*u*v)*G[0, v])/u^3)*
        G[1, u]) - ((18 + 581*u - 1090*u^2 + 401*u^3 - 1126*u*v + 820*u^2*v - 
         36*v^2 + 437*u*v^2 + 18*v^3)*G[0, v]*G[-v, u])/(u*(-1 + u + v)^2))/
     144 - (19*G[0, v]*G[0, 0, u])/8 + 4*G[0, u]*G[0, 0, v] - 
    (13*G[1, u]*G[0, 0, v])/12 + (13*G[1 - v, u]*G[0, 0, v])/8 - 
    ((3*I)/4)*Pi*G[-v, u]*G[0, 0, v] + (11*G[0, 0, u]*G[0, 0, v])/4 - 
    ((13*I)/24)*(Pi*G[0, 0, u] + Pi*G[0, 0, v]) + 
    (-(((9 + 214*u)*G[0, 0, u])/u) - 
      ((27 + 455*u - 928*u^2 + 401*u^3 - 36*v - 928*u*v + 811*u^2*v + 
         419*u*v^2 + 9*v^3)*G[0, 0, v])/(u*(-1 + u + v)^2))/72 + 
    ((9 + 214*u + 9*v)*G[0, 1, v])/(72*u) - G[0, 0, v]*G[0, -v, u] + 
    (Pi^2*G[0, v]*G[1, u] + Pi^2*G[0, -v, u])/6 - (5*Pi^2*G[1, 0, v])/12 - 
    ((-2 + 31*u - 42*u^2 + 3*u^3 + 6*v - 46*u*v + 6*u^2*v - 4*v^2 + 3*u*v^2)*
      G[1, 0, v])/(16*u*(-1 + u + v)^2) + G[0, 1, v]*G[1, 1 - v, u] + 
    (-(Pi^2*G[1, u]*G[1, v]) - Pi^2*G[1, 1, u] - Pi^2*G[1, 1 - v, u])/12 + 
    (I/24)*((Pi*(-3 + 12*u + 4*u^2)*G[1, u]*G[1, v])/u^2 + 
      (Pi*(-3 + 12*u + 83*u^2 + 6*v - 12*u*v - 3*v^2)*G[0, v]*G[1 - v, u])/
       u^2 + (Pi*(3 - 12*u + 35*u^2)*G[0, 1, u])/u^2 + 
      (Pi*(-3 + 12*u + 4*u^2)*G[1, 1 - v, u])/u^2) + 
    ((3*I)/8)*(Pi*G[0, u]*G[1, v] + Pi*G[0, 1 - v, u] + Pi*G[1 - v, 0, u]) + 
    (5*(Pi^2*G[0, u]*G[1, v] + Pi^2*G[0, 1 - v, u] + Pi^2*G[1 - v, 0, u]))/
     24 + (((3*u - 2*v)*G[0, u]*G[1, v])/u + ((3*u - 2*v)*G[0, 1 - v, u])/u + 
      ((3*u - 2*v)*G[1 - v, 0, u])/u)/16 + 
    I*(Pi*G[0, v]*G[0, 1 - v, u] + Pi*G[0, v]*G[1 - v, 0, u]) - 
    (I/24)*(Pi^3*G[0, v] + Pi^3*G[1, u] + Pi^3*G[-v, u] + 
      (Pi*(3 - 12*u + 13*u^2)*G[1, 1, u])/u^2 + 
      (Pi*(31*u^2 + 6*v - 12*u*v - 3*v^2)*G[1 - v, 1, u])/u^2) - 
    G[1, 0, v]*G[1 - v, 1 - v, u] - (I/6)*(Pi*G[1, v]*G[1 - v, u] + 
      Pi*G[1, 1, v] + Pi*G[1 - v, 1 - v, u]) + 
    (Pi^2*G[1, v]*G[1 - v, u] + Pi^2*G[1 - v, 1, u] + 
      Pi^2*G[1 - v, 1 - v, u])/12 + (-(((9 + 107*u)*G[1, v]*G[1 - v, u])/u) - 
      ((9 + 107*u)*G[1, 1, v])/u - ((9 + 107*u)*G[1 - v, 1 - v, u])/u)/36 + 
    (-(((-1 + 4*u + 22*u^2 + 2*v - 4*u*v - v^2)*G[1 - v, u]*G[1, 0, v])/
        u^2) - ((1 - 4*u + 22*u^2)*G[0, v]*G[1 - v, 1 - v, u])/u^2)/8 + 
    ((35*I)/24)*Pi*G[1 - v, -v, u] - (7*Pi^2*G[1 - v, -v, u])/12 + 
    ((13*I)/24)*(Pi*G[0, 1, v] + Pi*G[1, 0, v] + Pi*G[-v, 0, u]) + 
    (((36 + 973*u - 1928*u^2 + 829*u^3 - 36*v - 1946*u*v + 1676*u^2*v - 
         18*v^2 + 865*u*v^2 + 18*v^3)*G[0, u]*G[0, v])/(u*(-1 + u + v)^2) + 
      ((180 - 300*u + 300*u^2 + 401*u^3 - 180*v + 24*u*v)*G[1, u]*G[1, v])/
       u^3 + ((180 - 300*u + 318*u^2 + 829*u^3 - 180*v + 24*u*v + 18*u^2*v)*
        G[0, v]*G[1 - v, u])/u^3 + ((180 - 300*u + 300*u^2 + 401*u^3 - 
         180*v + 24*u*v)*G[1, 1 - v, u])/u^3 + 
      ((18 + 581*u - 1090*u^2 + 401*u^3 - 1126*u*v + 820*u^2*v - 36*v^2 + 
         437*u*v^2 + 18*v^3)*G[-v, 0, u])/(u*(-1 + u + v)^2))/144 - 
    ((11*I)/12)*(Pi*G[0, v]*G[-v, u] + Pi*G[0, -v, u] + Pi*G[-v, -v, u]) + 
    (-(G[-v, u]*G[0, 0, v]) - Pi^2*G[-v, -v, u])/6 - (161*G[0, 0, 0, v])/24 - 
    ((7*I)/4)*Pi*G[0, 0, 0, v] - (9*G[0, u]*G[0, 0, 0, v])/2 - 
    4*G[1 - v, u]*G[0, 0, 0, v] + (9*G[-v, u]*G[0, 0, 0, v])/4 + 
    (7*G[1 - v, u]*G[0, 0, 1, v])/4 + 
    2*(G[1, u]*G[0, 0, 0, v] + G[0, 0, 1, v]) + 
    (13*(G[0, v]*G[-v, 0, u] + G[0, 1, 0, v]))/24 - 
    G[1 - v, u]*G[0, 1, 1, v] + (Pi^2*G[0, v]*G[-v, u] + Pi^2*G[0, 0, u] + 
      Pi^2*G[0, 0, v] + G[1, v]*(Pi^2*G[-v, u] + 
        ((3 - 12*u + 35*u^2)*G[0, 1, u])/u^2) + 
      (Pi^2 + ((3 - 12*u + 35*u^2)*G[1, u])/u^2)*G[0, 1, v] + 
      ((3 - 12*u + 35*u^2)*G[0, v]*G[0, 1 - v, u])/u^2 + 
      ((3 - 12*u + 13*u^2)*G[0, v]*G[1, 1, u])/u^2 + 
      ((31*u^2 + 6*v - 12*u*v - 3*v^2)*G[0, v]*G[1 - v, 1, u])/u^2 + 
      Pi^2*G[-v, 1 - v, u] + ((3 - 12*u + 35*u^2)*G[0, 1, 1 - v, u])/u^2)/
     24 - (13*(Pi^2*G[0, 1, u] + G[1, 0, 0, v]))/24 + G[1, u]*G[1, 0, 1, v] - 
    (35*(G[0, v]*G[1 - v, -v, u] + G[0, 1, 1, v] + G[1, 0, 1, v]))/24 - 
    (55*G[1, 1, 0, v])/12 - I*Pi*G[1, 1, 0, v] + 
    (3*(G[1, 0, v]*G[1, 1 - v, u] + G[1 - v, u]*G[0, 1, 0, v] + 
       G[1 - v, u]*G[1, 0, 0, v] + G[1, u]*G[1, 1, 0, v]))/2 - 
    (5*(G[0, 1, v]*G[1 - v, 1 - v, u] + G[1 - v, u]*G[1, 1, 0, v]))/4 + 
    (-(Pi^2*G[0, u]*G[0, v]) - (Pi^2*(1 - 4*u + 6*u^2 - 2*v + 4*u*v + v^2)*
        G[1 - v, u])/u^2 - ((3 - 12*u + 35*u^2)*G[0, v]*G[0, 1, u])/u^2 - 
      ((3 - 12*u + 35*u^2 - 6*v + 12*u*v + 3*v^2)*G[1 - v, u]*G[0, 1, v])/
       u^2 - ((3 - 12*u + 31*u^2)*G[1, u]*G[1, 1, v])/u^2 - 
      G[1, v]*(((3 - 12*u + 13*u^2)*G[1, 1, u])/u^2 + 
        ((3 - 12*u + 31*u^2)*G[1, 1 - v, u])/u^2 + 
        ((31*u^2 + 6*v - 12*u*v - 3*v^2)*G[1 - v, 1, u])/u^2) - 
      Pi^2*G[-v, 0, u] - ((3 - 12*u + 13*u^2)*G[1, 1, 1 - v, u])/u^2 - 
      ((3 - 12*u + 31*u^2)*G[1, 1 - v, 1 - v, u])/u^2 - 
      ((31*u^2 + 6*v - 12*u*v - 3*v^2)*G[1 - v, 1, 1 - v, u])/u^2)/24 + 
    (3*(G[0, u]*G[1, 1, v] + G[1, v]*(G[0, 1 - v, u] + G[1 - v, 0, u]) + 
       G[0, 1 - v, 1 - v, u] + G[1 - v, 0, 1 - v, u] + 
       G[1 - v, 1 - v, 0, u]))/8 + 
    (11*(G[1, u]*G[1, 0, v] + G[1 - v, u]*G[1, 1, v] + 
       G[0, v]*G[1, 1 - v, u] + G[1, v]*G[1 - v, 1 - v, u] + 
       G[0, v]*(G[0, -v, u] + G[-v, -v, u]) + G[0, 0, 0, u] + G[1, 1, 1, v] + 
       G[1 - v, 1 - v, 1 - v, u]))/12 + 
    (35*(G[0, u]*G[1, 0, v] + G[0, v]*G[1 - v, 0, u] + G[1 - v, -v, 0, u]))/
     24 + ((3*I)/4)*(Pi*G[0, u]*G[0, 0, v] + Pi*G[1, v]*G[0, 1, u] + 
      Pi*G[0, v]*G[0, -v, u] + Pi*G[0, 1, 1 - v, u] + 
      Pi*G[1 - v, -v, 0, u]) - (I/4)*(Pi*G[0, v]*G[0, 0, u] + 
      Pi*G[1 - v, u]*G[0, 0, v] + Pi*G[0, v]*G[0, 1, u] + 
      Pi*G[0, u]*G[1, 1, v] + (Pi*G[1, u] + Pi*G[-v, u])*G[1, 1, v] + 
      G[1, v]*(Pi*G[0, 0, u] + Pi*G[0, 1 - v, u] + Pi*G[0, -v, u] + 
        Pi*G[1, 1 - v, u] + Pi*G[1 - v, 0, u] + Pi*G[-v, 1 - v, u]) + 
      Pi*G[0, 0, 1 - v, u] + Pi*G[0, 0, -v, u] + Pi*G[0, 1, 1, u] + 
      Pi*G[0, 1, 1, v] + Pi*G[0, 1 - v, 0, u] + Pi*G[0, 1 - v, 1 - v, u] + 
      Pi*G[0, -v, 1 - v, u] + Pi*G[1, 0, 0, u] + Pi*G[1, 0, 0, v] + 
      Pi*G[1, 1 - v, 1 - v, u] + Pi*G[1 - v, 0, 0, u] + 
      Pi*G[1 - v, 0, 1 - v, u] + Pi*G[1 - v, 1, 0, u] + 
      Pi*G[1 - v, 1 - v, 0, u] + Pi*G[1 - v, 1 - v, 1, u] + 
      Pi*G[1 - v, -v, -v, u] + Pi*G[-v, 0, 0, u] + 
      Pi*G[-v, 1 - v, 1 - v, u]) + 
    (I/4)*((Pi*G[1, u] + Pi*G[-v, u])*G[1, 0, v] + 
      Pi*G[0, v]*G[1, 1 - v, u] + Pi*G[0, v]*G[1 - v, 1, u] + 
      Pi*G[1, v]*G[1 - v, -v, u] + Pi*G[0, v]*G[-v, 1 - v, u] + 
      Pi*G[0, 0, 1, v] + Pi*G[0, 1, 0, u] + Pi*G[0, 1 - v, 1, u] + 
      Pi*G[0, 1 - v, -v, u] + Pi*G[1, 0, 1, u] + Pi*G[1, 1 - v, 1, u] + 
      Pi*G[1 - v, 0, 1, u] + Pi*G[1 - v, 0, -v, u] + 
      Pi*G[1 - v, -v, 1 - v, u] + Pi*G[-v, 0, -v, u] + 
      Pi*G[-v, 1 - v, -v, u]) - (11*(G[0, -v, 0, u] + G[-v, 0, 0, u] + 
       G[-v, -v, 0, u]))/12 + (I/2)*(Pi*G[1 - v, u]*G[0, 1, v] + 
      Pi*G[0, u]*G[1, 0, v] + Pi*G[1, v]*G[1, 1, u] + 
      Pi*G[0, v]*G[-v, 0, u] + Pi*G[0, 1, 0, v] + Pi*G[0, -v, -v, u] + 
      Pi*G[1, 1, 1 - v, u] + Pi*G[1 - v, 1, 1, u] + Pi*G[-v, -v, 0, u]) - 
    (I/2)*(Pi*G[1, u]*G[0, 0, v] + Pi*G[1 - v, u]*G[1, 0, v] + 
      Pi*G[1, v]*G[1 - v, 1, u] + G[0, v]*(Pi*G[1 - v, -v, u] + 
        Pi*G[-v, -v, u]) + Pi*G[0, -v, 0, u] + Pi*G[1, 1, 1, u] + 
      Pi*G[1 - v, 1, 1 - v, u] + Pi*G[-v, -v, -v, u]) + 
    (27*G[0, 0, 0, 0, v])/4 - (7*(G[0, 0, v]*G[-v, 0, u] + G[0, 0, 0, 1, v]))/
     4 - (3*(G[0, 0, v]*G[1, 1 - v, u] + G[1, u]*(G[0, 0, 1, v] + 
         G[0, 1, 0, v] + G[1, 0, 0, v]) + G[1 - v, u]*G[1, 0, 1, v] + 
       G[0, v]*(G[0, 0, 0, u] + G[1 - v, 1 - v, 1 - v, u]) + 
       G[0, 0, 1, 0, v]))/2 - G[0, 1, 0, 0, v] + G[0, 1, 0, 1, v] - 
    G[1, 1, 0, 1, v] + (5*(G[0, v]*(G[1, 1 - v, 1 - v, u] + G[-v, 0, 0, u]) + 
       G[0, 0, 1, 1, v] + G[1, 1, 1, 0, v]))/4 + 
    (3*(G[0, 0, v]*G[0, 1 - v, u] + G[0, 0, v]*G[1 - v, 0, u] + 
       G[1, 0, v]*G[1 - v, 1, u] + G[1, 1, v]*G[1 - v, 1 - v, u] + 
       G[0, u]*(G[0, 0, 1, v] + G[0, 1, 0, v]) + G[1, u]*G[0, 1, 1, v] + 
       G[1 - v, u]*G[1, 1, 1, v] + G[0, v]*(G[0, -v, 0, u] + 
         G[1 - v, 1, 1 - v, u]) + G[1, v]*G[1 - v, 1 - v, 1 - v, u] + 
       G[0, 0, 0, 0, u] + G[1, 0, 0, 1, v] + G[1, 1, 1, 1, v] + 
       G[1 - v, 1 - v, 1 - v, 1 - v, u]))/4 - 
    (3*(Pi^2*G[0, v]*G[1 - v, u] + G[0, 1 - v, u]*G[1, 0, v] + 
       G[1, 1, v]*G[1, 1 - v, u] + G[1, u]*G[1, 1, 1, v] + 
       G[1, v]*G[1, 1 - v, 1 - v, u] + G[0, 1, 1, 1, v] + 
       G[1, 1 - v, 1 - v, 1 - v, u] + G[-v, 0, 0, 0, u]))/4 + 
    (G[0, 1, u]*(G[0, 1, v] + G[1, 1, v]) + G[1, 0, v]*
       (G[0, 0, u] + G[0, -v, u] + G[-v, 0, u]) + 
      G[0, 1, v]*(G[0, -v, u] + G[1 - v, 0, u] + G[1 - v, 1, u] + 
        G[-v, 1 - v, u]) + G[-v, u]*(G[0, 1, 1, v] + G[1, 0, 1, v]) + 
      G[1, v]*(G[0, 1, 0, u] + G[0, 1, 1 - v, u] + G[0, 1 - v, 1, u] + 
        G[1, 0, 1, u] + G[1, 1 - v, 1, u] + G[1 - v, 0, 1, u] + 
        G[1 - v, -v, 0, u]) + G[0, v]*(G[0, 0, -v, u] + G[0, 1, 1, u] + 
        G[0, -v, 1 - v, u] + G[1, 0, 0, u] + G[1, 0, 1 - v, u] + 
        G[1 - v, 1, 0, u] + G[1 - v, 1 - v, 1, u] + G[1 - v, -v, -v, u] + 
        G[-v, 1 - v, 0, u] + G[-v, 1 - v, 1 - v, u]) + G[0, 1, 0, 1 - v, u] + 
      G[0, 1, 1 - v, 0, u] + G[0, 1, 1 - v, 1 - v, u] + 
      G[0, 1 - v, 1, 1 - v, u] + G[0, 1 - v, -v, 0, u] + 
      G[1, 0, 1, 1 - v, u] + G[1, 1 - v, 1, 1 - v, u] + 
      G[1 - v, 0, 1, 1 - v, u] + G[1 - v, 0, -v, 0, u] + 
      G[1 - v, -v, 0, 0, u] + G[1 - v, -v, 0, 1 - v, u] + 
      G[1 - v, -v, 1 - v, 0, u] + G[-v, 0, -v, 0, u] + 
      G[-v, 1 - v, -v, 0, u])/4 - (25*Zeta[3])/18 + ((9*I)/4)*Pi*Zeta[3] - 
    (5*G[1, v]*Zeta[3])/2 + (5*(G[0, 0, v]*G[1 - v, 1 - v, u] + 
       G[0, v]*Zeta[3]))/2 + (-(G[1, 0, v]*G[1 - v, -v, u]) - 
      G[0, 1, v]*(G[0, 0, u] + G[1 - v, -v, u]) - 
      G[1, 1, v]*(Pi^2 + G[-v, 0, u]) - G[0, 0, v]*(G[1 - v, -v, u] + 
        G[-v, 1 - v, u]) - G[-v, u]*(G[0, 1, 0, v] + G[1, 0, 0, v]) - 
      G[0, u]*(G[1, 0, 0, v] + G[1, 0, 1, v]) - 
      G[1, v]*(G[0, 1, 1, u] + G[0, -v, 0, u] + G[1, 0, 0, u] + 
        G[1 - v, 1, 0, u] + G[1 - v, 1 - v, 1, u] + G[-v, 0, 1 - v, u] + 
        G[-v, 1 - v, 0, u]) - G[0, v]*(G[0, 0, 1 - v, u] + G[0, 1, 0, u] + 
        G[0, 1 - v, 1, u] + G[0, 1 - v, 1 - v, u] + G[0, 1 - v, -v, u] + 
        G[1, 0, 1, u] + G[1, 1 - v, 1, u] + G[1 - v, 0, 0, u] + 
        G[1 - v, 0, 1, u] + G[1 - v, 0, -v, u] + G[1 - v, 1 - v, 0, u] + 
        G[1 - v, -v, 1 - v, u] + G[-v, 0, -v, u] + G[-v, 1 - v, -v, u]) - 
      G[0, 0, -v, 0, u] - G[0, 1, 1, 1 - v, u] - G[0, -v, 0, 1 - v, u] - 
      G[0, -v, 1 - v, 0, u] - G[1, 0, 0, 1 - v, u] - G[1, 0, 1 - v, 0, u] - 
      G[1, 1 - v, 0, 0, u] - G[1 - v, 1, 0, 1 - v, u] - 
      G[1 - v, 1, 1 - v, 0, u] - G[1 - v, 1 - v, 1, 1 - v, u] - 
      G[1 - v, -v, -v, 0, u] - G[-v, 0, 1 - v, 1 - v, u] - 
      G[-v, 1 - v, 0, 1 - v, u] - G[-v, 1 - v, 1 - v, 0, u] - 
      G[1, u]*Zeta[3])/4 + (G[1, 1, u]*G[1, 1, v] + G[0, 0, v]*G[-v, -v, u] + 
      G[1, v]*(G[1, 1, 1 - v, u] + G[1 - v, 1, 1, u]) + 
      G[0, v]*(G[0, 1 - v, 0, u] + G[1, 1, 1, u] + G[1 - v, 0, 1 - v, u] + 
        G[-v, -v, -v, u]) + G[0, 1, 1, 0, v] + G[0, -v, -v, 0, u] + 
      G[1, 0, 1, 0, v] + G[1, 1, 0, 0, v] + G[1, 1, 1 - v, 1 - v, u] + 
      G[1 - v, 1, 1, 1 - v, u] + G[-v, -v, 0, 0, u] + G[-v, u]*Zeta[3])/2 + 
    (-(G[0, 0, v]*G[0, 1, u]) - G[0, 1, v]*G[0, 1 - v, u] - 
      G[1, 0, v]*G[1, 1, u] - G[0, 0, v]*G[1 - v, 1, u] - 
      G[1, 1, v]*G[1 - v, 1, u] - G[1, v]*(G[1, 1, 1, u] + 
        G[1 - v, 1, 1 - v, u]) - G[0, v]*(G[0, -v, -v, u] + 
        G[1, 1, 1 - v, u] + G[1 - v, 1, 1, u] + G[-v, -v, 0, u]) - 
      G[0, -v, 0, 0, u] - G[1, 0, 1, 1, v] - G[1, 1, 1, 1 - v, u] - 
      G[1 - v, 1, 1 - v, 1 - v, u] - G[-v, -v, -v, 0, u] - 
      G[1 - v, u]*Zeta[3] - G[0, u]*(G[0, 1, 1, v] + G[1, 1, 0, v] + 
        Zeta[3]))/2, B2 -> ((-287*I)/288)*Pi^3 - (61*Pi^4)/480 + 
    (10008 + 38435*u)/(2592*u) + 
    ((I/432)*Pi*(54 + 81*u + 3931*u^2 - 8348*u^3 + 4282*u^4 - 108*v - 
       153*u*v - 4183*u^2*v + 4444*u^3*v + 54*v^2 + 72*u*v^2 + 162*u^2*v^2))/
     ((-1 + u)*u^2*(-1 + u + v)) + 
    (Pi^2*(9*u - 1576*u^2 + 3179*u^3 - 1687*u^4 + 72*u^5 - 9*v - 1546*u*v + 
       6325*u^2*v - 5049*u^3*v + 288*u^4*v + 30*v^2 + 3113*u*v^2 - 
       5025*u^2*v^2 + 432*u^3*v^2 - 33*v^3 - 1651*u*v^3 + 288*u^2*v^3 + 
       12*v^4 + 72*u*v^4))/(288*u*(-1 + u + v)^2*(u + v)) - 
    (17*Pi^2*G[0, u])/24 - ((-22 + u + 18*u^2 + 22*v + 18*u*v)*G[0, u])/
     (48*u*(-1 + u + v)) - (299*Pi^2*G[0, v])/288 + 
    ((396*u + 3490*u^2 - 8168*u^3 + 4282*u^4 + 54*v - 405*u*v - 3769*u^2*v + 
       4120*u^3*v - 54*v^2 - 72*u*v^2 - 162*u^2*v^2)*G[0, v])/
     (432*(-1 + u)*u^2*(-1 + u + v)) + 
    ((I/16)*Pi*(2*u + 44*u^2 - 94*u^3 + 41*u^4 + 6*u^5 + 46*u*v - 192*u^2*v + 
       125*u^3*v + 24*u^4*v + 2*v^2 - 102*u*v^2 + 129*u^2*v^2 + 36*u^3*v^2 - 
       4*v^3 + 47*u*v^3 + 24*u^2*v^3 + 2*v^4 + 6*u*v^4)*G[0, v])/
     (u*(-1 + u + v)^2*(u + v)) - (11*Pi^2*G[0, u]*G[0, v])/8 - 
    ((31*I)/48)*Pi^3*G[1, u] + (Pi^2*(-9 + 68*u)*G[1, u])/(72*u) + 
    (11*Pi^2*G[0, v]*G[1, u])/16 + ((13*I)/24)*(Pi^3*G[1, v] + 
      Pi^3*G[1 - v, u]) - (I/144)*
     ((Pi*(18 - 527*u + 54*u^2 + 54*u*v)*G[0, u])/u + 
      (Pi*(18 - 527*u + 54*u^2 + 54*u*v)*G[1, v])/u + 
      (Pi*(18 - 527*u + 54*u^2 + 54*u*v)*G[1 - v, u])/u) + 
    (((-6 + 7*u - 19*u^2 + 18*u^3 + 6*v + 8*u*v + 18*u^2*v)*G[1, v])/
       ((-1 + u)*u^2) + ((-6 + 7*u - 19*u^2 + 18*u^3 + 6*v + 8*u*v + 
         18*u^2*v)*G[1 - v, u])/((-1 + u)*u^2))/48 + (11*Pi^2*G[-v, u])/9 + 
    ((5*I)/3)*Pi*G[0, v]*G[-v, u] + (17*Pi^2*G[0, v]*G[-v, u])/16 - 
    ((9*I)/16)*(Pi^3*G[0, v] + Pi^3*G[-v, u]) + 
    (I/144)*((Pi*(18*u + 9*u^2 - 18*u^3 - 383*u^4 + 54*u^5 + 18*v - 27*u*v - 
         72*u^2*v - 401*u^3*v + 108*u^4*v - 18*v^2 - 72*u*v^2 - 18*u^2*v^2 + 
         54*u^3*v^2)*G[1, u])/(u^3*(u + v)) + 
      (Pi*(-428 + 856*u - 491*u^2 + 54*u^3 + 856*v - 982*u*v + 162*u^2*v - 
         491*v^2 + 162*u*v^2 + 54*v^3)*G[-v, u])/(-1 + u + v)^2) - 
    ((31*I)/24)*Pi*G[0, 0, u] + (13*Pi^2*G[0, 0, u])/16 + 
    (13*G[0, v]*G[0, 0, u])/24 + ((19*I)/8)*Pi*G[0, 0, v] + 
    (23*Pi^2*G[0, 0, v])/16 + (5*G[1 - v, u]*G[0, 0, v])/12 + 
    ((9*I)/4)*Pi*G[-v, u]*G[0, 0, v] + 
    (I/8)*((Pi*v*(-1 + u + v)*(2*u + 2*u^2 + v + u*v - v^2)*G[0, v]*
        G[1 - v, u])/(u^2*(u + v)^2) + 
      (Pi*(-u - 8*u^2 + 6*u^3 - 14*u*v + 12*u^2*v - 6*v^2 + 6*u*v^2)*
        G[0, 1, u])/(u*(u + v)^2)) + ((13*I)/12)*Pi*G[0, 1, v] - 
    (15*Pi^2*G[0, 1, v])/16 + (17*G[0, u]*G[0, 1, v])/24 + 
    ((3*I)/2)*(Pi*G[0, v]*G[0, 0, u] + Pi*G[0, u]*G[0, 1, v]) + 
    Pi^2*G[0, 1 - v, u] - G[0, 1, v]*G[1, 0, u] - 
    (7*(G[-v, u]*G[0, 0, v] + Pi^2*G[1, 0, u]))/12 - 
    (29*Pi^2*G[1, 0, v])/24 - ((I/8)*Pi*(-1 - 2*u + 6*u^2 - 2*v + 12*u*v + 
       6*v^2)*G[1, 0, v])/(u + v)^2 + (Pi^2*G[1, 1, u])/6 + 
    ((I/12)*Pi*(-9 + 2*u)*G[1, 1, u])/u - G[0, 0, u]*G[1, 1, v] + 
    G[0, 1, u]*G[1, 1, v] + G[1, 0, u]*G[1, 1, v] - G[1, 1, u]*G[1, 1, v] - 
    (41*(Pi^2*G[1, u]*G[1, v] + Pi^2*G[1, 1 - v, u]))/48 - 
    (I/12)*((Pi*(-9 + 11*u)*G[1, u]*G[1, v])/u + 
      (Pi*(-9 + 11*u)*G[1, 1 - v, u])/u) + 
    (-(Pi^2*G[0, -v, u]) - ((9 + 2*u)*G[1, u]*G[1, 0, v])/u - 
      ((-9 + 2*u)*G[0, v]*G[1, 1, u])/u - ((9 + 2*u)*G[0, v]*G[1, 1 - v, u])/
       u)/12 + Pi^2*G[1 - v, 0, u] + G[1, 0, v]*
     (G[1, 1, u] + G[1 - v, 0, u]) + ((3*I)/8)*(G[0, u]*(Pi^3 + Pi*G[1, v]) + 
      Pi*G[0, 1 - v, u] + Pi*G[1 - v, 0, u]) + 
    (-(((18*u + 9*u^2 - 18*u^3 - 383*u^4 + 54*u^5 + 18*v - 27*u*v - 
          72*u^2*v - 401*u^3*v + 108*u^4*v - 18*v^2 - 72*u*v^2 - 18*u^2*v^2 + 
          54*u^3*v^2)*G[0, v]*G[1, u])/(u^3*(u + v))) - 
      (Pi^2*(-9 - 18*u + 142*u^2 - 18*v + 284*u*v + 142*v^2)*G[1, v])/
       (u + v)^2 - ((18 - 527*u + 54*u^2 + 54*u*v)*G[0, u]*G[1, v])/u - 
      (Pi^2*(-3*u^2 - 6*u^3 + 142*u^4 + 12*u*v - 6*u^2*v + 272*u^3*v + 
         6*v^2 - 12*u*v^2 + 124*u^2*v^2 - 12*v^3 + 6*v^4)*G[1 - v, u])/
       (u^2*(u + v)^2) - ((-428 + 856*u - 491*u^2 + 54*u^3 + 856*v - 
         982*u*v + 162*u^2*v - 491*v^2 + 162*u*v^2 + 54*v^3)*G[0, v]*
        G[-v, u])/(-1 + u + v)^2 - ((18 - 1036*u + 2018*u^2 - 1063*u^3 + 
         54*u^4 - 36*v + 2036*u*v - 2126*u^2*v + 162*u^3*v + 18*v^2 - 
         1063*u*v^2 + 162*u^2*v^2 + 54*u*v^3)*G[0, 0, v])/
       (u*(-1 + u + v)^2) - ((18 - 527*u + 54*u^2 + 54*u*v)*G[0, 1 - v, u])/
       u - ((18 - 527*u + 54*u^2 + 54*u*v)*G[1 - v, 0, u])/u)/144 + 
    (35*(G[0, u]*G[1, 0, v] + G[0, v]*G[1 - v, 0, u]))/24 + 
    ((I/24)*Pi*(18*u^3 + 22*u^4 + 6*u*v + 36*u^2*v + 38*u^3*v + 3*v^2 + 
       12*u*v^2 + 13*u^2*v^2 - 6*v^3 + 3*v^4)*G[1 - v, 1, u])/
     (u^2*(u + v)^2) - ((13*I)/24)*(Pi*G[1, v]*G[1 - v, u] + Pi*G[1, 1, v] + 
      Pi*G[1 - v, 1 - v, u]) + 
    (31*(Pi^2*G[1, v]*G[1 - v, u] + Pi^2*G[1, 1, v] + 
       Pi^2*G[1 - v, 1 - v, u]))/48 - ((11*I)/12)*Pi*G[-v, 0, u] - 
    (17*Pi^2*G[-v, 0, u])/16 + (11*G[0, 0, v]*G[-v, 0, u])/4 - 
    G[0, 1, v]*G[-v, 0, u] - G[1, 0, v]*(G[1 - v, 1, u] + G[-v, 0, u]) + 
    (((18 - 320*u + 586*u^2 - 347*u^3 + 54*u^4 - 36*v + 604*u*v - 694*u^2*v + 
         162*u^3*v + 18*v^2 - 347*u*v^2 + 162*u^2*v^2 + 54*u*v^3)*G[0, u]*
        G[0, v])/(u*(-1 + u + v)^2) + 
      ((18*u + 9*u^2 - 18*u^3 - 383*u^4 + 54*u^5 + 18*v - 27*u*v - 72*u^2*v - 
         401*u^3*v + 108*u^4*v - 18*v^2 - 72*u*v^2 - 18*u^2*v^2 + 54*u^3*v^2)*
        G[1, u]*G[1, v])/(u^3*(u + v)) + 
      ((18*u + 9*u^2 - 239*u^4 + 54*u^5 + 18*v - 27*u*v - 72*u^2*v - 
         239*u^3*v + 108*u^4*v - 18*v^2 - 72*u*v^2 + 54*u^3*v^2)*G[0, v]*
        G[1 - v, u])/(u^3*(u + v)) + 
      ((54*u - 590*u^2 + 1126*u^3 - 635*u^4 + 54*u^5 + 72*v - 752*u*v + 
         2360*u^2*v - 1923*u^3*v + 216*u^4*v - 162*v^2 + 1342*u*v^2 - 
         1959*u^2*v^2 + 324*u^3*v^2 + 108*v^3 - 689*u*v^3 + 216*u^2*v^3 - 
         18*v^4 + 54*u*v^4)*G[1, 0, v])/(u*(-1 + u + v)^2*(u + v)) + 
      ((18*u + 9*u^2 - 18*u^3 - 383*u^4 + 54*u^5 + 18*v - 27*u*v - 72*u^2*v - 
         401*u^3*v + 108*u^4*v - 18*v^2 - 72*u*v^2 - 18*u^2*v^2 + 54*u^3*v^2)*
        G[1, 1 - v, u])/(u^3*(u + v)) + 
      ((-428 + 856*u - 491*u^2 + 54*u^3 + 856*v - 982*u*v + 162*u^2*v - 
         491*v^2 + 162*u*v^2 + 54*v^3)*G[-v, 0, u])/(-1 + u + v)^2)/144 + 
    G[0, 0, v]*G[-v, 1 - v, u] - 
    (5*(Pi^2*G[1, v]*G[-v, u] + Pi^2*G[-v, 1 - v, u]))/8 - 
    G[0, 0, v]*G[-v, -v, u] + ((11*I)/12)*(Pi*G[0, u]*G[0, v] + 
      Pi*G[0, -v, u] + Pi*G[-v, -v, u]) + 
    (G[1, u]*G[0, 0, v] + Pi^2*G[-v, -v, u])/3 + (19*G[0, 0, 0, v])/24 + 
    (21*G[0, u]*G[0, 0, 0, v])/4 + 4*G[1 - v, u]*G[0, 0, 0, v] - 
    (15*G[-v, u]*G[0, 0, 0, v])/4 + (2*I)*(Pi*G[0, v]*G[0, 1 - v, u] + 
      Pi*G[0, u]*G[1, 0, v] + Pi*G[0, v]*G[1 - v, 0, u] + Pi*G[0, 0, 0, v]) - 
    (5*(G[0, 0, u]*G[0, 0, v] + G[1, u]*G[0, 0, 0, v]))/2 + 
    (-(G[1, u]*G[0, 1, v]) - G[0, 1, 0, v])/3 - 
    ((7*I)/4)*(Pi*G[0, u]*G[0, 0, v] + Pi*G[0, v]*G[-v, 0, u] + 
      Pi*G[0, 1, 0, v]) - (3*G[0, 1, 1, v])/8 + 
    (((-u - 8*u^2 + 6*u^3 - 14*u*v + 12*u^2*v - 6*v^2 + 6*u*v^2)*G[1, v]*
        G[0, 1, u])/(u*(u + v)^2) + ((u + 8*u^2 + 9*u*v + v^2)*G[0, 1, v])/
       (u*(u + v)) + ((-u - 8*u^2 + 6*u^3 - 14*u*v + 12*u^2*v - 6*v^2 + 
         6*u*v^2)*G[0, 1, 1 - v, u])/(u*(u + v)^2))/8 - 
    (13*G[1, 0, 0, v])/12 - (2*I)*Pi*G[1, 0, 0, v] + 
    G[-v, u]*(G[0, 0, 1, v] + G[0, 1, 0, v] + G[1, 0, 0, v]) - 
    (9*(G[0, 0, v]*G[0, 1 - v, u] + G[0, 0, v]*G[1 - v, 0, u] + 
       G[0, u]*G[1, 0, 0, v]))/4 + (-(((1 + 8*u)*G[1, v]*G[1 - v, u])/u) - 
      ((1 + 8*u)*G[0, 0, u])/u - ((-u - 8*u^2 + 6*u^3 - 14*u*v + 12*u^2*v - 
         6*v^2 + 6*u*v^2)*G[0, v]*G[0, 1, u])/(u*(u + v)^2) - 
      ((9*u^4 + 2*u*v + 16*u^3*v + v^2 - 2*u*v^2 + 6*u^2*v^2 - 2*v^3 + v^4)*
        G[1 - v, u]*G[0, 1, v])/(u^2*(u + v)^2) - ((1 + 8*u)*G[1, 1, v])/u - 
      ((1 + 8*u)*G[1 - v, 1 - v, u])/u - 
      ((-1 - 2*u + 9*u^2 - 2*v + 18*u*v + 9*v^2)*G[1, 0, 1, v])/(u + v)^2)/
     8 + G[0, u]*(Pi^2*G[1, v] + G[1, 1, 0, v]) + 
    (-(((5*u^4 - 6*u*v + 16*u^3*v - 3*v^2 + 6*u*v^2 + 14*u^2*v^2 + 6*v^3 - 
          3*v^4)*G[1 - v, u]*G[1, 0, v])/(u^2*(u + v)^2)) - 
      G[0, v]*(((18*u^3 + 22*u^4 + 6*u*v + 36*u^2*v + 38*u^3*v + 3*v^2 + 
           12*u*v^2 + 13*u^2*v^2 - 6*v^3 + 3*v^4)*G[1 - v, 1, u])/
         (u^2*(u + v)^2) + ((-18 + 5*u)*G[1 - v, 1 - v, u])/u) - 
      ((3 + 6*u + 5*u^2 + 6*v + 10*u*v + 5*v^2)*G[1, 1, 0, v])/(u + v)^2)/
     24 - 2*(G[1, 0, v]*G[1, 1 - v, u] + G[0, u]*G[0, 1, 0, v] + 
      G[1, u]*G[1, 1, 0, v]) + (((9 + 2*u)*G[1, u]*G[1, 1, v])/u + 
      G[1, v]*(((-9 + 2*u)*G[1, 1, u])/u + ((9 + 2*u)*G[1, 1 - v, u])/u) + 
      Pi^2*G[1 - v, 1, u] + ((-9 + 2*u)*G[1, 1, 1 - v, u])/u + 
      ((9 + 2*u)*G[1, 1 - v, 1 - v, u])/u)/12 - 
    (11*(G[1, v]*G[0, 0, u] + G[0, v]*(G[0, -v, u] + G[-v, -v, u]) + 
       G[0, 0, 1 - v, u] + G[0, 1 - v, 0, u] + G[1 - v, 0, 0, u]))/12 + 
    (7*(G[0, 0, u]*G[1, 0, v] + G[1, u]*G[0, 0, 1, v] + 
       G[0, v]*(G[0, 1 - v, 1 - v, u] + G[1 - v, 0, 0, u])))/4 - 
    G[1, v]*(G[0, 0, 1 - v, u] + G[0, 1 - v, 0, u] + G[1, 1, 1 - v, u] + 
      G[1, 1 - v, 1, u] + G[1 - v, 0, 0, u] + G[1 - v, 1, 1, u]) + 
    (I/2)*(Pi*G[1 - v, u]*G[1, 0, v] + Pi*G[1, v]*G[1 - v, 1, u] + 
      Pi*G[0, v]*G[1 - v, 1 - v, u] + Pi*G[0, 1, 1, v] + Pi*G[0, -v, 0, u] + 
      Pi*G[1, 1, 0, v] + Pi*G[1 - v, 1, 1 - v, u]) + 
    (((-3*u - 24*u^2 + 35*u^3 - 42*u*v + 70*u^2*v - 18*v^2 + 35*u*v^2)*
        G[0, v]*G[0, 1 - v, u])/(u*(u + v)^2) + 
      ((18*u^3 + 22*u^4 + 6*u*v + 36*u^2*v + 38*u^3*v + 3*v^2 + 12*u*v^2 + 
         13*u^2*v^2 - 6*v^3 + 3*v^4)*G[1, v]*G[1 - v, 1, u])/
       (u^2*(u + v)^2) + ((18*u^3 + 22*u^4 + 6*u*v + 36*u^2*v + 38*u^3*v + 
         3*v^2 + 12*u*v^2 + 13*u^2*v^2 - 6*v^3 + 3*v^4)*
        G[1 - v, 1, 1 - v, u])/(u^2*(u + v)^2))/24 + 
    (-(G[0, u]*G[1, 1, v]) - G[1, v]*(G[0, 1 - v, u] + G[1 - v, 0, u]) - 
      G[0, v]*G[-v, 0, u] - G[0, 1 - v, 1 - v, u] - G[1 - v, 0, 1 - v, u] - 
      G[1 - v, 1 - v, 0, u])/6 - ((5*I)/4)*(Pi*G[-v, u]*G[1, 0, v] + 
      Pi*G[0, u]*G[1, 1, v] + G[1, v]*(Pi*G[0, 0, u] + Pi*G[0, 1 - v, u] + 
        Pi*G[1 - v, 0, u]) + Pi*G[0, v]*G[-v, 1 - v, u] + Pi*G[0, 0, 1, v] + 
      Pi*G[0, 0, 1 - v, u] + Pi*G[0, 1 - v, 0, u] + 
      Pi*G[0, 1 - v, 1 - v, u] + Pi*G[1 - v, 0, 0, u] + 
      Pi*G[1 - v, 0, 1 - v, u] + Pi*G[1 - v, 1 - v, 0, u]) - 
    ((3*I)/4)*(Pi*G[1, u]*G[0, 1, v] + Pi*G[1 - v, u]*G[1, 1, v] + 
      G[1, v]*(Pi*G[-v, u] + Pi*G[1 - v, 1 - v, u]) + Pi*G[-v, 1 - v, u] + 
      Pi*G[0, 0, 0, u] + Pi*G[1, 1, 1, v] + Pi*G[1 - v, 1 - v, 1 - v, u]) - 
    (I/4)*(Pi*G[0, 0, 1, u] + Pi*G[1 - v, 1 - v, -v, u]) + 
    ((3*I)/4)*(Pi*G[0, v]*G[1, u] + Pi*G[1, v]*G[0, 1, u] + 
      Pi*G[0, 0, -v, u] + Pi*G[0, 1, 1 - v, u] + Pi*G[1 - v, 1 - v, 1, u] + 
      Pi*G[1 - v, -v, 0, u]) + G[1, v]*(G[0, 1, 1 - v, u] + 
      G[1, 0, 1 - v, u] + G[1, 1, 1, u] + G[1, 1 - v, 0, u] + 
      G[-v, 0, 0, u]) + ((5*I)/4)*(Pi*G[1, u]*G[1, 1, v] + 
      Pi*G[1, v]*G[1, 1 - v, u] + Pi*G[1, 1 - v, 1 - v, u] + 
      Pi*G[-v, 0, 0, u]) + (I/4)*(Pi*G[-v, u]*G[1, 1, v] + 
      G[1, v]*(Pi*G[0, -v, u] + Pi*G[-v, 1 - v, u]) + Pi*G[0, 1 - v, 1, u] + 
      Pi*G[0, 1 - v, -v, u] + Pi*G[0, -v, 1 - v, u] + Pi*G[1, 0, 0, u] + 
      Pi*G[1, 0, -v, u] + Pi*G[1, 1 - v, -v, u] + Pi*G[1 - v, 0, 1, u] + 
      Pi*G[1 - v, 0, -v, u] + Pi*G[1 - v, 1, 0, u] + Pi*G[-v, 0, 1, u] + 
      Pi*G[-v, 1 - v, 1, u] + Pi*G[-v, 1 - v, 1 - v, u]) + 
    (11*(G[0, -v, 0, u] + G[-v, 0, 0, u] + G[-v, -v, 0, u]))/12 + 
    G[0, v]*(G[0, -v, -v, u] + G[1, 1, 1 - v, u] + G[1, 1 - v, 1, u] + 
      G[1 - v, 1, 1, u] + G[-v, 0, -v, u] + G[-v, -v, 0, u]) - 
    I*(Pi*G[1 - v, u]*G[0, 0, v] + Pi*G[-v, u]*G[0, 1, v] + 
      Pi*G[0, v]*G[0, -v, u] + Pi*G[0, v]*G[1, 0, u] + 
      Pi*G[1, v]*G[1, 1, u] + Pi*G[0, -v, -v, u] + Pi*G[1, 1, 1 - v, u] + 
      Pi*G[1, 1 - v, 1, u] + Pi*G[1 - v, 1, 1, u] + Pi*G[-v, 0, -v, u] + 
      Pi*G[-v, -v, 0, u]) - G[0, v]*(G[0, -v, 0, u] + G[1, 0, 1 - v, u] + 
      G[1, 1, 1, u] + G[1 - v, 1, 1 - v, u] + G[-v, 1 - v, 0, u] + 
      G[-v, -v, -v, u]) + I*(Pi*G[1, u]*G[0, 0, v] + 
      Pi*G[1 - v, u]*G[0, 1, v] + G[1, v]*(Pi*G[1, 0, u] + Pi*G[-v, 0, u]) + 
      Pi*G[0, v]*G[-v, -v, u] + Pi*G[1, 0, 1, v] + Pi*G[1, 0, 1 - v, u] + 
      Pi*G[1, 1, 1, u] + Pi*G[1, 1 - v, 0, u] + Pi*G[-v, 0, 1 - v, u] + 
      Pi*G[-v, 1 - v, 0, u] + Pi*G[-v, -v, -v, u]) - 9*G[0, 0, 0, 0, v] + 
    2*(G[1, u]*G[0, 1, 0, v] + G[0, 0, 0, 1, v]) + (9*G[0, 0, 1, 0, v])/4 + 
    (-(G[0, u]*G[0, 0, v]) - G[0, 1, v]*G[-v, 1 - v, u] - 
      G[-v, u]*G[1, 0, 1, v] - G[0, 0, 1, 1, v])/2 - 
    G[0, 0, 1 - v, 1 - v, u] - G[0, 1, 0, 1, v] + G[0, 1, 1 - v, 1 - v, u] - 
    G[0, 1 - v, 0, 1 - v, u] - G[0, 1 - v, 1 - v, 0, u] - 
    G[0, -v, -v, 0, u] + (5*(G[0, 1, 0, 0, v] + G[1, 0, 0, 0, v]))/2 - 
    (7*(G[0, u]*G[0, 0, 1, v] + G[1 - v, u]*G[0, 1, 0, v] + 
       G[0, v]*(G[1, 1 - v, 1 - v, u] + G[-v, 0, 0, u]) + G[1, 0, 1, 0, v]))/
     4 + G[1, 0, 1 - v, 1 - v, u] - 
    (3*(Pi^2*G[0, v]*G[1 - v, u] + G[0, 0, v]*G[1 - v, 1 - v, u] + 
       G[1 - v, u]*G[1, 0, 0, v] + G[1, 1, 0, 0, v]))/2 + 
    (3*(G[0, 0, u]*G[0, 1, v] + G[0, 1, v]*G[0, 1 - v, u] + 
       G[0, 0, v]*G[0, -v, u] + G[0, 0, v]*G[1, 1 - v, u] + G[0, 0, 1, v] + 
       G[1, u]*G[1, 0, 0, v] + G[1 - v, u]*G[1, 1, 0, v] + 
       G[0, v]*(G[0, 1 - v, 0, u] + G[1 - v, 0, 1 - v, u]) + 
       G[1, 1, 1, 0, v]))/2 + G[1, 1, 1, 1 - v, u] - 
    G[1, 1, 1 - v, 1 - v, u] + G[1, 1 - v, 0, 1 - v, u] - 
    G[1, 1 - v, 1, 1 - v, u] + G[1, 1 - v, 1 - v, 0, u] - 
    G[1 - v, 0, 0, 1 - v, u] - G[1 - v, 0, 1 - v, 0, u] - 
    G[1 - v, 1, 1, 1 - v, u] + (G[0, 0, v]*G[0, 1, u] + 
      G[1, 1, v]*G[1 - v, 1, u] + G[0, 0, v]*(G[1 - v, 1, u] + 
        G[1 - v, -v, u]) + G[1, v]*G[1 - v, 1, 1 - v, u] + 
      G[0, -v, 0, 0, u] + G[1 - v, 1, 1 - v, 1 - v, u])/2 - 
    G[1 - v, 1 - v, 0, 0, u] - 
    (3*(G[0, 1, u]*G[0, 1, v] + (G[0, 1, u] + G[1, 0, u])*G[1, 0, v] + 
       G[0, 1 - v, u]*G[1, 1, v] + G[0, 1, v]*G[1, 1 - v, u] + 
       G[1, 1, v]*G[1 - v, 0, u] + G[0, v]*G[0, 1, 1 - v, u] + 
       G[1, u]*(G[0, 1, 1, v] + G[1, 0, 1, v]) + G[0, u]*G[1, 1, 1, v] + 
       G[1, v]*(G[-v, 0, u] + G[0, 0, 0, u] + G[0, 1 - v, 1 - v, u] + 
         G[1 - v, 0, 1 - v, u] + G[1 - v, 1 - v, 0, u]) + 
       G[-v, 0, 1 - v, u] + G[0, v]*(G[0, 0, -v, u] + G[1, 1 - v, 0, u] + 
         G[1 - v, 1 - v, 1, u] + G[1 - v, -v, 0, u] + G[-v, 0, 1 - v, u]) + 
       G[-v, 1 - v, 0, u] + G[0, 0, 0, 1 - v, u] + G[0, 0, 1 - v, 0, u] + 
       G[0, 1, 1, 0, v] + G[0, 1 - v, 0, 0, u] + G[0, 1 - v, 1 - v, 1 - v, 
        u] + G[1 - v, 0, 0, 0, u] + G[1 - v, 0, 1 - v, 1 - v, u] + 
       G[1 - v, 1 - v, 0, 1 - v, u] + G[1 - v, 1 - v, 1 - v, 0, u]))/4 + 
    G[1 - v, -v, 0, 0, u] + (3*(G[-v, u]*G[0, 1, v] + G[0, 0, v]*G[1, 0, u] + 
       G[-v, u]*G[1, 0, v] + G[1, 1, v]*G[1, 1 - v, u] + 
       G[0, v]*G[-v, 1 - v, u] + G[0, u]*G[0, 1, 1, v] + 
       G[1, u]*G[1, 1, 1, v] + G[1, v]*(G[1, 1 - v, 1 - v, u] + 
         G[1 - v, 1 - v, 1, u]) + G[0, v]*(G[0, 0, 0, u] + 
         G[1 - v, 1 - v, 1 - v, u]) + G[0, 0, -v, 0, u] + 
       G[1, 1 - v, 1 - v, 1 - v, u] + G[1 - v, 1 - v, 1, 1 - v, u] + 
       G[-v, 0, 0, 0, u]))/4 + G[-v, 0, 0, 1 - v, u] + 
    G[-v, 0, 1 - v, 0, u] - G[-v, 0, -v, 0, u] + G[-v, 1 - v, 0, 0, u] + 
    (G[1, 1, v]*G[-v, 0, u] + G[1 - v, u]*G[0, 1, 1, v] + 
      G[1 - v, u]*G[1, 0, 1, v] + G[0, v]*(G[0, 0, 1, u] + 
        G[1 - v, 1 - v, -v, u]) + G[1, v]*(G[0, 1 - v, 1, u] + 
        G[0, -v, 0, u] + G[1, 0, 0, u] + G[1 - v, 0, 1, u] + 
        G[1 - v, 1, 0, u] + G[-v, 0, 1, u] + G[-v, 0, 1 - v, u] + 
        G[-v, 1 - v, 0, u] + G[-v, 1 - v, 1, u]) + G[0, 1 - v, 1, 1 - v, u] + 
      G[0, 1 - v, -v, 0, u] + G[0, -v, 0, 1 - v, u] + G[0, -v, 1 - v, 0, u] + 
      G[1, 0, 0, 1 - v, u] + G[1, 0, 1, 1, v] + G[1, 0, 1 - v, 0, u] + 
      G[1, 0, -v, 0, u] + G[1, 1, 0, 1, v] + G[1, 1 - v, 0, 0, u] + 
      G[1, 1 - v, -v, 0, u] + G[1 - v, 0, 1, 1 - v, u] + 
      G[1 - v, 0, -v, 0, u] + G[1 - v, 1, 0, 1 - v, u] + 
      G[1 - v, 1, 1 - v, 0, u] + G[-v, 0, 1, 1 - v, u] + 
      G[-v, 0, 1 - v, 1 - v, u] + G[-v, 1 - v, 0, 1 - v, u] + 
      G[-v, 1 - v, 1, 1 - v, u] + G[-v, 1 - v, 1 - v, 0, u])/4 - 
    G[-v, -v, 0, 0, u] + G[-v, -v, -v, 0, u] - (325*Zeta[3])/72 - 
    (I/2)*(Pi*G[0, v]*G[0, 1, u] + Pi*G[1, u]*G[1, 0, v] + 
      Pi*G[0, v]*G[1, 1 - v, u] + Pi*G[0, v]*G[1 - v, -v, u] + Pi*Zeta[3]) + 
    (5*(G[0, 1 - v, u]*G[1, 0, v] + G[0, 1, v]*G[1 - v, 0, u] + 
       G[1, 0, v]*G[1 - v, 1 - v, u] + G[0, u]*G[1, 0, 1, v] + 
       G[0, v]*(G[0, 0, 1 - v, u] + G[1 - v, 1 - v, 0, u]) + 
       G[1, u]*Zeta[3]))/4 - (5*(G[1 - v, u]*G[0, 0, 1, v] + 
       G[1, 0, 0, 1, v] + G[1, v]*Zeta[3] + G[1 - v, u]*Zeta[3]))/4 + 
    (-(Pi^2*G[0, 1, u]) - G[0, 1, v]*G[0, -v, u] - G[0, -v, u]*G[1, 0, v] - 
      Pi^2*G[1 - v, -v, u] - G[1, v]*G[0, 0, 1, u] - G[-v, u]*G[0, 1, 1, v] - 
      G[0, 0, 1, 1 - v, u] - G[1 - v, 1 - v, -v, 0, u] - 
      G[0, v]*(G[0, 1 - v, 1, u] + G[0, 1 - v, -v, u] + G[0, -v, 1 - v, u] + 
        G[1, 0, 0, u] + G[1, 0, -v, u] + G[1, 1 - v, -v, u] + 
        G[1 - v, 0, 1, u] + G[1 - v, 0, -v, u] + G[1 - v, 1, 0, u] + 
        G[-v, 0, 1, u] + G[-v, 1 - v, 1, u] + G[-v, 1 - v, 1 - v, u] + 
        Zeta[3]))/4, C2 -> ((-11*I)/32)*Pi^3 - (7*Pi^4)/1152 + 
    (5*(16 + 51*u))/(128*u) + ((I/32)*Pi*(-20 + 42*u + 31*u^2 - 98*u^3 + 
       45*u^4 + 40*v - 40*u*v - 33*u^2*v + 33*u^3*v - 20*v^2 - 2*u*v^2 - 
       12*u^2*v^2))/((-1 + u)*u^2*(-1 + u + v)) - 
    (Pi^2*(7*u + 85*u^2 - 159*u^3 + 38*u^4 + 24*u^5 + 13*v + 69*u*v - 
       323*u^2*v + 122*u^3*v + 96*u^4*v - 16*v^2 - 169*u*v^2 + 138*u^2*v^2 + 
       144*u^3*v^2 - 5*v^3 + 62*u*v^3 + 96*u^2*v^3 + 8*v^4 + 24*u*v^4))/
     (96*u*(-1 + u + v)^2*(u + v)) - (7*Pi^2*G[0, u])/16 + 
    ((7*I)/48)*Pi^3*G[0, u] - (11*Pi^2*G[0, v])/32 - 
    ((5*I)/24)*Pi^3*G[0, v] + ((6*u + 33*u^2 - 84*u^3 + 45*u^4 - 20*v + 
       22*u*v - 59*u^2*v + 57*u^3*v + 20*v^2 + 2*u*v^2 + 12*u^2*v^2)*G[0, v])/
     (32*(-1 + u)*u^2*(-1 + u + v)) - (7*Pi^2*G[0, u]*G[0, v])/48 + 
    (I/48)*Pi^3*G[1, u] + (I/16)*(Pi^3*G[1, v] + Pi^3*G[1 - v, u]) + 
    ((5*I)/48)*Pi^3*G[-v, u] - (5*Pi^2*G[0, v]*G[-v, u])/48 - 
    (I/16)*((Pi*(-4*u^2 + 22*u^3 - 29*u^4 + 6*u^5 + 2*v - 4*u*v + 40*u^2*v - 
         85*u^3*v + 24*u^4*v + 14*u*v^2 - 81*u^2*v^2 + 36*u^3*v^2 - 4*v^3 - 
         23*u*v^3 + 24*u^2*v^3 + 2*v^4 + 6*u*v^4)*G[0, v])/
       (u*(-1 + u + v)^2*(u + v)) + (Pi*(10*u - 9*u^2 + 14*u^3 + 8*u^4 + 
         6*u^5 + 10*v - 17*u*v + 8*u^2*v + 10*u^3*v + 12*u^4*v - 10*v^2 - 
         4*u*v^2 + 2*u^2*v^2 + 6*u^3*v^2)*G[1, u])/(u^3*(u + v)) + 
      (Pi*(2 + 17*u - 26*u^2 - 4*u^3 + 6*u^4 - 30*u*v - 6*u^2*v + 18*u^3*v - 
         4*v^2 + 18*u^2*v^2 + 2*v^3 + 6*u*v^3)*G[-v, u])/
       (u*(-1 + u + v)^2)) + (5*Pi^2*G[0, 0, u])/24 + 
    (((-11 + 6*u + 6*v)*G[0, u])/(-1 + u + v) + 
      (Pi^2 + (10*u - 9*u^2 + 14*u^3 + 8*u^4 + 6*u^5 + 10*v - 17*u*v + 
          8*u^2*v + 10*u^3*v + 12*u^4*v - 10*v^2 - 4*u*v^2 + 2*u^2*v^2 + 
          6*u^3*v^2)/(u^3*(u + v)))*G[0, v]*G[1, u] + 
      ((2 + 17*u - 26*u^2 - 4*u^3 + 6*u^4 - 30*u*v - 6*u^2*v + 18*u^3*v - 
         4*v^2 + 18*u^2*v^2 + 2*v^3 + 6*u*v^3)*G[0, v]*G[-v, u])/
       (u*(-1 + u + v)^2) + ((4 + 38*u - 74*u^2 + 21*u^3 + 6*u^4 - 4*v - 
         76*u*v + 44*u^2*v + 18*u^3*v - 2*v^2 + 25*u*v^2 + 18*u^2*v^2 + 
         2*v^3 + 6*u*v^3)*G[0, 0, v])/(u*(-1 + u + v)^2))/16 - 
    (5*Pi^2*G[0, 1, u])/24 - (5*(Pi^2*G[0, 0, v] + Pi^2*G[0, 1, v]))/12 - 
    (11*(Pi^2*G[0, v]*G[1 - v, u] + Pi^2*G[1, 0, v]))/48 + 
    (-(Pi^2*G[0, -v, u]) - Pi^2*G[1, 0, u] - Pi^2*G[1, 1, u])/12 + 
    (I/8)*((Pi*(-1 + 4*u + 3*u^2 + v + 3*u*v)*G[0, u])/u + 
      (Pi*(4*u + 3*u^2 + v + 3*u*v)*G[1, v])/u + 
      (Pi*(4*u + 3*u^2 + v + 3*u*v)*G[1 - v, u])/u + 
      (Pi*(1 + 2*u + 3*u^2)*G[1, 1, u])/u^2) + 
    ((Pi^2*(-5 - 10*u + 21*u^2)*G[1, u])/u^2 + Pi^2*G[1, u]*G[1, v] + 
      Pi^2*G[1, 1 - v, u])/48 + 
    (11*(Pi^2*G[0, u]*G[1, v] + Pi^2*G[0, 1 - v, u] + Pi^2*G[1 - v, 0, u]))/
     48 - (I/8)*((Pi*(1 + 2*u)*G[0, v]*G[1, u])/u^2 + 
      (Pi*(-1 - 2*u + 6*u^2)*G[1, u]*G[1, v])/u^2 + 
      (Pi*(-1 + u + v)*(1 + 3*u + 3*v)*G[0, v]*G[1 - v, u])/(u + v)^2 + 
      (Pi*(2*u^2 + 4*u^3 + 3*u^4 + 2*u*v + 6*u^2*v + 6*u^3*v + v^2 + 
         2*u*v^2 + 3*u^2*v^2)*G[0, 1, u])/(u^2*(u + v)^2) + 
      (Pi*(-1 + u + v)*(1 + 3*u + 3*v)*G[1, 0, v])/(u + v)^2 + 
      (Pi*(-1 - 2*u + 6*u^2)*G[1, 1 - v, u])/u^2 + 
      (Pi*(3*u^4 - 2*u*v - 2*u^2*v + 6*u^3*v - v^2 - 2*u*v^2 + 3*u^2*v^2)*
        G[1 - v, 1, u])/(u^2*(u + v)^2)) + 
    ((3*I)/8)*(Pi*G[1, v]*G[1 - v, u] + Pi*G[0, 1, v] + Pi*G[1, 1, v] + 
      Pi*G[1 - v, 1 - v, u]) + (Pi^2*G[1, v]*G[1 - v, u] + Pi^2*G[1, 1, v] + 
      Pi^2*G[1 - v, 1 - v, u])/3 + (5*Pi^2*G[-v, 0, u])/48 - 
    G[0, 0, v]*G[-v, 0, u] - ((3*I)/8)*(Pi*G[1 - v, -v, u] + 
      Pi*G[-v, 0, u]) + 
    (-(((2 + 17*u - 26*u^2 - 4*u^3 + 6*u^4 - 30*u*v - 6*u^2*v + 18*u^3*v - 
          4*v^2 + 18*u^2*v^2 + 2*v^3 + 6*u*v^3)*G[0, u]*G[0, v])/
        (u*(-1 + u + v)^2)) - ((-10 + 8*u - 4*u^2 + 6*u^3 + 10*v + u*v + 
          6*u^2*v)/((-1 + u)*u^2) + (Pi^2*(-1 - 2*u + 10*u^2 - 2*v + 20*u*v + 
           10*v^2))/(u + v)^2 + ((10*u - 9*u^2 + 14*u^3 + 8*u^4 + 6*u^5 + 
           10*v - 17*u*v + 8*u^2*v + 10*u^3*v + 12*u^4*v - 10*v^2 - 4*u*v^2 + 
           2*u^2*v^2 + 6*u^3*v^2)*G[1, u])/(u^3*(u + v)))*G[1, v] - 
      ((-10 + 8*u - 4*u^2 + 6*u^3 + 10*v + u*v + 6*u^2*v)/((-1 + u)*u^2) + 
        (Pi^2*(-1 - 2*u + 10*u^2 - 2*v + 20*u*v + 10*v^2))/(u + v)^2)*
       G[1 - v, u] - ((10*u - 9*u^2 + 14*u^3 + 8*u^4 + 6*u^5 + 10*v - 
         17*u*v + 10*u^2*v + 10*u^3*v + 12*u^4*v - 10*v^2 - 4*u*v^2 + 
         2*u^2*v^2 + 6*u^3*v^2)*G[0, v]*G[1 - v, u])/(u^3*(u + v)) - 
      ((-4*u + 3*u^2 + 4*u^3 - 4*u^4 + 6*u^5 - 6*v + 15*u*v - 10*u^3*v + 
         24*u^4*v + 12*v^2 - 12*u*v^2 - 6*u^2*v^2 + 36*u^3*v^2 - 8*v^3 + 
         2*u*v^3 + 24*u^2*v^3 + 2*v^4 + 6*u*v^4)*G[1, 0, v])/
       (u*(-1 + u + v)^2*(u + v)) - ((10*u - 9*u^2 + 14*u^3 + 8*u^4 + 6*u^5 + 
         10*v - 17*u*v + 8*u^2*v + 10*u^3*v + 12*u^4*v - 10*v^2 - 4*u*v^2 + 
         2*u^2*v^2 + 6*u^3*v^2)*G[1, 1 - v, u])/(u^3*(u + v)) - 
      ((2 + 17*u - 26*u^2 - 4*u^3 + 6*u^4 - 30*u*v - 6*u^2*v + 18*u^3*v - 
         4*v^2 + 18*u^2*v^2 + 2*v^3 + 6*u*v^3)*G[-v, 0, u])/
       (u*(-1 + u + v)^2))/16 + (-(Pi^2*G[1, v]*G[-v, u]) - 
      Pi^2*G[1 - v, 1, u] - Pi^2*G[1 - v, -v, u] - Pi^2*G[-v, 1 - v, u] - 
      Pi^2*G[-v, -v, u])/6 + (9*G[0, 0, 0, v])/4 + G[1, u]*G[0, 0, 0, v] + 
    (3*G[-v, u]*G[0, 0, 0, v])/2 + 
    (((-1 + 4*u + 3*u^2 + v + 3*u*v)*G[0, u]*G[1, v])/u + 
      ((2*u^2 + 4*u^3 + 3*u^4 + 2*u*v + 6*u^2*v + 6*u^3*v + v^2 + 2*u*v^2 + 
         3*u^2*v^2)*G[0, v]*G[0, 1, u])/(u^2*(u + v)^2) + 
      ((1 + 2*u + 2*v)*G[1 - v, u]*G[0, 1, v])/(u + v)^2 + 
      ((-1 + 4*u + 3*u^2 + v + 3*u*v)*G[0, 1 - v, u])/u + 
      G[1, v]*(G[1 - v, u]/u + ((1 + 2*u + 3*u^2)*G[1, 1, u])/u^2) + 
      G[1, 1, v]/u + ((-1 + 4*u + 3*u^2 + v + 3*u*v)*G[1 - v, 0, u])/u + 
      ((3*u^4 - 2*u*v - 2*u^2*v + 6*u^3*v - v^2 - 2*u*v^2 + 3*u^2*v^2)*
        G[0, v]*G[1 - v, 1, u])/(u^2*(u + v)^2) + G[1 - v, 1 - v, u]/u + 
      ((1 + 2*u + 2*v)*G[1, 0, 1, v])/(u + v)^2 + 
      ((1 + 2*u + 3*u^2)*G[1, 1, 1 - v, u])/u^2)/8 + 
    (-((v/(u*(u + v)) + ((1 + 2*u + 3*u^2)*G[1, u])/u^2)*G[0, 1, v]) - 
      ((2*u^2 + 4*u^3 + 2*u*v + 6*u^2*v + v^2 + 2*u*v^2)*G[0, v]*
        G[0, 1 - v, u])/(u^2*(u + v)^2) - 
      ((1 + 2*u + 3*u^2 + 2*v + 6*u*v + 3*v^2)*G[1 - v, u]*G[1, 0, v])/
       (u + v)^2 - ((1 + 2*u + 3*u^2)*G[0, v]*G[1, 1, u])/u^2 - 
      ((-1 + u)*(1 + 3*u)*G[1, u]*G[1, 1, v])/u^2 - 
      G[1, v]*(((2*u^2 + 4*u^3 + 3*u^4 + 2*u*v + 6*u^2*v + 6*u^3*v + v^2 + 
           2*u*v^2 + 3*u^2*v^2)*G[0, 1, u])/(u^2*(u + v)^2) + 
        ((-1 + u)*(1 + 3*u)*G[1, 1 - v, u])/u^2 + 
        ((3*u^4 - 2*u*v - 2*u^2*v + 6*u^3*v - v^2 - 2*u*v^2 + 3*u^2*v^2)*
          G[1 - v, 1, u])/(u^2*(u + v)^2)) - 
      ((-1 + u)*(1 + 3*u)*G[0, v]*G[1 - v, 1 - v, u])/u^2 - 
      ((2*u^2 + 4*u^3 + 3*u^4 + 2*u*v + 6*u^2*v + 6*u^3*v + v^2 + 2*u*v^2 + 
         3*u^2*v^2)*G[0, 1, 1 - v, u])/(u^2*(u + v)^2) - 
      ((1 + 2*u + 3*u^2 + 2*v + 6*u*v + 3*v^2)*G[1, 1, 0, v])/(u + v)^2 - 
      ((-1 + u)*(1 + 3*u)*G[1, 1 - v, 1 - v, u])/u^2 - 
      ((3*u^4 - 2*u*v - 2*u^2*v + 6*u^3*v - v^2 - 2*u*v^2 + 3*u^2*v^2)*
        G[1 - v, 1, 1 - v, u])/(u^2*(u + v)^2))/8 + 
    (3*(Pi^2*G[-v, u] + G[0, u]*(G[0, 1, v] + G[1, 1, v]) + 
       G[1, v]*(G[0, 1 - v, u] + G[1 - v, 0, u]) + G[0, v]*G[1 - v, -v, u] + 
       G[0, 1 - v, 1 - v, u] + G[1 - v, 0, 1 - v, u] + 
       G[1 - v, 1 - v, 0, u]))/8 - 
    (3*(G[1 - v, u]*G[0, 0, v] + G[0, v]*G[-v, 0, u] + G[0, 1, 0, v] + 
       G[1, 0, 0, v] + G[1 - v, -v, 0, u]))/8 + 
    ((3*I)/4)*(Pi*G[0, u]*G[1, v] + Pi*G[0, 0, v] + Pi*G[0, 1 - v, u] + 
      Pi*G[1 - v, u]*G[1, 0, v] + Pi*G[1 - v, 0, u] + 
      Pi*G[0, v]*G[1 - v, 1 - v, u] + Pi*G[1, 1, 0, v] + 
      Pi*G[1, 1 - v, 1, u] + Pi*G[-v, 0, -v, u]) - 
    (3*(G[0, u]*G[0, 0, v] + G[0, v]*(G[1, 1 - v, 1, u] + G[-v, 0, -v, u])))/
     4 + (I/4)*(Pi*G[1 - v, u]*G[0, 1, v] + Pi*G[0, v]*G[0, 1 - v, u] + 
      G[0, u]*(Pi*G[0, 0, v] + Pi*G[0, 1, v] + Pi*G[1, 0, v]) + 
      Pi*G[0, v]*G[1 - v, 0, u] + Pi*G[1, v]*G[1 - v, -v, u] + 
      G[0, v]*(Pi*G[0, -v, u] + Pi*G[-v, 0, u]) + Pi*G[0, 0, 1, u] + 
      Pi*G[0, 0, 1, v] + Pi*G[0, 1, 0, u] + Pi*G[0, 1, 1, u] + 
      Pi*G[1, 0, 1, v] + Pi*G[1, 0, -v, u] + Pi*G[1, 1 - v, -v, u] + 
      Pi*G[1 - v, 1 - v, -v, u] + Pi*G[1 - v, -v, 1 - v, u] + 
      Pi*G[1 - v, -v, -v, u] + Pi*G[-v, 0, 1, u] + Pi*G[-v, 1 - v, 1, u]) - 
    (I/4)*(Pi*G[0, v]*G[0, 1, u] + Pi*G[1, u]*G[0, 1, v] + 
      Pi*G[1, u]*G[1, 0, v] + Pi*G[0, u]*G[1, 1, v] + 
      Pi*G[0, v]*G[1, 1 - v, u] + G[1, v]*(Pi*G[0, 0, u] + 
        Pi*G[0, 1 - v, u] + Pi*G[1 - v, 0, u]) + Pi*G[0, v]*G[1 - v, 1, u] + 
      Pi*G[0, 0, 1 - v, u] + Pi*G[0, 1 - v, 0, u] + 
      Pi*G[0, 1 - v, 1 - v, u] + Pi*G[1, 0, 1, u] + Pi*G[1 - v, 0, 0, u] + 
      Pi*G[1 - v, 0, 1 - v, u] + Pi*G[1 - v, 1 - v, 0, u] + 
      Pi*G[-v, 1 - v, -v, u]) + (I/2)*(Pi*G[1, v]*G[1, 1, u] + 
      Pi*G[0, -v, -v, u] + Pi*G[1, 1, 1 - v, u] + Pi*G[1 - v, 1, 1, u] + 
      Pi*G[-v, -v, 0, u]) - (I/2)*(Pi*G[-v, u]*G[0, 0, v] + 
      Pi*G[-v, u]*G[1, 0, v] + Pi*G[0, v]*G[-v, 1 - v, u] + 
      Pi*G[0, v]*G[-v, -v, u] + Pi*G[0, 0, -v, u] + Pi*G[0, 1, 0, v] + 
      Pi*G[0, 1 - v, 1, u] + Pi*G[0, 1 - v, -v, u] + Pi*G[1, 1, 1, u] + 
      Pi*G[1 - v, 0, 1, u] + Pi*G[1 - v, 0, -v, u] + 
      Pi*G[1 - v, 1 - v, 1, u] + Pi*G[-v, -v, -v, u]) + 3*G[0, 0, 0, 0, v] - 
    (5*(G[1 - v, u]*G[0, 0, 0, v] + G[1, 0, 0, 0, v]))/4 + 
    (3*((G[1, u] + G[-v, u])*G[0, 0, v] + G[0, 0, v]*G[0, 1 - v, u] + 
       G[0, 0, v]*G[1 - v, 0, u] + G[0, u]*G[1, 0, 0, v] + 
       G[1, v]*G[1, 1 - v, 1, u] + G[1, 1 - v, 1, 1 - v, u] + 
       G[-v, 0, -v, 0, u]))/4 + (-(G[0, 0, v]*G[1, 0, u]) - 
      G[0, 0, u]*G[1, 1, v] - G[0, 1, u]*G[1, 1, v] - 
      G[0, 0, v]*(G[1 - v, 1 - v, u] + G[1 - v, -v, u]) - 
      G[1, 0, v]*(G[0, 0, u] + G[1 - v, -v, u] + G[-v, 0, u]) - 
      G[0, 1, v]*(G[1, 1 - v, u] + G[1 - v, 1, u] + G[1 - v, -v, u] + 
        G[-v, 1 - v, u]) - G[1 - v, u]*G[0, 0, 1, v] - 
      G[1 - v, u]*G[1, 0, 0, v] - G[-v, u]*G[1, 0, 1, v] - 
      G[1, u]*(G[0, 0, 1, v] + G[1, 0, 1, v]) - 
      G[1, v]*(G[0, 0, 1 - v, u] + G[0, 1, 1 - v, u] + G[0, 1 - v, 0, u] + 
        G[1, 0, 1, u] + G[1 - v, 0, 0, u]) - 
      G[0, v]*(G[0, 0, 1, u] + G[0, 1, 0, u] + G[0, 1, 1, u] + 
        G[0, 1 - v, 0, u] + G[0, 1 - v, 1 - v, u] + G[1, 0, 1 - v, u] + 
        G[1, 0, -v, u] + G[1, 1 - v, -v, u] + G[1 - v, 0, 0, u] + 
        G[1 - v, 0, 1 - v, u] + G[1 - v, 1 - v, -v, u] + 
        G[1 - v, -v, 1 - v, u] + G[1 - v, -v, -v, u] + G[-v, 0, 1, u] + 
        G[-v, 1 - v, 0, u] + G[-v, 1 - v, 1, u]) - G[0, 0, 1 - v, 1 - v, u] - 
      G[0, 1, 0, 0, v] - G[0, 1, 0, 1, v] - G[0, 1, 1 - v, 1 - v, u] - 
      G[0, 1 - v, 0, 1 - v, u] - G[0, 1 - v, 1 - v, 0, u] - 
      G[1, 0, 0, 1, v] - G[1, 0, 1, 1 - v, u] - G[1, 1, 0, 0, v] - 
      G[1 - v, 0, 0, 1 - v, u] - G[1 - v, 0, 1 - v, 0, u] - 
      G[1 - v, 1 - v, 0, 0, u] - G[1 - v, -v, 0, 0, u] - 
      G[-v, 1 - v, -v, 0, u])/4 + (G[1, 1, u]*G[1, 1, v] + 
      G[0, 1, v]*G[1 - v, 1 - v, u] + G[1, 0, v]*G[-v, 1 - v, u] + 
      G[0, 0, v]*(G[0, 0, u] + G[-v, -v, u]) + G[1 - v, u]*G[1, 0, 1, v] + 
      G[-v, u]*G[1, 1, 0, v] + G[1, v]*(G[1, 1, 1 - v, u] + 
        G[1 - v, 1, 1, u]) + G[0, v]*(G[0, 0, -v, u] + G[0, 1 - v, 1, u] + 
        G[0, 1 - v, -v, u] + G[1, 1, 1, u] + G[1, 1 - v, 1 - v, u] + 
        G[1 - v, 0, 1, u] + G[1 - v, 0, -v, u] + G[1 - v, 1 - v, 1, u] + 
        G[-v, 0, 0, u] + G[-v, -v, -v, u]) + G[0, 1, 1, 0, v] + 
      G[0, -v, -v, 0, u] + G[1, 1, 0, 1, v] + G[1, 1, 1 - v, 1 - v, u] + 
      G[1 - v, 1, 1, 1 - v, u] + G[-v, -v, 0, 0, u])/2 - 
    ((5*I)/2)*Pi*Zeta[3] - 2*G[0, v]*Zeta[3] + G[1, v]*Zeta[3] + 
    G[1 - v, u]*Zeta[3] - (3*(G[0, u]*G[0, 0, 0, v] + Zeta[3]))/2 + 
    (-(G[0, 0, v]*G[0, -v, u]) - G[0, 0, v]*G[1, 1 - v, u] - 
      G[1, 0, v]*(G[1, 1, u] + G[1 - v, 1 - v, u]) - 
      G[1 - v, u]*G[0, 1, 0, v] - G[1 - v, u]*G[1, 1, 0, v] - 
      G[1, v]*(G[0, 1 - v, 1, u] + G[1, 1, 1, u] + G[1 - v, 0, 1, u] + 
        G[1 - v, 1 - v, 1, u]) - G[0, v]*(G[0, -v, -v, u] + 
        G[1, 1, 1 - v, u] + G[1 - v, 1, 1, u] + G[-v, -v, 0, u]) - 
      G[0, 0, -v, 0, u] - G[0, 1 - v, 1, 1 - v, u] - G[0, 1 - v, -v, 0, u] - 
      G[1, 0, 1, 0, v] - G[1, 1, 1, 0, v] - G[1, 1, 1, 1 - v, u] - 
      G[1 - v, 0, 1, 1 - v, u] - G[1 - v, 0, -v, 0, u] - 
      G[1 - v, 1 - v, 1, 1 - v, u] - G[-v, -v, -v, 0, u] - G[-v, u]*Zeta[3] - 
      G[1, u]*(G[1, 0, 0, v] + Zeta[3]))/2 + 
    (G[0, 1 - v, u]*(G[0, 1, v] + G[1, 0, v]) + G[0, 1, v]*G[1 - v, 0, u] + 
      G[1, 0, v]*(G[0, 1, u] + G[1, 0, u] + G[1 - v, 0, u] + 
        G[1 - v, 1, u]) + G[0, 0, v]*G[-v, 1 - v, u] + 
      G[0, v]*G[0, 1, 1 - v, u] + G[-v, u]*(G[0, 1, 0, v] + G[1, 0, 0, v]) + 
      G[1, v]*(G[0, 0, 1, u] + G[0, 1, 0, u] + G[0, 1, 1, u] + 
        G[1 - v, -v, 0, u] + G[-v, 0, 1, u] + G[-v, 1 - v, 1, u]) + 
      G[0, v]*(G[0, 0, 1 - v, u] + G[0, -v, 0, u] + G[1, 0, 1, u] + 
        G[1, 1 - v, 0, u] + G[1 - v, 1, 1 - v, u] + G[1 - v, 1 - v, 0, u] + 
        G[1 - v, -v, 0, u] + G[-v, 0, 1 - v, u] + G[-v, 1 - v, -v, u]) + 
      G[0, 0, 1, 1 - v, u] + G[0, 1, 0, 1 - v, u] + G[0, 1, 1, 1 - v, u] + 
      G[0, 1, 1 - v, 0, u] + G[1, 0, -v, 0, u] + G[1, 1 - v, -v, 0, u] + 
      G[1 - v, 1 - v, -v, 0, u] + G[1 - v, -v, 0, 1 - v, u] + 
      G[1 - v, -v, 1 - v, 0, u] + G[1 - v, -v, -v, 0, u] + 
      G[-v, 0, 1, 1 - v, u] + G[-v, 1 - v, 1, 1 - v, u] + 
      G[0, u]*(G[0, 0, 1, v] + G[1, 0, 1, v] + G[1, 1, 0, v] + Zeta[3]))/4, 
  D2 -> (167*Pi^2)/144 + ((11*I)/72)*Pi^3 - 
    ((I/216)*Pi*(-335*u + 335*u^2 - 18*v))/((-1 + u)*u) - 
    (-1368 - 1025*u + 1368*v + 377*u*v)/(2592*u*(-1 + v)) + 
    (23*Pi^2*G[0, v])/72 - ((-36 - 299*u + 335*u^2 + 90*v + 598*u*v - 
       670*u^2*v - 72*v^2 - 353*u*v^2 + 389*u^2*v^2 + 18*v^3)*G[0, v])/
     (216*(-1 + u)*u*(-1 + v)^2) - (7*Pi^2*G[1, u])/36 - 
    ((29*I)/36)*(Pi*G[0, u] + Pi*G[1, v] + Pi*G[1 - v, u]) + 
    (Pi^2*G[1, v] + Pi^2*G[1 - v, u])/9 + 
    ((Pi^2 + u^(-1))*G[0, u] + ((-1 + u + v)*G[1, v])/((-1 + u)*u) + 
      ((-1 + u + v)*G[1 - v, u])/((-1 + u)*u))/12 - (2*Pi^2*G[-v, u])/9 + 
    ((29*I)/36)*(Pi*G[1, u] + Pi*G[-v, u]) - (19*G[0, 0, v])/9 + 
    (G[0, u]*G[0, 0, v])/2 - (I/2)*(Pi*G[0, v] + Pi*G[0, 0, v]) - 
    (I/3)*Pi*G[0, 1, v] - (29*(G[0, v]*G[1, u] + G[0, u]*G[1, v] + 
       G[0, v]*G[-v, u] + G[0, 1 - v, u] + G[1 - v, 0, u]))/36 + 
    (-(G[1, u]*G[0, 0, v]) - G[0, v]*G[0, 1 - v, u] - 
      G[0, u]*(G[0, 1, v] + G[1, 0, v]) - G[0, v]*G[1 - v, 0, u])/3 + 
    (29*(G[0, u]*G[0, v] + G[1, u]*G[1, v] + G[0, v]*G[1 - v, u] + 
       G[1, 0, v] + G[1, 1 - v, u] + G[-v, 0, u]))/36 + 
    (I/6)*(G[1, v]*(Pi*G[1, u] + Pi*G[1 - v, u]) + Pi*G[0, 0, u] + 
      Pi*G[1, 1, v] + Pi*G[1, 1 - v, u] + Pi*G[1 - v, 1 - v, u] + 
      Pi*G[-v, 0, u]) - (I/6)*(Pi*G[0, u]*G[0, v] + Pi*G[0, v]*G[-v, u] + 
      Pi*G[0, -v, u] + Pi*G[1, 1, u] + Pi*G[1 - v, 1, u] + Pi*G[-v, -v, u]) - 
    (7*G[0, 0, 0, v])/6 + (G[1 - v, u]*G[0, 0, v] + G[1, u]*G[0, 1, v] + 
      G[0, 1, 0, v] + G[1, 0, 0, v])/3 + 
    (G[1, u]*G[1, 0, v] + G[0, v]*G[1, 1, u] + G[0, u]*G[1, 1, v] + 
      G[0, v]*G[1, 1 - v, u] + G[1, v]*(G[0, 0, u] + G[0, 1 - v, u] + 
        G[1 - v, 0, u]) + G[0, v]*(G[0, -v, u] + G[1 - v, 1, u] + 
        G[-v, 0, u] + G[-v, -v, u]) + G[0, 0, 1 - v, u] + G[0, 1 - v, 0, u] + 
      G[0, 1 - v, 1 - v, u] + G[1 - v, 0, 0, u] + G[1 - v, 0, 1 - v, u] + 
      G[1 - v, 1 - v, 0, u])/6 + (-(G[-v, u]*G[0, 0, v]) - 
      G[1 - v, u]*G[1, 0, v] - G[1, u]*G[1, 1, v] - 
      G[1, v]*(G[1, 1, u] + G[1, 1 - v, u] + G[1 - v, 1, u]) - 
      G[0, v]*(G[0, 0, u] + G[1 - v, 1 - v, u]) - G[0, -v, 0, u] - 
      G[1, 1, 0, v] - G[1, 1, 1 - v, u] - G[1, 1 - v, 1 - v, u] - 
      G[1 - v, 1, 1 - v, u] - G[-v, 0, 0, u] - G[-v, -v, 0, u])/6 - 
    (67*Zeta[3])/36, E2 -> (I/36)*Pi^3 - (-888 - 7849*u + 888*v + 8785*u*v)/
     (864*u*(-1 + v)) + (Pi^2*(148 - 296*u + 157*u^2 - 296*v + 314*u*v + 
       157*v^2))/(216*(-1 + u + v)^2) - 
    ((I/216)*Pi*(108 - 324*u + 1417*u^2 - 2348*u^3 + 1147*u^4 - 216*v + 
       414*u*v - 1345*u^2*v + 1147*u^3*v + 108*v^2 - 90*u*v^2))/
     ((-1 + u)*u^2*(-1 + u + v)) + (Pi^2*G[0, u])/12 + (5*Pi^2*G[0, v])/36 - 
    ((I/4)*Pi*(10 - 20*u + 9*u^2 - 20*v + 18*u*v + 9*v^2)*G[0, v])/
     (-1 + u + v)^2 - ((4*u + 107*u^2 - 226*u^3 + 115*u^4 + 12*v - 40*u*v - 
       305*u^2*v + 559*u^3*v - 226*u^4*v - 36*v^2 + 78*u*v^2 + 263*u^2*v^2 - 
       392*u^3*v^2 + 85*u^4*v^2 + 36*v^3 - 52*u*v^3 - 65*u^2*v^3 + 
       85*u^3*v^3 - 12*v^4 + 10*u*v^4)*G[0, v])/(24*(-1 + u)*u^2*(-1 + v)^2*
      (-1 + u + v)) + (7*Pi^2*G[1, u])/36 - (Pi^2*G[1, v])/18 - 
    ((5*I)/6)*Pi*G[0, v]*G[1 - v, u] + 
    (-(((9 - 10*u + 28*u^2 - 9*v + 28*u*v)*G[0, u])/(u*(-1 + u + v))) - 
      ((-54 + 117*u - 91*u^2 + 28*u^3 + 54*v - 45*u*v)*G[1, v])/
       ((-1 + u)*u^2) - ((-54 + 117*u - 91*u^2 + 28*u^3 + 54*v - 45*u*v)*
        G[1 - v, u])/((-1 + u)*u^2))/108 + (2*Pi^2*G[-v, u])/9 - 
    (I/36)*((Pi*(18 - 30*u + 21*u^2 + 20*u^3 - 18*v + 6*u*v)*G[1, u])/u^3 + 
      (Pi*(29 - 58*u + 20*u^2 - 58*v + 40*u*v + 20*v^2)*G[-v, u])/
       (-1 + u + v)^2) + (((18 - 30*u + 21*u^2 + 20*u^3 - 18*v + 6*u*v)*
        G[0, v]*G[1, u])/u^3 + ((29 - 58*u + 20*u^2 - 58*v + 40*u*v + 20*v^2)*
        G[0, v]*G[-v, u])/(-1 + u + v)^2)/36 - G[0, u]*G[0, 0, v] - 
    (5*G[0, 1, v])/9 - ((-1 + 2*u + 2*v)*G[1, 0, v])/(4*(-1 + u + v)^2) + 
    (5*(G[1, v]*G[1 - v, u] + G[0, 0, u] + G[1, 1, v] + G[1 - v, 1 - v, u]))/
     9 + (G[1 - v, u]*G[1, 0, v] + G[0, v]*(G[0, 0, u] + G[1 - v, 1 - v, u]))/
     2 - (I/3)*(Pi*G[0, u]*G[0, v] + Pi*G[0, 1, u] + Pi*G[1 - v, -v, u]) - 
    (I/6)*(Pi*G[1, u]*G[1, v] + Pi*G[0, 1, v] + Pi*G[1, 0, v] + 
      Pi*G[1, 1 - v, u] + Pi*G[-v, 0, u]) + 
    (-(((-7 + 4*u + 4*v)*(-7 + 10*u + 10*v)*G[0, u]*G[0, v])/
        (-1 + u + v)^2) - ((18 - 30*u + 21*u^2 + 20*u^3 - 18*v + 6*u*v)*
        G[1, u]*G[1, v])/u^3 - ((18 - 30*u + 21*u^2 + 40*u^3 - 18*v + 6*u*v)*
        G[0, v]*G[1 - v, u])/u^3 - ((-8 + 16*u + u^2 + 16*v + 2*u*v + v^2)*
        G[0, 0, v])/(-1 + u + v)^2 - 
      ((18 - 30*u + 21*u^2 + 20*u^3 - 18*v + 6*u*v)*G[1, 1 - v, u])/u^3 - 
      ((29 - 58*u + 20*u^2 - 58*v + 40*u*v + 20*v^2)*G[-v, 0, u])/
       (-1 + u + v)^2)/36 + (I/6)*(Pi*G[1, v]*G[1 - v, u] + 
      Pi*G[0, v]*G[-v, u] + Pi*G[0, 0, u] + Pi*G[0, 0, v] + Pi*G[0, -v, u] + 
      Pi*G[1, 1, u] + Pi*G[1, 1, v] + Pi*G[1 - v, 1, u] + 
      Pi*G[1 - v, 1 - v, u] + Pi*G[-v, -v, u]) + (11*G[0, 0, 0, v])/6 + 
    (-(G[1 - v, u]*G[0, 0, v]) - G[0, 0, 1, v])/2 + 
    (G[1, u]*G[0, 0, v] + G[0, v]*G[0, 1, u] + G[1 - v, u]*G[0, 1, v] + 
      G[0, v]*G[1 - v, -v, u] + G[0, 1, 1, v] + G[1, 0, 1, v])/3 + 
    (5*G[1, 1, 0, v])/6 + (-(G[1, u]*G[1, 0, v]) - G[0, v]*G[1, 1, u] - 
      G[1 - v, u]*G[1, 1, v] - G[0, v]*G[1, 1 - v, u] - 
      G[1, v]*G[1 - v, 1 - v, u] - G[0, v]*(G[0, -v, u] + G[1 - v, 1, u] + 
        G[-v, 0, u] + G[-v, -v, u]) - G[0, 0, 0, u] - G[0, 1, 0, v] - 
      G[1, 1, 1, v] - G[1 - v, 1 - v, 1 - v, u])/6 + 
    (-(G[1, v]*G[0, 1, u]) - G[1, u]*G[0, 1, v] - G[0, v]*G[0, 1 - v, u] - 
      G[0, u]*G[1, 0, v] - G[0, v]*G[1 - v, 0, u] - G[0, 1, 1 - v, u] - 
      G[1 - v, -v, 0, u])/3 + (G[-v, u]*G[0, 0, v] + G[1, u]*G[1, 1, v] + 
      G[1, v]*(G[1, 1, u] + G[1, 1 - v, u] + G[1 - v, 1, u]) + 
      G[0, -v, 0, u] + G[1, 0, 0, v] + G[1, 1, 1 - v, u] + 
      G[1, 1 - v, 1 - v, u] + G[1 - v, 1, 1 - v, u] + G[-v, 0, 0, u] + 
      G[-v, -v, 0, u])/6 - (29*Zeta[3])/18, 
  F2 -> 25/81 + ((10*I)/27)*Pi - Pi^2/9 + (10*G[0, v])/27 + 
    ((2*I)/9)*Pi*G[0, v] + (2*G[0, 0, v])/9}}


==> anc/MasterIntegrals/1L/CanonicalBasis.m <==
Basis = {INT[1] -> (m2 - s13 - s23) * eps *PL[2, 0, 1, 0],
INT[2] -> s23 * eps * PL[0, 2, 0, 1],
INT[3] -> eps * PL[2, 0, 0 ,1],
INT[4] -> (m2 - s13 - s23) * s23 * eps^2  * PL[1, 1, 1, 1]}

Masters = {PL[2, 0, 1, 0], PL[0, 2, 0, 1],
 PL[2, 0, 0, 1], PL[1, 1, 1, 1]};


==> anc/MasterIntegrals/1L/Solutions.m <==
{INT[1] -> -1 + \[Epsilon]*(G[1, y] + G[1 - y, z]) + 
   \[Epsilon]^2*(Pi^2/12 - G[1, y]*G[1 - y, z] - G[1, 1, y] - 
     G[1 - y, 1 - y, z]) + \[Epsilon]^3*(-1/12*(Pi^2*G[1, y]) - 
     (Pi^2*G[1 - y, z])/12 + G[1 - y, z]*G[1, 1, y] + 
     G[1, y]*G[1 - y, 1 - y, z] + G[1, 1, 1, y] + G[1 - y, 1 - y, 1 - y, z] + 
     (7*Zeta[3])/3) + \[Epsilon]^4*((47*Pi^4)/1440 + 
     (Pi^2*G[1, y]*G[1 - y, z])/12 + (Pi^2*G[1, 1, y])/12 + 
     (Pi^2*G[1 - y, 1 - y, z])/12 - G[1, 1, y]*G[1 - y, 1 - y, z] - 
     G[1 - y, z]*G[1, 1, 1, y] - G[1, y]*G[1 - y, 1 - y, 1 - y, z] - 
     G[1, 1, 1, 1, y] - G[1 - y, 1 - y, 1 - y, 1 - y, z] - 
     (7*G[1, y]*Zeta[3])/3 - (7*G[1 - y, z]*Zeta[3])/3) + 
   \[Epsilon]^5*((-47*Pi^4*G[1, y])/1440 - (47*Pi^4*G[1 - y, z])/1440 - 
     (Pi^2*G[1 - y, z]*G[1, 1, y])/12 - (Pi^2*G[1, y]*G[1 - y, 1 - y, z])/
      12 - (Pi^2*G[1, 1, 1, y])/12 + G[1 - y, 1 - y, z]*G[1, 1, 1, y] - 
     (Pi^2*G[1 - y, 1 - y, 1 - y, z])/12 + 
     G[1, 1, y]*G[1 - y, 1 - y, 1 - y, z] + G[1 - y, z]*G[1, 1, 1, 1, y] + 
     G[1, y]*G[1 - y, 1 - y, 1 - y, 1 - y, z] + G[1, 1, 1, 1, 1, y] + 
     G[1 - y, 1 - y, 1 - y, 1 - y, 1 - y, z] - (7*Pi^2*Zeta[3])/36 + 
     (7*G[1, y]*G[1 - y, z]*Zeta[3])/3 + (7*G[1, 1, y]*Zeta[3])/3 + 
     (7*G[1 - y, 1 - y, z]*Zeta[3])/3 + (31*Zeta[5])/5) + 
   \[Epsilon]^6*((949*Pi^6)/120960 + (47*Pi^4*G[1, y]*G[1 - y, z])/1440 + 
     (47*Pi^4*G[1, 1, y])/1440 + (47*Pi^4*G[1 - y, 1 - y, z])/1440 + 
     (Pi^2*G[1, 1, y]*G[1 - y, 1 - y, z])/12 + 
     (Pi^2*G[1 - y, z]*G[1, 1, 1, y])/12 + 
     (Pi^2*G[1, y]*G[1 - y, 1 - y, 1 - y, z])/12 - 
     G[1, 1, 1, y]*G[1 - y, 1 - y, 1 - y, z] + (Pi^2*G[1, 1, 1, 1, y])/12 - 
     G[1 - y, 1 - y, z]*G[1, 1, 1, 1, y] + 
     (Pi^2*G[1 - y, 1 - y, 1 - y, 1 - y, z])/12 - 
     G[1, 1, y]*G[1 - y, 1 - y, 1 - y, 1 - y, z] - 
     G[1 - y, z]*G[1, 1, 1, 1, 1, y] - G[1, y]*G[1 - y, 1 - y, 1 - y, 1 - y, 
       1 - y, z] - G[1, 1, 1, 1, 1, 1, y] - G[1 - y, 1 - y, 1 - y, 1 - y, 
      1 - y, 1 - y, z] + (7*Pi^2*G[1, y]*Zeta[3])/36 + 
     (7*Pi^2*G[1 - y, z]*Zeta[3])/36 - (7*G[1 - y, z]*G[1, 1, y]*Zeta[3])/3 - 
     (7*G[1, y]*G[1 - y, 1 - y, z]*Zeta[3])/3 - (7*G[1, 1, 1, y]*Zeta[3])/3 - 
     (7*G[1 - y, 1 - y, 1 - y, z]*Zeta[3])/3 - (49*Zeta[3]^2)/18 - 
     (31*G[1, y]*Zeta[5])/5 - (31*G[1 - y, z]*Zeta[5])/5), 
 INT[2] -> -1 + \[Epsilon]*G[0, z] + \[Epsilon]^2*(Pi^2/12 - G[0, 0, z]) + 
   \[Epsilon]^3*(-1/12*(Pi^2*G[0, z]) + G[0, 0, 0, z] + (7*Zeta[3])/3) + 
   \[Epsilon]^4*((47*Pi^4)/1440 + (Pi^2*G[0, 0, z])/12 - G[0, 0, 0, 0, z] - 
     (7*G[0, z]*Zeta[3])/3) + \[Epsilon]^5*((-47*Pi^4*G[0, z])/1440 - 
     (Pi^2*G[0, 0, 0, z])/12 + G[0, 0, 0, 0, 0, z] - (7*Pi^2*Zeta[3])/36 + 
     (7*G[0, 0, z]*Zeta[3])/3 + (31*Zeta[5])/5) + 
   \[Epsilon]^6*((949*Pi^6)/120960 + (47*Pi^4*G[0, 0, z])/1440 + 
     (Pi^2*G[0, 0, 0, 0, z])/12 - G[0, 0, 0, 0, 0, 0, z] + 
     (7*Pi^2*G[0, z]*Zeta[3])/36 - (7*G[0, 0, 0, z]*Zeta[3])/3 - 
     (49*Zeta[3]^2)/18 - (31*G[0, z]*Zeta[5])/5), 
 INT[3] -> -1 + (Pi^2*\[Epsilon]^2)/12 + (47*Pi^4*\[Epsilon]^4)/1440 + 
   (7*\[Epsilon]^3*Zeta[3])/3 + \[Epsilon]^6*((949*Pi^6)/120960 - 
     (49*Zeta[3]^2)/18) + \[Epsilon]^5*((-7*Pi^2*Zeta[3])/36 + 
     (31*Zeta[5])/5), INT[4] -> 
  2 + \[Epsilon]*(-2*G[0, z] - 2*G[1, y] - 2*G[1 - y, z]) + 
   \[Epsilon]^2*(-1/6*Pi^2 + 2*G[0, z]*G[1, y] + 
     G[1, y]*(2*G[1 - y, z] - 2*G[-y, z]) + 2*G[0, 0, z] - 2*G[0, 1, y] + 
     2*G[0, 1 - y, z] - 2*G[1, 0, z] + 2*G[1, 1, y] + 2*G[1 - y, 0, z] + 
     2*G[1 - y, 1 - y, z] - 2*G[-y, 1 - y, z]) + 
   \[Epsilon]^3*(G[0, z]*(Pi^2/6 + 2*G[0, 1, y] - 2*G[1, 1, y]) + 
     G[1 - y, z]*(Pi^2/6 + 2*G[0, 1, y] - 2*G[1, 1, y]) + 
     2*G[-y, z]*G[1, 1, y] + G[1, y]*(Pi^2/6 - 2*G[0, 0, z] - 
       2*G[0, 1 - y, z] + 2*G[0, -y, z] - 2*G[1 - y, 0, z] - 
       2*G[1 - y, 1 - y, z] + 2*G[1 - y, -y, z] + 2*G[-y, 1 - y, z]) - 
     2*G[0, 0, 0, z] - 2*G[0, 0, 1, y] - 2*G[0, 0, 1 - y, z] + 
     2*G[0, 1, 0, z] + 2*G[0, 1, 1, y] - 2*G[0, 1 - y, 0, z] - 
     2*G[0, 1 - y, 1 - y, z] + 2*G[0, -y, 1 - y, z] + 2*G[1, 0, 0, z] + 
     2*G[1, 0, 1, y] - 2*G[1, 1, 1, y] - 2*G[1 - y, 0, 0, z] - 
     2*G[1 - y, 0, 1 - y, z] + 2*G[1 - y, 1, 0, z] - 
     2*G[1 - y, 1 - y, 0, z] - 2*G[1 - y, 1 - y, 1 - y, z] + 
     2*G[1 - y, -y, 1 - y, z] + 2*G[-y, 1 - y, 1 - y, z] - (14*Zeta[3])/3) + 
   \[Epsilon]^4*((-47*Pi^4)/720 + (Pi^2*G[1, 0, z])/6 - 
     2*G[0, -y, z]*G[1, 1, y] + G[0, 1 - y, z]*(-1/6*Pi^2 + 2*G[1, 1, y]) + 
     G[0, 0, z]*(-1/6*Pi^2 - 2*G[0, 1, y] + 2*G[1, 1, y]) - 
     (Pi^2*G[1 - y, 0, z])/6 + G[0, 1, y]*(Pi^2/6 - 2*G[0, 1 - y, z] - 
       2*G[1 - y, 0, z] - 2*G[1 - y, 1 - y, z]) - (Pi^2*G[1 - y, 1 - y, z])/
      6 + G[1, 1, y]*(-1/6*Pi^2 + 2*G[1 - y, 0, z] + 2*G[1 - y, 1 - y, z] - 
       2*G[1 - y, -y, z] - 2*G[-y, 1 - y, z]) + (Pi^2*G[-y, 1 - y, z])/6 - 
     2*G[-y, z]*G[1, 1, 1, y] + 2*G[0, 0, 0, 0, z] - 2*G[0, 0, 0, 1, y] + 
     2*G[0, 0, 0, 1 - y, z] - 2*G[0, 0, 1, 0, z] + 2*G[0, 0, 1, 1, y] + 
     2*G[0, 0, 1 - y, 0, z] + 2*G[0, 0, 1 - y, 1 - y, z] - 
     2*G[0, 0, -y, 1 - y, z] - 2*G[0, 1, 0, 0, z] + 2*G[0, 1, 0, 1, y] - 
     2*G[0, 1, 1, 1, y] + 2*G[0, 1 - y, 0, 0, z] + 
     2*G[0, 1 - y, 0, 1 - y, z] - 2*G[0, 1 - y, 1, 0, z] + 
     2*G[0, 1 - y, 1 - y, 0, z] + 2*G[0, 1 - y, 1 - y, 1 - y, z] - 
     2*G[0, 1 - y, -y, 1 - y, z] - 2*G[0, -y, 1 - y, 1 - y, z] - 
     2*G[1, 0, 0, 0, z] + 2*G[1, 0, 0, 1, y] - 2*G[1, 0, 1, 1, y] - 
     2*G[1, 1, 0, 1, y] + 2*G[1, 1, 1, 1, y] + 2*G[1 - y, 0, 0, 0, z] + 
     2*G[1 - y, 0, 0, 1 - y, z] - 2*G[1 - y, 0, 1, 0, z] + 
     2*G[1 - y, 0, 1 - y, 0, z] + 2*G[1 - y, 0, 1 - y, 1 - y, z] - 
     2*G[1 - y, 0, -y, 1 - y, z] - 2*G[1 - y, 1, 0, 0, z] + 
     2*G[1 - y, 1 - y, 0, 0, z] + 2*G[1 - y, 1 - y, 0, 1 - y, z] - 
     2*G[1 - y, 1 - y, 1, 0, z] + 2*G[1 - y, 1 - y, 1 - y, 0, z] + 
     2*G[1 - y, 1 - y, 1 - y, 1 - y, z] - 2*G[1 - y, 1 - y, -y, 1 - y, z] - 
     2*G[1 - y, -y, 1 - y, 1 - y, z] - 2*G[-y, 1 - y, 1 - y, 1 - y, z] + 
     G[1 - y, z]*(2*G[0, 0, 1, y] - 2*G[0, 1, 1, y] - 2*G[1, 0, 1, y] + 
       2*G[1, 1, 1, y] + (14*Zeta[3])/3) + 
     G[0, z]*(-1/6*(Pi^2*G[1, y]) + 2*G[0, 0, 1, y] - 2*G[0, 1, 1, y] - 
       2*G[1, 0, 1, y] + 2*G[1, 1, 1, y] + (14*Zeta[3])/3) + 
     G[1, y]*(-1/6*(Pi^2*G[1 - y, z]) + (Pi^2*G[-y, z])/6 + 2*G[0, 0, 0, z] + 
       2*G[0, 0, 1 - y, z] - 2*G[0, 0, -y, z] + 2*G[0, 1 - y, 0, z] + 
       2*G[0, 1 - y, 1 - y, z] - 2*G[0, 1 - y, -y, z] - 
       2*G[0, -y, 1 - y, z] + 2*G[1 - y, 0, 0, z] + 2*G[1 - y, 0, 1 - y, z] - 
       2*G[1 - y, 0, -y, z] + 2*G[1 - y, 1 - y, 0, z] + 
       2*G[1 - y, 1 - y, 1 - y, z] - 2*G[1 - y, 1 - y, -y, z] - 
       2*G[1 - y, -y, 1 - y, z] - 2*G[-y, 1 - y, 1 - y, z] + 
       (14*Zeta[3])/3)) + \[Epsilon]^5*((Pi^2*G[0, 0, 0, z])/6 + 
     (Pi^2*G[0, 0, 1, y])/6 + (Pi^2*G[0, 0, 1 - y, z])/6 - 
     (Pi^2*G[0, 1, 0, z])/6 - (Pi^2*G[0, 1, 1, y])/6 + 
     (Pi^2*G[0, 1 - y, 0, z])/6 + (Pi^2*G[0, 1 - y, 1 - y, z])/6 - 
     (Pi^2*G[0, -y, 1 - y, z])/6 - (Pi^2*G[1, 0, 0, z])/6 - 
     (Pi^2*G[1, 0, 1, y])/6 + (Pi^2*G[1, 1, 1, y])/6 + 
     2*G[0, -y, z]*G[1, 1, 1, y] + 2*G[1 - y, -y, z]*G[1, 1, 1, y] + 
     (Pi^2*G[1 - y, 0, 0, z])/6 + (Pi^2*G[1 - y, 0, 1 - y, z])/6 - 
     (Pi^2*G[1 - y, 1, 0, z])/6 + (Pi^2*G[1 - y, 1 - y, 0, z])/6 + 
     (Pi^2*G[1 - y, 1 - y, 1 - y, z])/6 - (Pi^2*G[1 - y, -y, 1 - y, z])/6 - 
     (Pi^2*G[-y, 1 - y, 1 - y, z])/6 + G[1 - y, z]*((47*Pi^4)/720 - 
       (Pi^2*G[0, 1, y])/6 + (Pi^2*G[1, 1, y])/6 + 2*G[0, 0, 0, 1, y] - 
       2*G[0, 0, 1, 1, y] - 2*G[0, 1, 0, 1, y] + 2*G[0, 1, 1, 1, y] - 
       2*G[1, 0, 0, 1, y] + 2*G[1, 0, 1, 1, y] + 2*G[1, 1, 0, 1, y] - 
       2*G[1, 1, 1, 1, y]) + G[-y, z]*(-1/6*(Pi^2*G[1, 1, y]) + 
       2*G[1, 1, 1, 1, y]) - 2*G[0, 0, 0, 0, 0, z] - 2*G[0, 0, 0, 0, 1, y] - 
     2*G[0, 0, 0, 0, 1 - y, z] + 2*G[0, 0, 0, 1, 0, z] + 
     2*G[0, 0, 0, 1, 1, y] - 2*G[0, 0, 0, 1 - y, 0, z] - 
     2*G[0, 0, 0, 1 - y, 1 - y, z] + 2*G[0, 0, 0, -y, 1 - y, z] + 
     2*G[0, 0, 1, 0, 0, z] + 2*G[0, 0, 1, 0, 1, y] - 2*G[0, 0, 1, 1, 1, y] - 
     2*G[0, 0, 1 - y, 0, 0, z] - 2*G[0, 0, 1 - y, 0, 1 - y, z] + 
     2*G[0, 0, 1 - y, 1, 0, z] - 2*G[0, 0, 1 - y, 1 - y, 0, z] - 
     2*G[0, 0, 1 - y, 1 - y, 1 - y, z] + 2*G[0, 0, 1 - y, -y, 1 - y, z] + 
     2*G[0, 0, -y, 1 - y, 1 - y, z] + 2*G[0, 1, 0, 0, 0, z] + 
     2*G[0, 1, 0, 0, 1, y] - 2*G[0, 1, 0, 1, 1, y] - 2*G[0, 1, 1, 0, 1, y] + 
     2*G[0, 1, 1, 1, 1, y] - 2*G[0, 1 - y, 0, 0, 0, z] - 
     2*G[0, 1 - y, 0, 0, 1 - y, z] + 2*G[0, 1 - y, 0, 1, 0, z] - 
     2*G[0, 1 - y, 0, 1 - y, 0, z] - 2*G[0, 1 - y, 0, 1 - y, 1 - y, z] + 
     2*G[0, 1 - y, 0, -y, 1 - y, z] + 2*G[0, 1 - y, 1, 0, 0, z] - 
     2*G[0, 1 - y, 1 - y, 0, 0, z] - 2*G[0, 1 - y, 1 - y, 0, 1 - y, z] + 
     2*G[0, 1 - y, 1 - y, 1, 0, z] - 2*G[0, 1 - y, 1 - y, 1 - y, 0, z] - 
     2*G[0, 1 - y, 1 - y, 1 - y, 1 - y, z] + 
     2*G[0, 1 - y, 1 - y, -y, 1 - y, z] + 
     2*G[0, 1 - y, -y, 1 - y, 1 - y, z] + 
     2*G[0, -y, 1 - y, 1 - y, 1 - y, z] + 2*G[1, 0, 0, 0, 0, z] + 
     2*G[1, 0, 0, 0, 1, y] - 2*G[1, 0, 0, 1, 1, y] - 2*G[1, 0, 1, 0, 1, y] + 
     2*G[1, 0, 1, 1, 1, y] - 2*G[1, 1, 0, 0, 1, y] + 2*G[1, 1, 0, 1, 1, y] + 
     2*G[1, 1, 1, 0, 1, y] - 2*G[1, 1, 1, 1, 1, y] - 
     2*G[1 - y, 0, 0, 0, 0, z] - 2*G[1 - y, 0, 0, 0, 1 - y, z] + 
     2*G[1 - y, 0, 0, 1, 0, z] - 2*G[1 - y, 0, 0, 1 - y, 0, z] - 
     2*G[1 - y, 0, 0, 1 - y, 1 - y, z] + 2*G[1 - y, 0, 0, -y, 1 - y, z] + 
     2*G[1 - y, 0, 1, 0, 0, z] - 2*G[1 - y, 0, 1 - y, 0, 0, z] - 
     2*G[1 - y, 0, 1 - y, 0, 1 - y, z] + 2*G[1 - y, 0, 1 - y, 1, 0, z] - 
     2*G[1 - y, 0, 1 - y, 1 - y, 0, z] - 2*G[1 - y, 0, 1 - y, 1 - y, 1 - y, 
       z] + 2*G[1 - y, 0, 1 - y, -y, 1 - y, z] + 
     2*G[1 - y, 0, -y, 1 - y, 1 - y, z] + 2*G[1 - y, 1, 0, 0, 0, z] - 
     2*G[1 - y, 1 - y, 0, 0, 0, z] - 2*G[1 - y, 1 - y, 0, 0, 1 - y, z] + 
     2*G[1 - y, 1 - y, 0, 1, 0, z] - 2*G[1 - y, 1 - y, 0, 1 - y, 0, z] - 
     2*G[1 - y, 1 - y, 0, 1 - y, 1 - y, z] + 
     2*G[1 - y, 1 - y, 0, -y, 1 - y, z] + 2*G[1 - y, 1 - y, 1, 0, 0, z] - 
     2*G[1 - y, 1 - y, 1 - y, 0, 0, z] - 2*G[1 - y, 1 - y, 1 - y, 0, 1 - y, 
       z] + 2*G[1 - y, 1 - y, 1 - y, 1, 0, z] - 
     2*G[1 - y, 1 - y, 1 - y, 1 - y, 0, z] - 
     2*G[1 - y, 1 - y, 1 - y, 1 - y, 1 - y, z] + 
     2*G[1 - y, 1 - y, 1 - y, -y, 1 - y, z] + 
     2*G[1 - y, 1 - y, -y, 1 - y, 1 - y, z] + 
     2*G[1 - y, -y, 1 - y, 1 - y, 1 - y, z] + 
     2*G[-y, 1 - y, 1 - y, 1 - y, 1 - y, z] + 
     G[0, 0, z]*(-2*G[0, 0, 1, y] + 2*G[0, 1, 1, y] + 2*G[1, 0, 1, y] - 
       2*G[1, 1, 1, y] - (14*Zeta[3])/3) + G[0, 1 - y, z]*
      (-2*G[0, 0, 1, y] + 2*G[0, 1, 1, y] + 2*G[1, 0, 1, y] - 
       2*G[1, 1, 1, y] - (14*Zeta[3])/3) + G[1 - y, 0, z]*
      (-2*G[0, 0, 1, y] + 2*G[0, 1, 1, y] + 2*G[1, 0, 1, y] - 
       2*G[1, 1, 1, y] - (14*Zeta[3])/3) + G[1 - y, 1 - y, z]*
      (-2*G[0, 0, 1, y] + 2*G[0, 1, 1, y] + 2*G[1, 0, 1, y] - 
       2*G[1, 1, 1, y] - (14*Zeta[3])/3) + 
     G[1, 1, y]*(-2*G[0, 0, 0, z] - 2*G[0, 0, 1 - y, z] + 2*G[0, 0, -y, z] - 
       2*G[0, 1 - y, 0, z] - 2*G[0, 1 - y, 1 - y, z] + 2*G[0, 1 - y, -y, z] + 
       2*G[0, -y, 1 - y, z] - 2*G[1 - y, 0, 0, z] - 2*G[1 - y, 0, 1 - y, z] + 
       2*G[1 - y, 0, -y, z] - 2*G[1 - y, 1 - y, 0, z] - 
       2*G[1 - y, 1 - y, 1 - y, z] + 2*G[1 - y, 1 - y, -y, z] + 
       2*G[1 - y, -y, 1 - y, z] + 2*G[-y, 1 - y, 1 - y, z] - 
       (14*Zeta[3])/3) + (7*Pi^2*Zeta[3])/18 + (14*G[1, 0, z]*Zeta[3])/3 + 
     G[-y, 1 - y, z]*(2*G[1, 1, 1, y] + (14*Zeta[3])/3) + 
     G[0, 1, y]*(2*G[0, 0, 0, z] + 2*G[0, 0, 1 - y, z] + 
       2*G[0, 1 - y, 0, z] + 2*G[0, 1 - y, 1 - y, z] + 2*G[1 - y, 0, 0, z] + 
       2*G[1 - y, 0, 1 - y, z] + 2*G[1 - y, 1 - y, 0, z] + 
       2*G[1 - y, 1 - y, 1 - y, z] + (14*Zeta[3])/3) + 
     G[0, z]*((47*Pi^4)/720 - (Pi^2*G[0, 1, y])/6 + (Pi^2*G[1, 1, y])/6 + 
       2*G[0, 0, 0, 1, y] - 2*G[0, 0, 1, 1, y] - 2*G[0, 1, 0, 1, y] + 
       2*G[0, 1, 1, 1, y] - 2*G[1, 0, 0, 1, y] + 2*G[1, 0, 1, 1, y] + 
       2*G[1, 1, 0, 1, y] - 2*G[1, 1, 1, 1, y] - (14*G[1, y]*Zeta[3])/3) + 
     G[1, y]*((47*Pi^4)/720 + (Pi^2*G[0, 0, z])/6 + (Pi^2*G[0, 1 - y, z])/6 - 
       (Pi^2*G[0, -y, z])/6 + (Pi^2*G[1 - y, 0, z])/6 + 
       (Pi^2*G[1 - y, 1 - y, z])/6 - (Pi^2*G[1 - y, -y, z])/6 - 
       (Pi^2*G[-y, 1 - y, z])/6 - 2*G[0, 0, 0, 0, z] - 
       2*G[0, 0, 0, 1 - y, z] + 2*G[0, 0, 0, -y, z] - 
       2*G[0, 0, 1 - y, 0, z] - 2*G[0, 0, 1 - y, 1 - y, z] + 
       2*G[0, 0, 1 - y, -y, z] + 2*G[0, 0, -y, 1 - y, z] - 
       2*G[0, 1 - y, 0, 0, z] - 2*G[0, 1 - y, 0, 1 - y, z] + 
       2*G[0, 1 - y, 0, -y, z] - 2*G[0, 1 - y, 1 - y, 0, z] - 
       2*G[0, 1 - y, 1 - y, 1 - y, z] + 2*G[0, 1 - y, 1 - y, -y, z] + 
       2*G[0, 1 - y, -y, 1 - y, z] + 2*G[0, -y, 1 - y, 1 - y, z] - 
       2*G[1 - y, 0, 0, 0, z] - 2*G[1 - y, 0, 0, 1 - y, z] + 
       2*G[1 - y, 0, 0, -y, z] - 2*G[1 - y, 0, 1 - y, 0, z] - 
       2*G[1 - y, 0, 1 - y, 1 - y, z] + 2*G[1 - y, 0, 1 - y, -y, z] + 
       2*G[1 - y, 0, -y, 1 - y, z] - 2*G[1 - y, 1 - y, 0, 0, z] - 
       2*G[1 - y, 1 - y, 0, 1 - y, z] + 2*G[1 - y, 1 - y, 0, -y, z] - 
       2*G[1 - y, 1 - y, 1 - y, 0, z] - 2*G[1 - y, 1 - y, 1 - y, 1 - y, z] + 
       2*G[1 - y, 1 - y, 1 - y, -y, z] + 2*G[1 - y, 1 - y, -y, 1 - y, z] + 
       2*G[1 - y, -y, 1 - y, 1 - y, z] + 2*G[-y, 1 - y, 1 - y, 1 - y, z] - 
       (14*G[1 - y, z]*Zeta[3])/3 + (14*G[-y, z]*Zeta[3])/3) - 
     (62*Zeta[5])/5) + \[Epsilon]^6*((-949*Pi^6)/60480 + 
     (47*Pi^4*G[1, 0, z])/720 - 2*G[0, 0, -y, z]*G[1, 1, 1, y] - 
     2*G[0, 1 - y, -y, z]*G[1, 1, 1, y] - (Pi^2*G[0, 0, 0, 0, z])/6 + 
     (Pi^2*G[0, 0, 0, 1, y])/6 - (Pi^2*G[0, 0, 0, 1 - y, z])/6 + 
     (Pi^2*G[0, 0, 1, 0, z])/6 - (Pi^2*G[0, 0, 1, 1, y])/6 - 
     (Pi^2*G[0, 0, 1 - y, 0, z])/6 - (Pi^2*G[0, 0, 1 - y, 1 - y, z])/6 + 
     (Pi^2*G[0, 0, -y, 1 - y, z])/6 + (Pi^2*G[0, 1, 0, 0, z])/6 - 
     (Pi^2*G[0, 1, 0, 1, y])/6 + (Pi^2*G[0, 1, 1, 1, y])/6 - 
     (Pi^2*G[0, 1 - y, 0, 0, z])/6 - (Pi^2*G[0, 1 - y, 0, 1 - y, z])/6 + 
     (Pi^2*G[0, 1 - y, 1, 0, z])/6 - (Pi^2*G[0, 1 - y, 1 - y, 0, z])/6 - 
     (Pi^2*G[0, 1 - y, 1 - y, 1 - y, z])/6 + (Pi^2*G[0, 1 - y, -y, 1 - y, z])/
      6 + (Pi^2*G[0, -y, 1 - y, 1 - y, z])/6 + (Pi^2*G[1, 0, 0, 0, z])/6 - 
     (Pi^2*G[1, 0, 0, 1, y])/6 + (Pi^2*G[1, 0, 1, 1, y])/6 + 
     (Pi^2*G[1, 1, 0, 1, y])/6 + G[-y, 1 - y, z]*((47*Pi^4)/720 - 
       2*G[1, 1, 1, 1, y]) + G[0, -y, z]*((Pi^2*G[1, 1, y])/6 - 
       2*G[1, 1, 1, 1, y]) - (Pi^2*G[1, 1, 1, 1, y])/6 - 
     2*G[1 - y, -y, z]*G[1, 1, 1, 1, y] + G[1 - y, 0, z]*
      ((-47*Pi^4)/720 - 2*G[0, 0, 0, 1, y] + 2*G[0, 0, 1, 1, y] + 
       2*G[0, 1, 0, 1, y] - 2*G[0, 1, 1, 1, y] + 2*G[1, 0, 0, 1, y] - 
       2*G[1, 0, 1, 1, y] - 2*G[1, 1, 0, 1, y] + 2*G[1, 1, 1, 1, y]) + 
     G[1 - y, 1 - y, z]*((-47*Pi^4)/720 - 2*G[0, 0, 0, 1, y] + 
       2*G[0, 0, 1, 1, y] + 2*G[0, 1, 0, 1, y] - 2*G[0, 1, 1, 1, y] + 
       2*G[1, 0, 0, 1, y] - 2*G[1, 0, 1, 1, y] - 2*G[1, 1, 0, 1, y] + 
       2*G[1, 1, 1, 1, y]) + G[0, 1 - y, z]*((-47*Pi^4)/720 - 
       (Pi^2*G[1, 1, y])/6 - 2*G[0, 0, 0, 1, y] + 2*G[0, 0, 1, 1, y] + 
       2*G[0, 1, 0, 1, y] - 2*G[0, 1, 1, 1, y] + 2*G[1, 0, 0, 1, y] - 
       2*G[1, 0, 1, 1, y] - 2*G[1, 1, 0, 1, y] + 2*G[1, 1, 1, 1, y]) + 
     G[0, 0, z]*((-47*Pi^4)/720 + (Pi^2*G[0, 1, y])/6 - (Pi^2*G[1, 1, y])/6 - 
       2*G[0, 0, 0, 1, y] + 2*G[0, 0, 1, 1, y] + 2*G[0, 1, 0, 1, y] - 
       2*G[0, 1, 1, 1, y] + 2*G[1, 0, 0, 1, y] - 2*G[1, 0, 1, 1, y] - 
       2*G[1, 1, 0, 1, y] + 2*G[1, 1, 1, 1, y]) - (Pi^2*G[1 - y, 0, 0, 0, z])/
      6 - (Pi^2*G[1 - y, 0, 0, 1 - y, z])/6 + (Pi^2*G[1 - y, 0, 1, 0, z])/6 - 
     (Pi^2*G[1 - y, 0, 1 - y, 0, z])/6 - (Pi^2*G[1 - y, 0, 1 - y, 1 - y, z])/
      6 + (Pi^2*G[1 - y, 0, -y, 1 - y, z])/6 + (Pi^2*G[1 - y, 1, 0, 0, z])/
      6 - (Pi^2*G[1 - y, 1 - y, 0, 0, z])/6 - 
     (Pi^2*G[1 - y, 1 - y, 0, 1 - y, z])/6 + (Pi^2*G[1 - y, 1 - y, 1, 0, z])/
      6 - (Pi^2*G[1 - y, 1 - y, 1 - y, 0, z])/6 + 
     G[0, 1, y]*((47*Pi^4)/720 + (Pi^2*G[0, 1 - y, z])/6 + 
       (Pi^2*G[1 - y, 0, z])/6 + (Pi^2*G[1 - y, 1 - y, z])/6 - 
       2*G[0, 0, 0, 0, z] - 2*G[0, 0, 0, 1 - y, z] - 2*G[0, 0, 1 - y, 0, z] - 
       2*G[0, 0, 1 - y, 1 - y, z] - 2*G[0, 1 - y, 0, 0, z] - 
       2*G[0, 1 - y, 0, 1 - y, z] - 2*G[0, 1 - y, 1 - y, 0, z] - 
       2*G[0, 1 - y, 1 - y, 1 - y, z] - 2*G[1 - y, 0, 0, 0, z] - 
       2*G[1 - y, 0, 0, 1 - y, z] - 2*G[1 - y, 0, 1 - y, 0, z] - 
       2*G[1 - y, 0, 1 - y, 1 - y, z] - 2*G[1 - y, 1 - y, 0, 0, z] - 
       2*G[1 - y, 1 - y, 0, 1 - y, z] - 2*G[1 - y, 1 - y, 1 - y, 0, z] - 
       2*G[1 - y, 1 - y, 1 - y, 1 - y, z]) - 
     (Pi^2*G[1 - y, 1 - y, 1 - y, 1 - y, z])/6 + 
     (Pi^2*G[1 - y, 1 - y, -y, 1 - y, z])/6 + 
     (Pi^2*G[1 - y, -y, 1 - y, 1 - y, z])/6 + 
     G[1, 1, y]*((-47*Pi^4)/720 - (Pi^2*G[1 - y, 0, z])/6 - 
       (Pi^2*G[1 - y, 1 - y, z])/6 + (Pi^2*G[1 - y, -y, z])/6 + 
       (Pi^2*G[-y, 1 - y, z])/6 + 2*G[0, 0, 0, 0, z] + 
       2*G[0, 0, 0, 1 - y, z] - 2*G[0, 0, 0, -y, z] + 
       2*G[0, 0, 1 - y, 0, z] + 2*G[0, 0, 1 - y, 1 - y, z] - 
       2*G[0, 0, 1 - y, -y, z] - 2*G[0, 0, -y, 1 - y, z] + 
       2*G[0, 1 - y, 0, 0, z] + 2*G[0, 1 - y, 0, 1 - y, z] - 
       2*G[0, 1 - y, 0, -y, z] + 2*G[0, 1 - y, 1 - y, 0, z] + 
       2*G[0, 1 - y, 1 - y, 1 - y, z] - 2*G[0, 1 - y, 1 - y, -y, z] - 
       2*G[0, 1 - y, -y, 1 - y, z] - 2*G[0, -y, 1 - y, 1 - y, z] + 
       2*G[1 - y, 0, 0, 0, z] + 2*G[1 - y, 0, 0, 1 - y, z] - 
       2*G[1 - y, 0, 0, -y, z] + 2*G[1 - y, 0, 1 - y, 0, z] + 
       2*G[1 - y, 0, 1 - y, 1 - y, z] - 2*G[1 - y, 0, 1 - y, -y, z] - 
       2*G[1 - y, 0, -y, 1 - y, z] + 2*G[1 - y, 1 - y, 0, 0, z] + 
       2*G[1 - y, 1 - y, 0, 1 - y, z] - 2*G[1 - y, 1 - y, 0, -y, z] + 
       2*G[1 - y, 1 - y, 1 - y, 0, z] + 2*G[1 - y, 1 - y, 1 - y, 1 - y, z] - 
       2*G[1 - y, 1 - y, 1 - y, -y, z] - 2*G[1 - y, 1 - y, -y, 1 - y, z] - 
       2*G[1 - y, -y, 1 - y, 1 - y, z] - 2*G[-y, 1 - y, 1 - y, 1 - y, z]) + 
     (Pi^2*G[-y, 1 - y, 1 - y, 1 - y, z])/6 + 2*G[0, 0, 0, 0, 0, 0, z] - 
     2*G[0, 0, 0, 0, 0, 1, y] + 2*G[0, 0, 0, 0, 0, 1 - y, z] - 
     2*G[0, 0, 0, 0, 1, 0, z] + 2*G[0, 0, 0, 0, 1, 1, y] + 
     2*G[0, 0, 0, 0, 1 - y, 0, z] + 2*G[0, 0, 0, 0, 1 - y, 1 - y, z] - 
     2*G[0, 0, 0, 0, -y, 1 - y, z] - 2*G[0, 0, 0, 1, 0, 0, z] + 
     2*G[0, 0, 0, 1, 0, 1, y] - 2*G[0, 0, 0, 1, 1, 1, y] + 
     2*G[0, 0, 0, 1 - y, 0, 0, z] + 2*G[0, 0, 0, 1 - y, 0, 1 - y, z] - 
     2*G[0, 0, 0, 1 - y, 1, 0, z] + 2*G[0, 0, 0, 1 - y, 1 - y, 0, z] + 
     2*G[0, 0, 0, 1 - y, 1 - y, 1 - y, z] - 
     2*G[0, 0, 0, 1 - y, -y, 1 - y, z] - 2*G[0, 0, 0, -y, 1 - y, 1 - y, z] - 
     2*G[0, 0, 1, 0, 0, 0, z] + 2*G[0, 0, 1, 0, 0, 1, y] - 
     2*G[0, 0, 1, 0, 1, 1, y] - 2*G[0, 0, 1, 1, 0, 1, y] + 
     2*G[0, 0, 1, 1, 1, 1, y] + 2*G[0, 0, 1 - y, 0, 0, 0, z] + 
     2*G[0, 0, 1 - y, 0, 0, 1 - y, z] - 2*G[0, 0, 1 - y, 0, 1, 0, z] + 
     2*G[0, 0, 1 - y, 0, 1 - y, 0, z] + 2*G[0, 0, 1 - y, 0, 1 - y, 1 - y, 
       z] - 2*G[0, 0, 1 - y, 0, -y, 1 - y, z] - 
     2*G[0, 0, 1 - y, 1, 0, 0, z] + 2*G[0, 0, 1 - y, 1 - y, 0, 0, z] + 
     2*G[0, 0, 1 - y, 1 - y, 0, 1 - y, z] - 
     2*G[0, 0, 1 - y, 1 - y, 1, 0, z] + 2*G[0, 0, 1 - y, 1 - y, 1 - y, 0, 
       z] + 2*G[0, 0, 1 - y, 1 - y, 1 - y, 1 - y, z] - 
     2*G[0, 0, 1 - y, 1 - y, -y, 1 - y, z] - 
     2*G[0, 0, 1 - y, -y, 1 - y, 1 - y, z] - 
     2*G[0, 0, -y, 1 - y, 1 - y, 1 - y, z] - 2*G[0, 1, 0, 0, 0, 0, z] + 
     2*G[0, 1, 0, 0, 0, 1, y] - 2*G[0, 1, 0, 0, 1, 1, y] - 
     2*G[0, 1, 0, 1, 0, 1, y] + 2*G[0, 1, 0, 1, 1, 1, y] - 
     2*G[0, 1, 1, 0, 0, 1, y] + 2*G[0, 1, 1, 0, 1, 1, y] + 
     2*G[0, 1, 1, 1, 0, 1, y] - 2*G[0, 1, 1, 1, 1, 1, y] + 
     2*G[0, 1 - y, 0, 0, 0, 0, z] + 2*G[0, 1 - y, 0, 0, 0, 1 - y, z] - 
     2*G[0, 1 - y, 0, 0, 1, 0, z] + 2*G[0, 1 - y, 0, 0, 1 - y, 0, z] + 
     2*G[0, 1 - y, 0, 0, 1 - y, 1 - y, z] - 
     2*G[0, 1 - y, 0, 0, -y, 1 - y, z] - 2*G[0, 1 - y, 0, 1, 0, 0, z] + 
     2*G[0, 1 - y, 0, 1 - y, 0, 0, z] + 2*G[0, 1 - y, 0, 1 - y, 0, 1 - y, 
       z] - 2*G[0, 1 - y, 0, 1 - y, 1, 0, z] + 
     2*G[0, 1 - y, 0, 1 - y, 1 - y, 0, z] + 
     2*G[0, 1 - y, 0, 1 - y, 1 - y, 1 - y, z] - 
     2*G[0, 1 - y, 0, 1 - y, -y, 1 - y, z] - 
     2*G[0, 1 - y, 0, -y, 1 - y, 1 - y, z] - 2*G[0, 1 - y, 1, 0, 0, 0, z] + 
     2*G[0, 1 - y, 1 - y, 0, 0, 0, z] + 2*G[0, 1 - y, 1 - y, 0, 0, 1 - y, 
       z] - 2*G[0, 1 - y, 1 - y, 0, 1, 0, z] + 
     2*G[0, 1 - y, 1 - y, 0, 1 - y, 0, z] + 
     2*G[0, 1 - y, 1 - y, 0, 1 - y, 1 - y, z] - 
     2*G[0, 1 - y, 1 - y, 0, -y, 1 - y, z] - 
     2*G[0, 1 - y, 1 - y, 1, 0, 0, z] + 2*G[0, 1 - y, 1 - y, 1 - y, 0, 0, 
       z] + 2*G[0, 1 - y, 1 - y, 1 - y, 0, 1 - y, z] - 
     2*G[0, 1 - y, 1 - y, 1 - y, 1, 0, z] + 
     2*G[0, 1 - y, 1 - y, 1 - y, 1 - y, 0, z] + 
     2*G[0, 1 - y, 1 - y, 1 - y, 1 - y, 1 - y, z] - 
     2*G[0, 1 - y, 1 - y, 1 - y, -y, 1 - y, z] - 
     2*G[0, 1 - y, 1 - y, -y, 1 - y, 1 - y, z] - 
     2*G[0, 1 - y, -y, 1 - y, 1 - y, 1 - y, z] - 
     2*G[0, -y, 1 - y, 1 - y, 1 - y, 1 - y, z] - 2*G[1, 0, 0, 0, 0, 0, z] + 
     2*G[1, 0, 0, 0, 0, 1, y] - 2*G[1, 0, 0, 0, 1, 1, y] - 
     2*G[1, 0, 0, 1, 0, 1, y] + 2*G[1, 0, 0, 1, 1, 1, y] - 
     2*G[1, 0, 1, 0, 0, 1, y] + 2*G[1, 0, 1, 0, 1, 1, y] + 
     2*G[1, 0, 1, 1, 0, 1, y] - 2*G[1, 0, 1, 1, 1, 1, y] - 
     2*G[1, 1, 0, 0, 0, 1, y] + 2*G[1, 1, 0, 0, 1, 1, y] + 
     2*G[1, 1, 0, 1, 0, 1, y] - 2*G[1, 1, 0, 1, 1, 1, y] + 
     2*G[1, 1, 1, 0, 0, 1, y] - 2*G[1, 1, 1, 0, 1, 1, y] - 
     2*G[1, 1, 1, 1, 0, 1, y] + 2*G[1, 1, 1, 1, 1, 1, y] + 
     2*G[1 - y, 0, 0, 0, 0, 0, z] + 2*G[1 - y, 0, 0, 0, 0, 1 - y, z] - 
     2*G[1 - y, 0, 0, 0, 1, 0, z] + 2*G[1 - y, 0, 0, 0, 1 - y, 0, z] + 
     2*G[1 - y, 0, 0, 0, 1 - y, 1 - y, z] - 
     2*G[1 - y, 0, 0, 0, -y, 1 - y, z] - 2*G[1 - y, 0, 0, 1, 0, 0, z] + 
     2*G[1 - y, 0, 0, 1 - y, 0, 0, z] + 2*G[1 - y, 0, 0, 1 - y, 0, 1 - y, 
       z] - 2*G[1 - y, 0, 0, 1 - y, 1, 0, z] + 
     2*G[1 - y, 0, 0, 1 - y, 1 - y, 0, z] + 
     2*G[1 - y, 0, 0, 1 - y, 1 - y, 1 - y, z] - 
     2*G[1 - y, 0, 0, 1 - y, -y, 1 - y, z] - 
     2*G[1 - y, 0, 0, -y, 1 - y, 1 - y, z] - 2*G[1 - y, 0, 1, 0, 0, 0, z] + 
     2*G[1 - y, 0, 1 - y, 0, 0, 0, z] + 2*G[1 - y, 0, 1 - y, 0, 0, 1 - y, 
       z] - 2*G[1 - y, 0, 1 - y, 0, 1, 0, z] + 
     2*G[1 - y, 0, 1 - y, 0, 1 - y, 0, z] + 
     2*G[1 - y, 0, 1 - y, 0, 1 - y, 1 - y, z] - 
     2*G[1 - y, 0, 1 - y, 0, -y, 1 - y, z] - 
     2*G[1 - y, 0, 1 - y, 1, 0, 0, z] + 2*G[1 - y, 0, 1 - y, 1 - y, 0, 0, 
       z] + 2*G[1 - y, 0, 1 - y, 1 - y, 0, 1 - y, z] - 
     2*G[1 - y, 0, 1 - y, 1 - y, 1, 0, z] + 
     2*G[1 - y, 0, 1 - y, 1 - y, 1 - y, 0, z] + 
     2*G[1 - y, 0, 1 - y, 1 - y, 1 - y, 1 - y, z] - 
     2*G[1 - y, 0, 1 - y, 1 - y, -y, 1 - y, z] - 
     2*G[1 - y, 0, 1 - y, -y, 1 - y, 1 - y, z] - 
     2*G[1 - y, 0, -y, 1 - y, 1 - y, 1 - y, z] - 
     2*G[1 - y, 1, 0, 0, 0, 0, z] + 2*G[1 - y, 1 - y, 0, 0, 0, 0, z] + 
     2*G[1 - y, 1 - y, 0, 0, 0, 1 - y, z] - 
     2*G[1 - y, 1 - y, 0, 0, 1, 0, z] + 2*G[1 - y, 1 - y, 0, 0, 1 - y, 0, 
       z] + 2*G[1 - y, 1 - y, 0, 0, 1 - y, 1 - y, z] - 
     2*G[1 - y, 1 - y, 0, 0, -y, 1 - y, z] - 
     2*G[1 - y, 1 - y, 0, 1, 0, 0, z] + 2*G[1 - y, 1 - y, 0, 1 - y, 0, 0, 
       z] + 2*G[1 - y, 1 - y, 0, 1 - y, 0, 1 - y, z] - 
     2*G[1 - y, 1 - y, 0, 1 - y, 1, 0, z] + 
     2*G[1 - y, 1 - y, 0, 1 - y, 1 - y, 0, z] + 
     2*G[1 - y, 1 - y, 0, 1 - y, 1 - y, 1 - y, z] - 
     2*G[1 - y, 1 - y, 0, 1 - y, -y, 1 - y, z] - 
     2*G[1 - y, 1 - y, 0, -y, 1 - y, 1 - y, z] - 
     2*G[1 - y, 1 - y, 1, 0, 0, 0, z] + 2*G[1 - y, 1 - y, 1 - y, 0, 0, 0, 
       z] + 2*G[1 - y, 1 - y, 1 - y, 0, 0, 1 - y, z] - 
     2*G[1 - y, 1 - y, 1 - y, 0, 1, 0, z] + 
     2*G[1 - y, 1 - y, 1 - y, 0, 1 - y, 0, z] + 
     2*G[1 - y, 1 - y, 1 - y, 0, 1 - y, 1 - y, z] - 
     2*G[1 - y, 1 - y, 1 - y, 0, -y, 1 - y, z] - 
     2*G[1 - y, 1 - y, 1 - y, 1, 0, 0, z] + 
     2*G[1 - y, 1 - y, 1 - y, 1 - y, 0, 0, z] + 
     2*G[1 - y, 1 - y, 1 - y, 1 - y, 0, 1 - y, z] - 
     2*G[1 - y, 1 - y, 1 - y, 1 - y, 1, 0, z] + 
     2*G[1 - y, 1 - y, 1 - y, 1 - y, 1 - y, 0, z] + 
     2*G[1 - y, 1 - y, 1 - y, 1 - y, 1 - y, 1 - y, z] - 
     2*G[1 - y, 1 - y, 1 - y, 1 - y, -y, 1 - y, z] - 
     2*G[1 - y, 1 - y, 1 - y, -y, 1 - y, 1 - y, z] - 
     2*G[1 - y, 1 - y, -y, 1 - y, 1 - y, 1 - y, z] - 
     2*G[1 - y, -y, 1 - y, 1 - y, 1 - y, 1 - y, z] - 
     2*G[-y, 1 - y, 1 - y, 1 - y, 1 - y, 1 - y, z] + 
     G[0, -y, 1 - y, z]*(-2*G[1, 1, 1, y] - (14*Zeta[3])/3) + 
     G[1, 0, 1, y]*(-2*G[1 - y, 0, 0, z] - 2*G[1 - y, 0, 1 - y, z] - 
       2*G[1 - y, 1 - y, 0, z] - 2*G[1 - y, 1 - y, 1 - y, z] - 
       (14*Zeta[3])/3) + G[0, 1, 1, y]*(-2*G[0, 1 - y, 0, z] - 
       2*G[0, 1 - y, 1 - y, z] - 2*G[1 - y, 0, 0, z] - 
       2*G[1 - y, 0, 1 - y, z] - 2*G[1 - y, 1 - y, 0, z] - 
       2*G[1 - y, 1 - y, 1 - y, z] - (14*Zeta[3])/3) - 
     (14*G[0, 1, 0, z]*Zeta[3])/3 - (14*G[1, 0, 0, z]*Zeta[3])/3 + 
     (14*G[1 - y, 0, 0, z]*Zeta[3])/3 + (14*G[1 - y, 0, 1 - y, z]*Zeta[3])/
      3 - (14*G[1 - y, 1, 0, z]*Zeta[3])/3 + 
     (14*G[1 - y, 1 - y, 0, z]*Zeta[3])/3 + 
     (14*G[1 - y, 1 - y, 1 - y, z]*Zeta[3])/3 - 
     (14*G[1 - y, -y, 1 - y, z]*Zeta[3])/3 - 
     (14*G[-y, 1 - y, 1 - y, z]*Zeta[3])/3 + (49*Zeta[3]^2)/9 + 
     G[0, 1 - y, 0, z]*(-2*G[1, 0, 1, y] + 2*G[1, 1, 1, y] + 
       (14*Zeta[3])/3) + G[0, 1 - y, 1 - y, z]*(-2*G[1, 0, 1, y] + 
       2*G[1, 1, 1, y] + (14*Zeta[3])/3) + G[0, 0, 1 - y, z]*
      (-2*G[0, 1, 1, y] - 2*G[1, 0, 1, y] + 2*G[1, 1, 1, y] + 
       (14*Zeta[3])/3) + G[0, 0, 0, z]*(2*G[0, 0, 1, y] - 2*G[0, 1, 1, y] - 
       2*G[1, 0, 1, y] + 2*G[1, 1, 1, y] + (14*Zeta[3])/3) + 
     G[0, 0, 1, y]*(2*G[0, 0, 1 - y, z] + 2*G[0, 1 - y, 0, z] + 
       2*G[0, 1 - y, 1 - y, z] + 2*G[1 - y, 0, 0, z] + 
       2*G[1 - y, 0, 1 - y, z] + 2*G[1 - y, 1 - y, 0, z] + 
       2*G[1 - y, 1 - y, 1 - y, z] + (14*Zeta[3])/3) + 
     G[1, 1, 1, y]*(2*G[1 - y, 0, 0, z] + 2*G[1 - y, 0, 1 - y, z] - 
       2*G[1 - y, 0, -y, z] + 2*G[1 - y, 1 - y, 0, z] + 
       2*G[1 - y, 1 - y, 1 - y, z] - 2*G[1 - y, 1 - y, -y, z] - 
       2*G[1 - y, -y, 1 - y, z] - 2*G[-y, 1 - y, 1 - y, z] + 
       (14*Zeta[3])/3) + G[-y, z]*((Pi^2*G[1, 1, 1, y])/6 - 
       2*G[1, 1, 1, 1, 1, y] - (14*G[1, 1, y]*Zeta[3])/3) + 
     G[1 - y, z]*(-1/6*(Pi^2*G[0, 0, 1, y]) + (Pi^2*G[0, 1, 1, y])/6 + 
       (Pi^2*G[1, 0, 1, y])/6 - (Pi^2*G[1, 1, 1, y])/6 + 
       2*G[0, 0, 0, 0, 1, y] - 2*G[0, 0, 0, 1, 1, y] - 
       2*G[0, 0, 1, 0, 1, y] + 2*G[0, 0, 1, 1, 1, y] - 
       2*G[0, 1, 0, 0, 1, y] + 2*G[0, 1, 0, 1, 1, y] + 
       2*G[0, 1, 1, 0, 1, y] - 2*G[0, 1, 1, 1, 1, y] - 
       2*G[1, 0, 0, 0, 1, y] + 2*G[1, 0, 0, 1, 1, y] + 
       2*G[1, 0, 1, 0, 1, y] - 2*G[1, 0, 1, 1, 1, y] + 
       2*G[1, 1, 0, 0, 1, y] - 2*G[1, 1, 0, 1, 1, y] - 
       2*G[1, 1, 1, 0, 1, y] + 2*G[1, 1, 1, 1, 1, y] - (7*Pi^2*Zeta[3])/18 - 
       (14*G[0, 1, y]*Zeta[3])/3 + (14*G[1, 1, y]*Zeta[3])/3 + 
       (62*Zeta[5])/5) + G[0, z]*((-47*Pi^4*G[1, y])/720 - 
       (Pi^2*G[0, 0, 1, y])/6 + (Pi^2*G[0, 1, 1, y])/6 + 
       (Pi^2*G[1, 0, 1, y])/6 - (Pi^2*G[1, 1, 1, y])/6 + 
       2*G[0, 0, 0, 0, 1, y] - 2*G[0, 0, 0, 1, 1, y] - 
       2*G[0, 0, 1, 0, 1, y] + 2*G[0, 0, 1, 1, 1, y] - 
       2*G[0, 1, 0, 0, 1, y] + 2*G[0, 1, 0, 1, 1, y] + 
       2*G[0, 1, 1, 0, 1, y] - 2*G[0, 1, 1, 1, 1, y] - 
       2*G[1, 0, 0, 0, 1, y] + 2*G[1, 0, 0, 1, 1, y] + 
       2*G[1, 0, 1, 0, 1, y] - 2*G[1, 0, 1, 1, 1, y] + 
       2*G[1, 1, 0, 0, 1, y] - 2*G[1, 1, 0, 1, 1, y] - 
       2*G[1, 1, 1, 0, 1, y] + 2*G[1, 1, 1, 1, 1, y] - (7*Pi^2*Zeta[3])/18 - 
       (14*G[0, 1, y]*Zeta[3])/3 + (14*G[1, 1, y]*Zeta[3])/3 + 
       (62*Zeta[5])/5) + G[1, y]*((-47*Pi^4*G[1 - y, z])/720 + 
       (47*Pi^4*G[-y, z])/720 - (Pi^2*G[0, 0, 0, z])/6 - 
       (Pi^2*G[0, 0, 1 - y, z])/6 + (Pi^2*G[0, 0, -y, z])/6 - 
       (Pi^2*G[0, 1 - y, 0, z])/6 - (Pi^2*G[0, 1 - y, 1 - y, z])/6 + 
       (Pi^2*G[0, 1 - y, -y, z])/6 + (Pi^2*G[0, -y, 1 - y, z])/6 - 
       (Pi^2*G[1 - y, 0, 0, z])/6 - (Pi^2*G[1 - y, 0, 1 - y, z])/6 + 
       (Pi^2*G[1 - y, 0, -y, z])/6 - (Pi^2*G[1 - y, 1 - y, 0, z])/6 - 
       (Pi^2*G[1 - y, 1 - y, 1 - y, z])/6 + (Pi^2*G[1 - y, 1 - y, -y, z])/6 + 
       (Pi^2*G[1 - y, -y, 1 - y, z])/6 + (Pi^2*G[-y, 1 - y, 1 - y, z])/6 + 
       2*G[0, 0, 0, 0, 0, z] + 2*G[0, 0, 0, 0, 1 - y, z] - 
       2*G[0, 0, 0, 0, -y, z] + 2*G[0, 0, 0, 1 - y, 0, z] + 
       2*G[0, 0, 0, 1 - y, 1 - y, z] - 2*G[0, 0, 0, 1 - y, -y, z] - 
       2*G[0, 0, 0, -y, 1 - y, z] + 2*G[0, 0, 1 - y, 0, 0, z] + 
       2*G[0, 0, 1 - y, 0, 1 - y, z] - 2*G[0, 0, 1 - y, 0, -y, z] + 
       2*G[0, 0, 1 - y, 1 - y, 0, z] + 2*G[0, 0, 1 - y, 1 - y, 1 - y, z] - 
       2*G[0, 0, 1 - y, 1 - y, -y, z] - 2*G[0, 0, 1 - y, -y, 1 - y, z] - 
       2*G[0, 0, -y, 1 - y, 1 - y, z] + 2*G[0, 1 - y, 0, 0, 0, z] + 
       2*G[0, 1 - y, 0, 0, 1 - y, z] - 2*G[0, 1 - y, 0, 0, -y, z] + 
       2*G[0, 1 - y, 0, 1 - y, 0, z] + 2*G[0, 1 - y, 0, 1 - y, 1 - y, z] - 
       2*G[0, 1 - y, 0, 1 - y, -y, z] - 2*G[0, 1 - y, 0, -y, 1 - y, z] + 
       2*G[0, 1 - y, 1 - y, 0, 0, z] + 2*G[0, 1 - y, 1 - y, 0, 1 - y, z] - 
       2*G[0, 1 - y, 1 - y, 0, -y, z] + 2*G[0, 1 - y, 1 - y, 1 - y, 0, z] + 
       2*G[0, 1 - y, 1 - y, 1 - y, 1 - y, z] - 
       2*G[0, 1 - y, 1 - y, 1 - y, -y, z] - 2*G[0, 1 - y, 1 - y, -y, 1 - y, 
         z] - 2*G[0, 1 - y, -y, 1 - y, 1 - y, z] - 
       2*G[0, -y, 1 - y, 1 - y, 1 - y, z] + 2*G[1 - y, 0, 0, 0, 0, z] + 
       2*G[1 - y, 0, 0, 0, 1 - y, z] - 2*G[1 - y, 0, 0, 0, -y, z] + 
       2*G[1 - y, 0, 0, 1 - y, 0, z] + 2*G[1 - y, 0, 0, 1 - y, 1 - y, z] - 
       2*G[1 - y, 0, 0, 1 - y, -y, z] - 2*G[1 - y, 0, 0, -y, 1 - y, z] + 
       2*G[1 - y, 0, 1 - y, 0, 0, z] + 2*G[1 - y, 0, 1 - y, 0, 1 - y, z] - 
       2*G[1 - y, 0, 1 - y, 0, -y, z] + 2*G[1 - y, 0, 1 - y, 1 - y, 0, z] + 
       2*G[1 - y, 0, 1 - y, 1 - y, 1 - y, z] - 
       2*G[1 - y, 0, 1 - y, 1 - y, -y, z] - 2*G[1 - y, 0, 1 - y, -y, 1 - y, 
         z] - 2*G[1 - y, 0, -y, 1 - y, 1 - y, z] + 
       2*G[1 - y, 1 - y, 0, 0, 0, z] + 2*G[1 - y, 1 - y, 0, 0, 1 - y, z] - 
       2*G[1 - y, 1 - y, 0, 0, -y, z] + 2*G[1 - y, 1 - y, 0, 1 - y, 0, z] + 
       2*G[1 - y, 1 - y, 0, 1 - y, 1 - y, z] - 
       2*G[1 - y, 1 - y, 0, 1 - y, -y, z] - 2*G[1 - y, 1 - y, 0, -y, 1 - y, 
         z] + 2*G[1 - y, 1 - y, 1 - y, 0, 0, z] + 
       2*G[1 - y, 1 - y, 1 - y, 0, 1 - y, z] - 
       2*G[1 - y, 1 - y, 1 - y, 0, -y, z] + 2*G[1 - y, 1 - y, 1 - y, 1 - y, 
         0, z] + 2*G[1 - y, 1 - y, 1 - y, 1 - y, 1 - y, z] - 
       2*G[1 - y, 1 - y, 1 - y, 1 - y, -y, z] - 
       2*G[1 - y, 1 - y, 1 - y, -y, 1 - y, z] - 
       2*G[1 - y, 1 - y, -y, 1 - y, 1 - y, z] - 
       2*G[1 - y, -y, 1 - y, 1 - y, 1 - y, z] - 
       2*G[-y, 1 - y, 1 - y, 1 - y, 1 - y, z] - (7*Pi^2*Zeta[3])/18 + 
       (14*G[0, 0, z]*Zeta[3])/3 + (14*G[0, 1 - y, z]*Zeta[3])/3 - 
       (14*G[0, -y, z]*Zeta[3])/3 + (14*G[1 - y, 0, z]*Zeta[3])/3 + 
       (14*G[1 - y, 1 - y, z]*Zeta[3])/3 - (14*G[1 - y, -y, z]*Zeta[3])/3 - 
       (14*G[-y, 1 - y, z]*Zeta[3])/3 + (62*Zeta[5])/5))};


==> anc/MasterIntegrals/2L/CanonicalBasisCombined.m <==
Basis = {INT["COMBINED"][1] -> -eps^2 (m2 - s13 - s23) PL[2, 0, 2, 0, 0, 0, 1, 0, 0], 
 INT["COMBINED"][2] -> eps^2 m2 PL[0, 2, 2, 0, 0, 0, 0, 1, 0], 
 INT["COMBINED"][3] -> -eps^2 s23 PL[0, 0, 2, 0, 2, 0, 0, 1, 0], 
 INT["COMBINED"][4] -> -eps^2 s13 PLx12[0, 0, 2, 0, 2, 0, 0, 1, 0], 
 INT["COMBINED"][5] -> eps^3 (s13 + s23) PL[1, 0, 2, 0, 0, 0, 1, 1, 0], 
 INT["COMBINED"][6] -> -eps^3 (m2 - s13 - s23) PL[1, 0, 2, 0, 1, 1, 0, 0, 0], 
 INT["COMBINED"][7] -> eps^3 (m2 - s23) PL[1, 0, 2, 0, 1, 0, 0, 1, 0],
 INT["COMBINED"][8] -> eps^3 (s13 + s23) PL[0, 1, 2, 0, 0, 0, 1, 1, 0], 
 INT["COMBINED"][9] -> eps^2 (m2 - s13 - s23)^2 PL[1, 1, 0, 0, 0, 2, 2, 0, 0], 
 INT["COMBINED"][10] -> -eps^2 m2 (m2 - s13 - s23) PL[1, 1, 0, 0, 0, 0, 2, 2, 0], 
 INT["COMBINED"][11] -> eps^3 (m2 - s13) PLx12[1, 0, 2, 0, 1, 0, 0, 1, 0], 
 INT["COMBINED"][12] -> -eps^3 s23 PL[0, 0, 2, 1, 0, 0, 1, 1, 0], 
 INT["COMBINED"][13] -> eps^3 (m2 - s23) PL[0, 1, 2, 1, 0, 0, 0, 1, 0], 
 INT["COMBINED"][14] -> eps^2 s23^2 PLx13[1, 1, 0, 0, 0, 2, 2, 0, 0], 
 INT["COMBINED"][15] -> -eps^2 m2 s23 PL[0, 2, 0, 2, 0, 0, 0, 1, 1], 
 INT["COMBINED"][16] -> -eps^3 s13 PLx23[1, 0, 2, 0, 1, 1, 0, 0, 0], 
 INT["COMBINED"][17] -> eps^3 (m2 - s13) PLx23[0, 1, 2, 0, 0, 0, 1, 1, 0], 
 INT["COMBINED"][18] -> eps^2 s13^2 PLx23[1, 1, 0, 0, 0, 2, 2, 0, 0], 
 INT["COMBINED"][19] -> -eps^2 m2 s13 PLx23[1, 1, 0, 0, 0, 0, 2, 2, 0], 
 INT["COMBINED"][20] -> eps^3 (m2 - s13 - s23) s23 PL[1, 0, 2, 0, 1, 1, 0, 1, 0], 
 INT["COMBINED"][21] -> eps^4 s13 PL[0, 1, 1, 0, 1, 1, 0, 1, 0], 
 INT["COMBINED"][22] -> eps^3 (m2 - s13 - s23) s23 PL[1, 0, 2, 0, 1, 0, 1, 1, 0], 
 INT["COMBINED"][23] -> -eps^4 (m2 - s13) PL[1, 0, 1, 0, 1, 0, 1, 1, 0], 
 INT["COMBINED"][24] -> eps^4 (s13 + s23) PL[1, 1, 1, 0, 0, 0, 1, 1, 0], 
 INT["COMBINED"][25] -> eps^3 (m2 - s13 - s23) s23 PL[0, 1, 2, 0, 1, 0, 1, 1, 0], 
 INT["COMBINED"][26] -> -eps^3 s13 (-m2 + s13 + s23) PLx12[1, 0, 2, 0, 1, 1, 0, 1, 0],
 INT["COMBINED"][27] -> eps^4 s23 PLx12[0, 1, 1, 0, 1, 1, 0, 1, 0], 
 INT["COMBINED"][28] -> -eps^3 s13 (-m2 + s13 + s23) PLx12[1, 0, 2, 0, 1, 0, 1, 1, 0],
 INT["COMBINED"][29] -> -eps^4 (m2 - s23) PLx12[1, 0, 1, 0, 1, 0, 1, 1, 0], 
 INT["COMBINED"][30] -> -eps^3 s13 (-m2 + s13 + s23) PLx12[0, 1, 2, 0, 1, 0, 1, 1, 0],
 INT["COMBINED"][31] -> eps^3 (m2 - s13 - s23) s23 PL[1, 0, 2, 1, 0, 0, 1, 1, 0], 
 INT["COMBINED"][32] -> eps^4 (m2 - s23) PL[0, 1, 1, 1, 0, 0, 0, 1, 1], 
 INT["COMBINED"][33] -> eps^3 (m2 - s13 - s23) s23 PL[0, 1, 2, 1, 0, 1, 0, 1, 0], 
 INT["COMBINED"][34] -> eps^3 s13 s23 PLx23[1, 0, 2, 0, 1, 1, 0, 1, 0], 
 INT["COMBINED"][35] -> eps^4 (m2 - s13 - s23) PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0], 
 INT["COMBINED"][36] -> eps^3 s13 s23 PLx23[1, 0, 2, 0, 1, 0, 1, 1, 0], 
 INT["COMBINED"][37] -> -eps^4 (s13 + s23) PLx23[1, 0, 1, 0, 1, 0, 1, 1, 0], 
 INT["COMBINED"][38] -> eps^4 (m2 - s13) PLx23[1, 1, 1, 0, 0, 0, 1, 1, 0], 
 INT["COMBINED"][39] -> eps^3 s13 s23 PLx23[0, 1, 2, 0, 1, 0, 1, 1, 0], 
 INT["COMBINED"][40] -> eps^3 s13 s23 PLx23[1, 0, 2, 1, 0, 0, 1, 1, 0], 
 INT["COMBINED"][41] -> eps^3 s13 s23 PLx23[0, 1, 2, 1, 0, 1, 0, 1, 0], 
 INT["COMBINED"][42] -> -eps^3 s13 (-m2 + s13 + s23) PLx12[1, 0, 2, 1, 0, 0, 1, 1, 0],
 INT["COMBINED"][43] -> -eps^3 s13 (-m2 + s13 + s23) PLx12[0, 1, 2, 1, 0, 1, 0, 1, 0],
 INT["COMBINED"][44] -> -eps^4 (m2 - s23) (m2 - s13 - s23) PL[1, 1, 1, 0, 1, 0, 1, 1, 0],
 INT["COMBINED"][45] -> -eps^4 (m2 - s13) (m2 - s13 - s23) PLx12[1, 1, 1, 0, 1, 0, 1, 1, 0], 
 INT["COMBINED"][46] -> -eps^4 s23 (s13 + s23) PL[0, 1, 1, 1, 0, 1, 0, 1, 1], 
 INT["COMBINED"][47] -> -eps^4 s13 (m2 - s23) PLx23[1, 1, 1, 0, 1, 0, 1, 1, 0], 
 INT["COMBINED"][48] -> -eps^4 (m2 - s13) s23 PLx23[0, 1, 1, 1, 0, 1, 0, 1, 1], 
 INT["COMBINED"][49] -> -eps^4 s13 (s13 + s23) PLx12[0, 1, 1, 1, 0, 1, 0, 1, 1], 
 INT["COMBINED"][50] -> -eps^4 s23 (-m2 + s13 + s23)^2 PL[1, 1, 1, 0, 1, 1, 1, 1, 0],
 INT["COMBINED"][51] -> eps^4 (s13 + s23) (-m2 + s13 + s23) PL[1, 1, 1, -1, 1, 1, 1, 1, 0], 
 INT["COMBINED"][52] -> -eps^4 s13 (-m2 + s13 + s23)^2 PLx12[1, 1, 1, 0, 1, 1, 1, 1, 0],
 INT["COMBINED"][53] -> eps^4 (s13 + s23) (-m2 + s13 + s23) PLx12[1, 1, 1, -1, 1, 1, 1, 1, 0],
 INT["COMBINED"][54] -> -eps^4 (m2 - s13 - s23) s23^2 PLx13[1, 1, 1, 0, 1, 1, 1, 1, 0],
 INT["COMBINED"][55] -> -eps^4 (m2 - s23) s23 PLx13[1, 1, 1, -1, 1, 1, 1, 1, 0], 
 INT["COMBINED"][56] -> -eps^4 s13^2 s23 PLx23[1, 1, 1, 0, 1, 1, 1, 1, 0], 
 INT["COMBINED"][57] -> -eps^4 (m2 - s13) s13 PLx23[1, 1, 1, -1, 1, 1, 1, 1, 0], 
 INT["COMBINED"][58] -> -eps^4 s13 s23^2 PLx123[1, 1, 1, 0, 1, 1, 1, 1, 0], 
 INT["COMBINED"][59] -> -eps^4 (m2 - s23) s23 PLx123[1, 1, 1, -1, 1, 1, 1, 1, 0], 
 INT["COMBINED"][60] -> eps^4 s13^2 (-m2 + s13 + s23) PLx132[1, 1, 1, 0, 1, 1, 1, 1, 0], 
 INT["COMBINED"][61] -> -eps^4 (m2 - s13) s13 PLx132[1, 1, 1, -1, 1, 1, 1, 1, 0], 
 INT["COMBINED"][62] -> -eps^4 (m2 - s13) NPL[-1, 1, 1, 1, 0, 0, 1, 1, 1] - 
   1/4 eps^2 m2 PL[0, 2, 2, 0, 0, 0, 0, 1, 0] - 
   eps^4 (m2 - s13) PL[1, 0, 1, 0, 1, 0, 1, 1, 0] + 
   1/4 eps^2 s13 PLx12[0, 0, 2, 0, 2, 0, 0, 1, 0] - 
   eps^3 (m2 - s13) PLx12[1, 0, 2, 0, 1, 0, 0, 1, 0] + 
   eps^4 (m2 - s13) PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0], 
 INT["COMBINED"][63] -> eps^4 m2 (m2 - s13 - s23) NPL[0, 1, 1, 1, 0, 0, 1, 1, 1], 
 INT["COMBINED"][64] -> -((
    eps^4 (m2 - s13) (s13 + s23) NPL[-1, 1, 1, 0, 0, 1, 1, 1, 1])/(
    m2 + s23)) + (
   eps^4 (m2 - s13) s23 (s13 + s23) NPL[0, 1, 1, 0, 0, 1, 1, 1, 1])/(
   m2 + s23) - 1/4 eps^2 m2 PL[0, 2, 2, 0, 0, 0, 0, 1, 0] - (
   eps^4 (m2 - s13) (m2 + s13 + 2 s23) PL[1, 0, 1, 0, 1, 0, 1, 1, 
     0])/(2 (m2 + s23)) - (
   eps^3 (m2 - s13) (s13 + s23) PL[1, 0, 2, 0, 0, 0, 1, 1, 0])/(
   2 (m2 + s23)) - (
   eps^3 (m2 - s13) (m2 - s13 - s23) s23 PL[1, 0, 2, 0, 1, 0, 1, 1, 
     0])/(4 (m2 + s23)) + (
   eps^2 (m2 - s13) (m2 - s13 - s23) PL[2, 0, 2, 0, 0, 0, 1, 0, 0])/(
   8 (m2 + s23)) + (
   eps^2 s13 (m2 + s13 + 2 s23) PLx12[0, 0, 2, 0, 2, 0, 0, 1, 0])/(
   8 (m2 + s23)) + (
   eps^4 (m2 - s13) (s13 + s23) PLx12[0, 1, 1, 0, 1, 1, 0, 1, 0])/(
   m2 + s23) - (
   eps^3 (m2 - s13) (m2 + s13 + 2 s23) PLx12[1, 0, 2, 0, 1, 0, 0, 1, 
     0])/(2 (m2 + s23)) - (
   eps^3 (m2 - s13) (2 eps s13 PLx23[1, 0, 1, 0, 1, 0, 1, 1, 0] + 
      2 eps s23 PLx23[1, 0, 1, 0, 1, 0, 1, 1, 0] - 
      s13 s23 PLx23[1, 0, 2, 0, 1, 0, 1, 1, 0]))/(4 (m2 + s23)), 
 INT["COMBINED"][65] -> eps^4 m2 s23 NPL[0, 1, 1, 0, 0, 1, 1, 1, 1], 
 INT["COMBINED"][66] -> -((
    eps^4 (m2 - s23) (s13 + s23) NPLx12[-1, 1, 1, 0, 0, 1, 1, 1, 1])/(
    m2 + s13)) + (
   eps^4 s13 (m2 - s23) (s13 + s23) NPLx12[0, 1, 1, 0, 0, 1, 1, 1, 
     1])/(m2 + s13) + (
   eps^2 s23 (s13 + s23) PL[0, 0, 2, 0, 2, 0, 0, 1, 0])/(
   8 (m2 + s13)) + (
   eps^4 (m2 - s23) (s13 + s23) PL[0, 1, 1, 0, 1, 1, 0, 1, 0])/(
   m2 + s13) - 1/4 eps^2 m2 PL[0, 2, 2, 0, 0, 0, 0, 1, 0] - (
   eps^3 (2 m2 + s13 - s23) (s13 + s23) PL[1, 0, 2, 0, 0, 0, 1, 1, 
     0])/(2 (m2 + s13)) - (
   eps^3 (m2 - s23) (s13 + s23) PL[1, 0, 2, 0, 1, 0, 0, 1, 0])/(
   2 (m2 + s13)) + (
   eps^2 (m2 - s13 - s23) (2 m2 + s13 - s23) PL[2, 0, 2, 0, 0, 0, 1, 
     0, 0])/(8 (m2 + s13)) - (
   eps^4 (m2 - s23) (s13 + s23) PLx12[1, 0, 1, 0, 1, 0, 1, 1, 0])/(
   2 (m2 + s13)) + (
   eps^3 s13 (m2 - s13 - s23) (s13 + s23) PLx12[1, 0, 2, 0, 1, 0, 1, 
     1, 0])/(4 (m2 + s13)) - (1/(4 (m2 + s13)))
   eps^3 (s13 + s23) (4 eps m2 PLx23[1, 0, 1, 0, 1, 0, 1, 1, 0] + 
      2 eps s13 PLx23[1, 0, 1, 0, 1, 0, 1, 1, 0] - 
      2 eps s23 PLx23[1, 0, 1, 0, 1, 0, 1, 1, 0] + 
      s13 s23 PLx23[1, 0, 2, 0, 1, 0, 1, 1, 0]), 
 INT["COMBINED"][67] -> eps^4 m2 s13 NPLx12[0, 1, 1, 0, 0, 1, 1, 1, 1], 
 INT["COMBINED"][68] -> eps^4 s23^2 NPL[1, 1, 0, 0, 0, 1, 1, 1, 1], 
 INT["COMBINED"][69] -> eps^4 s13^2 NPLx12[1, 1, 0, 0, 0, 1, 1, 1, 1],
 INT["COMBINED"][70] -> eps^4 (m2 - s13 - s23)^2 NPLx13[1, 1, 0, 0, 0, 1, 1, 1, 1], 
 INT["COMBINED"][71] -> (
   eps^4 (m2 - s13) (m2 - s13 - s23) s23 NPL[0, 1, 1, 0, 0, 1, 1, 1, 
     1])/(m2 - s23) - (
   eps^4 (m2 - s13 - s23) s23^2 NPL[1, 1, 0, 0, 0, 1, 1, 1, 1])/(
   m2 - s23) + (
   2 eps^4 (m2 - s13 - s23) s23^2 NPL[1, 1, 1, -1, 0, 1, 1, 1, 1])/(
   m2 - s23) + (
   eps^4 s13 s23^2 (-m2 + s13 + s23) NPL[1, 1, 1, 0, 0, 1, 1, 1, 1])/(
   m2 - s23) - (
   3 eps^2 s23 (-m2^2 - 4 eps m2^2 + 2 m2 s13 + 7 eps m2 s13 + 
      m2 s23 + 4 eps m2 s23 - s13 s23 - 3 eps s13 s23) PL[0, 0, 2, 0, 
     2, 0, 0, 1, 0])/(2 (1 + 4 eps) s13 (m2 - s23)) - (
   6 eps^4 (1 + 3 eps) s13^2 PL[0, 1, 1, 0, 1, 1, 0, 1, 
     0])/((1 + 4 eps) (m2 - s23)) - (
   3 eps^2 m2 (m2^2 + 4 eps m2^2 - 2 m2 s13 - 7 eps m2 s13 - m2 s23 - 
      4 eps m2 s23 + s13 s23 + 4 eps s13 s23) PL[0, 2, 2, 0, 0, 0, 0, 
     1, 0])/(2 (1 + 4 eps) s13 (m2 - s23)) + (
   eps^3 (m2 - s13 - s23)^2 s23 PL[1, 0, 2, 0, 1, 0, 1, 1, 0])/(
   m2 - s23) + 
   2 eps^3 s23 (-m2 + s13 + s23) PL[1, 0, 2, 1, 0, 0, 1, 1, 0] + (
   3 eps^2 (m2 - s13 - s23) (-s13 - 3 eps s13 + eps s23) PL[2, 0, 2, 
     0, 0, 0, 1, 0, 0])/(2 (1 + 4 eps) (m2 - s23)) + (
   3 eps^2 (m2 - s13) (m2 + 4 eps m2 - s13 - 3 eps s13 - s23 - 
      4 eps s23) PLx12[0, 0, 2, 0, 2, 0, 0, 1, 0])/(
   2 (1 + 4 eps) (m2 - s23)) + (
   6 eps^5 s23^2 PLx12[0, 1, 1, 0, 1, 1, 0, 1, 
     0])/((1 + 4 eps) (m2 - s23)) + (1/((1 + 4 eps) s13 (m2 - s23)))
   eps^3 (m2 - s13 - 
      s23) (6 eps m2^2 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] + 
      24 eps^2 m2^2 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] - 
      12 eps m2 s13 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] - 
      42 eps^2 m2 s13 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] + 
      6 eps s13^2 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] + 
      18 eps^2 s13^2 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] - 
      6 eps m2 s23 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] - 
      24 eps^2 m2 s23 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] + 
      6 eps s13 s23 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] + 
      18 eps^2 s13 s23 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] - 
      s13^2 s23 PLx23[1, 0, 2, 0, 1, 0, 1, 1, 0] - 
      4 eps s13^2 s23 PLx23[1, 0, 2, 0, 1, 0, 1, 1, 0] + 
      2 m2 s13 s23 PLx23[1, 0, 2, 1, 0, 0, 1, 1, 0] + 
      8 eps m2 s13 s23 PLx23[1, 0, 2, 1, 0, 0, 1, 1, 0]), 
 INT["COMBINED"][72] -> (
   eps^4 s13 (s13 - s23) s23 NPL[0, 1, 1, 0, 0, 1, 1, 1, 1])/(
   m2 - s23) + (eps^4 s13 s23^2 NPL[1, 1, 0, 0, 0, 1, 1, 1, 1])/(
   m2 - s23) - (2 eps^4 s13 s23^2 NPL[1, 1, 1, -1, 0, 1, 1, 1, 1])/(
   m2 - s23) + (
   eps^4 s13 s23^2 (-m2 + s13 + s23) NPL[1, 1, 1, 0, 0, 1, 1, 1, 1])/(
   m2 - s23) - (
   3 eps^2 s23 (m2^2 + 3 eps m2^2 - 2 m2 s13 - 7 eps m2 s13 - 
      m2 s23 - 2 eps m2 s23 + s13 s23 + 3 eps s13 s23 - eps s23^2) PL[
     0, 0, 2, 0, 2, 0, 0, 1, 0])/(
   2 (1 + 4 eps) (m2 - s23) (m2 - s13 - s23)) - (
   6 eps^4 s13^2 (eps m2 + s13 + 3 eps s13 - eps s23) PL[0, 1, 1, 0, 
     1, 1, 0, 1, 0])/((1 + 4 eps) (m2 - s23) (-m2 + s13 + s23)) + (
   3 eps^2 m2 (m2^2 + 3 eps m2^2 - 2 m2 s13 - 7 eps m2 s13 - m2 s23 - 
      3 eps m2 s23 + s13 s23 + 4 eps s13 s23) PL[0, 2, 2, 0, 0, 0, 0, 
     1, 0])/(2 (1 + 4 eps) (m2 - s23) (m2 - s13 - s23)) + (
   eps^3 s13 s23 (-m2 + s13 + s23) PL[1, 0, 2, 0, 1, 0, 1, 1, 0])/(
   m2 - s23) + 2 eps^3 s13 s23 PL[1, 0, 2, 1, 0, 0, 1, 1, 0] + (
   3 eps^2 (eps m2 s13 + s13^2 + 3 eps s13^2 + eps m2 s23 - 
      2 eps s13 s23 - eps s23^2) PL[2, 0, 2, 0, 0, 0, 1, 0, 0])/(
   2 (1 + 4 eps) (m2 - s23)) - (
   3 eps^2 (1 + 3 eps) (m2 - s13) s13 PLx12[0, 0, 2, 0, 2, 0, 0, 1, 
     0])/(2 (1 + 4 eps) (m2 - s23)) + (
   6 eps^5 s23^2 PLx12[0, 1, 1, 0, 1, 1, 0, 1, 
     0])/((1 + 4 eps) (m2 - s23)) - (1/((1 + 4 eps) (m2 - s23)))
   eps^3 (6 eps m2^2 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] + 
      18 eps^2 m2^2 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] - 
      12 eps m2 s13 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] - 
      36 eps^2 m2 s13 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] + 
      6 eps s13^2 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] + 
      18 eps^2 s13^2 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] - 
      6 eps m2 s23 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] - 
      12 eps^2 m2 s23 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] + 
      6 eps s13 s23 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] + 
      12 eps^2 s13 s23 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] - 
      6 eps^2 s23^2 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] - 
      s13^2 s23 PLx23[1, 0, 2, 0, 1, 0, 1, 1, 0] - 
      4 eps s13^2 s23 PLx23[1, 0, 2, 0, 1, 0, 1, 1, 0] + 
      2 m2 s13 s23 PLx23[1, 0, 2, 1, 0, 0, 1, 1, 0] + 
      8 eps m2 s13 s23 PLx23[1, 0, 2, 1, 0, 0, 1, 1, 0]), 
 INT["COMBINED"][73] -> (
   eps^4 s13 (m2 - s23) (m2 - s13 - s23) NPLx12[0, 1, 1, 0, 0, 1, 1, 
     1, 1])/(m2 - s13) - (
   eps^4 s13^2 (m2 - s13 - s23) NPLx12[1, 1, 0, 0, 0, 1, 1, 1, 1])/(
   m2 - s13) + (
   2 eps^4 s13^2 (m2 - s13 - s23) NPLx12[1, 1, 1, -1, 0, 1, 1, 1, 
     1])/(m2 - s13) - (
   eps^4 s13^2 (m2 - s13 - s23) s23 NPLx12[1, 1, 1, 0, 0, 1, 1, 1, 
     1])/(m2 - s13) + (
   3 eps^2 (m2 - s23) (m2 + 4 eps m2 - s13 - 4 eps s13 - s23 - 
      3 eps s23) PL[0, 0, 2, 0, 2, 0, 0, 1, 0])/(
   2 (1 + 4 eps) (m2 - s13)) + (
   6 eps^5 s13^2 PL[0, 1, 1, 0, 1, 1, 0, 1, 
     0])/((1 + 4 eps) (m2 - s13)) - (
   3 eps^2 m2 (m2^2 + 4 eps m2^2 - m2 s13 - 4 eps m2 s13 - 2 m2 s23 - 
      7 eps m2 s23 + s13 s23 + 4 eps s13 s23) PL[0, 2, 2, 0, 0, 0, 0, 
     1, 0])/(2 (1 + 4 eps) (m2 - s13) s23) + (
   3 eps^2 (m2 - s13 - s23) (eps s13 - s23 - 3 eps s23) PL[2, 0, 2, 0,
      0, 0, 1, 0, 0])/(2 (1 + 4 eps) (m2 - s13)) + (
   3 eps^2 s13 (m2^2 + 4 eps m2^2 - m2 s13 - 4 eps m2 s13 - 
      2 m2 s23 - 7 eps m2 s23 + s13 s23 + 3 eps s13 s23) PLx12[0, 0, 
     2, 0, 2, 0, 0, 1, 0])/(2 (1 + 4 eps) (m2 - s13) s23) - (
   6 eps^4 (1 + 3 eps) s23^2 PLx12[0, 1, 1, 0, 1, 1, 0, 1, 
     0])/((1 + 4 eps) (m2 - s13)) + (
   eps^3 s13 (m2 - s13 - s23)^2 PLx12[1, 0, 2, 0, 1, 0, 1, 1, 0])/(
   m2 - s13) + 
   2 eps^3 s13 (-m2 + s13 + s23) PLx12[1, 0, 2, 1, 0, 0, 1, 1, 0] + (
   1/((1 + 4 eps) (m2 - s13) s23))
   eps^3 (m2 - s13 - 
      s23) (6 eps m2^2 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] + 
      24 eps^2 m2^2 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] - 
      6 eps m2 s13 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] - 
      24 eps^2 m2 s13 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] - 
      12 eps m2 s23 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] - 
      42 eps^2 m2 s23 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] + 
      6 eps s13 s23 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] + 
      18 eps^2 s13 s23 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] + 
      6 eps s23^2 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] + 
      18 eps^2 s23^2 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] - 
      s13 s23^2 PLx23[1, 0, 2, 0, 1, 0, 1, 1, 0] - 
      4 eps s13 s23^2 PLx23[1, 0, 2, 0, 1, 0, 1, 1, 0] + 
      2 m2 s13 s23 PLx23[1, 0, 2, 0, 1, 1, 0, 1, 0] + 
      8 eps m2 s13 s23 PLx23[1, 0, 2, 0, 1, 1, 0, 1, 0]), 
 INT["COMBINED"][74] -> -((
    eps^4 s13 (s13 - s23) s23 NPLx12[0, 1, 1, 0, 0, 1, 1, 1, 1])/(
    m2 - s13)) + (eps^4 s13^2 s23 NPLx12[1, 1, 0, 0, 0, 1, 1, 1, 1])/(
   m2 - s13) - (
   2 eps^4 s13^2 s23 NPLx12[1, 1, 1, -1, 0, 1, 1, 1, 1])/(
   m2 - s13) - (
   eps^4 s13^2 (m2 - s13 - s23) s23 NPLx12[1, 1, 1, 0, 0, 1, 1, 1, 
     1])/(m2 - s13) - (
   3 eps^2 (1 + 3 eps) (m2 - s23) s23 PL[0, 0, 2, 0, 2, 0, 0, 1, 0])/(
   2 (1 + 4 eps) (m2 - s13)) + (
   6 eps^5 s13^2 PL[0, 1, 1, 0, 1, 1, 0, 1, 
     0])/((1 + 4 eps) (m2 - s13)) + (
   3 eps^2 m2 (m2^2 + 3 eps m2^2 - m2 s13 - 3 eps m2 s13 - 2 m2 s23 - 
      7 eps m2 s23 + s13 s23 + 4 eps s13 s23) PL[0, 2, 2, 0, 0, 0, 0, 
     1, 0])/(2 (1 + 4 eps) (m2 - s13) (m2 - s13 - s23)) + (
   3 eps^2 (eps m2 s13 - eps s13^2 + eps m2 s23 - 2 eps s13 s23 + 
      s23^2 + 3 eps s23^2) PL[2, 0, 2, 0, 0, 0, 1, 0, 0])/(
   2 (1 + 4 eps) (m2 - s13)) - (
   3 eps^2 s13 (m2^2 + 3 eps m2^2 - m2 s13 - 2 eps m2 s13 - 
      eps s13^2 - 2 m2 s23 - 7 eps m2 s23 + s13 s23 + 
      3 eps s13 s23) PLx12[0, 0, 2, 0, 2, 0, 0, 1, 0])/(
   2 (1 + 4 eps) (m2 - s13) (m2 - s13 - s23)) + (
   6 eps^4 s23^2 (eps m2 - eps s13 + s23 + 3 eps s23) PLx12[0, 1, 1, 
     0, 1, 1, 0, 1, 0])/((1 + 4 eps) (m2 - s13) (m2 - s13 - s23)) - (
   eps^3 s13 (m2 - s13 - s23) s23 PLx12[1, 0, 2, 0, 1, 0, 1, 1, 0])/(
   m2 - s13) + 2 eps^3 s13 s23 PLx12[1, 0, 2, 1, 0, 0, 1, 1, 0] - (
   1/((1 + 4 eps) (m2 - s13)))
   eps^3 (6 eps m2^2 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] + 
      18 eps^2 m2^2 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] - 
      6 eps m2 s13 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] - 
      12 eps^2 m2 s13 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] - 
      6 eps^2 s13^2 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] - 
      12 eps m2 s23 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] - 
      36 eps^2 m2 s23 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] + 
      6 eps s13 s23 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] + 
      12 eps^2 s13 s23 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] + 
      6 eps s23^2 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] + 
      18 eps^2 s23^2 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] - 
      s13 s23^2 PLx23[1, 0, 2, 0, 1, 0, 1, 1, 0] - 
      4 eps s13 s23^2 PLx23[1, 0, 2, 0, 1, 0, 1, 1, 0] + 
      2 m2 s13 s23 PLx23[1, 0, 2, 0, 1, 1, 0, 1, 0] + 
      8 eps m2 s13 s23 PLx23[1, 0, 2, 0, 1, 1, 0, 1, 0]), 
 INT["COMBINED"][75] -> (
   eps^4 (m2 - s13) (m2 - s13 - s23) s23 NPL[0, 1, 1, 1, 0, 0, 1, 1, 
     1])/(s13 + s23) - (
   eps^4 (m2 - s13 - s23)^2 s23 NPLx13[1, 1, 0, 0, 0, 1, 1, 1, 1])/(
   s13 + s23) + (
   2 eps^4 (m2 - s13 - s23)^2 s23 NPLx13[1, 1, 1, -1, 0, 1, 1, 1, 
     1])/(s13 + s23) - (
   eps^4 s13 s23 (-m2 + s13 + s23)^2 NPLx13[1, 1, 1, 0, 0, 1, 1, 1, 
     1])/(s13 + s23) - (
   3 eps^2 s23 (-eps m2 + s13 + 4 eps s13 + eps s23) PL[0, 0, 2, 0, 2,
      0, 0, 1, 0])/(2 (1 + 4 eps) (s13 + s23)) - (
   6 eps^4 (1 + 3 eps) s13^2 PL[0, 1, 1, 0, 1, 1, 0, 1, 
     0])/((1 + 4 eps) (s13 + s23)) - (
   3 eps^2 m2 (eps m2 s13 - s13^2 - 4 eps s13^2 + m2 s23 + 
      4 eps m2 s23 - s13 s23 - 4 eps s13 s23) PL[0, 2, 2, 0, 0, 0, 0, 
     1, 0])/(2 (1 + 4 eps) s13 (s13 + s23)) + (
   eps^3 (m2 - s13 - s23) s23^2 PL[1, 0, 2, 0, 1, 0, 1, 1, 0])/(
   s13 + s23) - 
   2 eps^3 (m2 - s13 - s23) s23 PL[1, 0, 2, 0, 1, 1, 0, 1, 0] + (
   3 eps^2 (-m2 + s13 + s23) (s13^2 + 3 eps s13^2 - m2 s23 - 
      4 eps m2 s23 + s13 s23 + 3 eps s13 s23) PL[2, 0, 2, 0, 0, 0, 1, 
     0, 0])/(2 (1 + 4 eps) s13 (s13 + s23)) + (
   3 eps^2 (m2 - s13) (eps s13 + s23 + 4 eps s23) PLx12[0, 0, 2, 0, 2,
      0, 0, 1, 0])/(2 (1 + 4 eps) (s13 + s23)) - (
   6 eps^4 (-m2 - 4 eps m2 + s13 + 3 eps s13) s23^2 PLx12[0, 1, 1, 0, 
     1, 1, 0, 1, 0])/((1 + 4 eps) s13 (s13 + s23)) + (
   eps^3 s13 s23 (-m2 + s13 + s23) PLx12[1, 0, 2, 0, 1, 0, 1, 1, 0])/(
   s13 + s23) + (
   2 eps^3 m2 (m2 - s13 - s23) s23 PLx12[1, 0, 2, 0, 1, 1, 0, 1, 0])/(
   s13 + s23) + (
   6 eps^5 (m2 - s13 - s23)^2 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 
     0])/((1 + 4 eps) (s13 + s23)), 
 INT["COMBINED"][76] -> -((
    eps^4 s13 (-m2 + s13 + s23) (-m2 + 2 s13 + s23) NPL[0, 1, 1, 1, 0,
       0, 1, 1, 1])/(s13 + s23)) + (
   eps^4 s13 (-m2 + s13 + s23)^2 NPLx13[1, 1, 0, 0, 0, 1, 1, 1, 1])/(
   s13 + s23) - (
   2 eps^4 s13 (-m2 + s13 + s23)^2 NPLx13[1, 1, 1, -1, 0, 1, 1, 1, 
     1])/(s13 + s23) - (
   eps^4 s13 s23 (-m2 + s13 + s23)^2 NPLx13[1, 1, 1, 0, 0, 1, 1, 1, 
     1])/(s13 + s23) + (
   3 eps^2 (s13^2 + 4 eps s13^2 + eps m2 s23 - eps s23^2) PL[0, 0, 2, 
     0, 2, 0, 0, 1, 0])/(2 (1 + 4 eps) (s13 + s23)) + (
   6 eps^4 s13^2 (s13 + 4 eps s13 + eps s23) PL[0, 1, 1, 0, 1, 1, 0, 
     1, 0])/((1 + 4 eps) s23 (s13 + s23)) + (
   3 eps^2 m2 (-s13^2 - 4 eps s13^2 + m2 s23 + 3 eps m2 s23 - 
      s13 s23 - 4 eps s13 s23) PL[0, 2, 2, 0, 0, 0, 0, 1, 0])/(
   2 (1 + 4 eps) s23 (s13 + s23)) + (
   eps^3 s13 s23 (-m2 + s13 + s23) PL[1, 0, 2, 0, 1, 0, 1, 1, 0])/(
   s13 + s23) - 
   2 eps^3 s13 (-m2 + s13 + s23) PL[1, 0, 2, 0, 1, 1, 0, 1, 0] - (
   3 eps^2 (m2 - s13 - s23) (-s13^2 - 4 eps s13^2 + m2 s23 + 
      4 eps m2 s23 - s13 s23 - 5 eps s13 s23 - eps s23^2) PL[2, 0, 2, 
     0, 0, 0, 1, 0, 0])/(2 (1 + 4 eps) s23 (s13 + s23)) - (
   3 eps^2 (1 + 3 eps) (m2 - s13) s13 PLx12[0, 0, 2, 0, 2, 0, 0, 1, 
     0])/(2 (1 + 4 eps) (s13 + s23)) - (
   6 eps^4 s23 (m2 + 4 eps m2 - s13 - 4 eps s13 - eps s23) PLx12[0, 1,
      1, 0, 1, 1, 0, 1, 0])/((1 + 4 eps) (s13 + s23)) - (
   eps^3 s13^2 (-m2 + s13 + s23) PLx12[1, 0, 2, 0, 1, 0, 1, 1, 0])/(
   s13 + s23) - (
   2 eps^3 m2 s13 (m2 - s13 - s23) PLx12[1, 0, 2, 0, 1, 1, 0, 1, 0])/(
   s13 + s23) + (
   6 eps^5 (m2 - s13 - s23)^2 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 
     0])/((1 + 4 eps) (s13 + s23)), 
 INT["COMBINED"][77] -> eps^4 (m2 - s13)^2 NPL[0, 0, 1, 1, 0, 1, 1, 1, 1], 
 INT["COMBINED"][78] -> eps^4 (m2 - s23)^2 NPLx12[0, 0, 1, 1, 0, 1, 1, 1, 1], 
 INT["COMBINED"][79] -> eps^4 (s13 + s23)^2 NPLx23[0, 0, 1, 1, 0, 1, 1, 1, 1], 
 INT["COMBINED"][80] -> -((
    4 eps^4 (s13 + s23) (-m2 + s13 + s23) NPL[-1, 1, 1, 0, 0, 1, 1, 1,
       1])/(m2 + s23)) - 
   4 eps^4 (-m2 + s13 + s23) NPL[-1, 1, 1, 1, 0, 0, 1, 1, 1] - 
   2 eps^4 s13 (m2 - s13 - s23) NPL[-1, 1, 1, 1, 0, 1, 1, 1, 1] + 
   eps^4 (m2 + s13) (m2 - s13 - s23) NPL[0, 0, 1, 1, 0, 1, 1, 1, 
     1] + (
   eps^4 (m2 - 4 s13 - 3 s23) (m2 - s13 - s23) s23 NPL[0, 1, 1, 0, 0, 
     1, 1, 1, 1])/(m2 + s23) + 
   eps^4 (m2 - s23) (m2 - s13 - s23) NPL[0, 1, 1, 1, 0, 0, 1, 1, 1] - 
   eps^4 s13 s23 (-m2 + s13 + s23) NPL[0, 1, 1, 1, 0, 1, 1, 1, 1] + (
   4 eps^2 m2 (m2 - s13 - s23) PL[0, 2, 2, 0, 0, 0, 0, 1, 0])/(
   m2 - s13) + (
   2 eps^4 (m2 - s13 - s23) (m2 + s13 + 2 s23) PL[1, 0, 1, 0, 1, 0, 1,
      1, 0])/(m2 + s23) - (
   2 eps^3 (s13 + s23) (-m2 + s13 + s23) PL[1, 0, 2, 0, 0, 0, 1, 1, 
     0])/(m2 + s23) + (
   eps^3 (m2 - s13 - s23)^2 s23 PL[1, 0, 2, 0, 1, 0, 1, 1, 0])/(
   m2 + s23) - (
   eps^2 (m2 - s13 - s23)^2 PL[2, 0, 2, 0, 0, 0, 1, 0, 0])/(
   2 (m2 + s23)) - (
   eps^2 s13 (-m2 + s13 + s23) (7 m2 + s13 + 8 s23) PLx12[0, 0, 2, 0, 
     2, 0, 0, 1, 0])/(2 (-m2 + s13) (m2 + s23)) + (
   4 eps^4 (s13 + s23) (-m2 + s13 + s23) PLx12[0, 1, 1, 0, 1, 1, 0, 1,
      0])/(m2 + s23) + 
   2 eps^4 s13 (m2 - s13 - s23) PLx12[0, 1, 1, 1, 0, 1, 0, 1, 1] + (
   2 eps^3 (m2 - s13 - s23) (3 m2 + s13 + 4 s23) PLx12[1, 0, 2, 0, 1, 
     0, 0, 1, 0])/(m2 + s23) - (1/(m2 + s23))
   eps^3 (-m2 + s13 + 
      s23) (-4 eps m2 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] - 
      4 eps s23 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] + 
      4 m2 PLx23[0, 1, 2, 0, 0, 0, 1, 1, 0] + 
      4 s23 PLx23[0, 1, 2, 0, 0, 0, 1, 1, 0] + 
      2 eps s13 PLx23[1, 0, 1, 0, 1, 0, 1, 1, 0] + 
      2 eps s23 PLx23[1, 0, 1, 0, 1, 0, 1, 1, 0] - 
      s13 s23 PLx23[1, 0, 2, 0, 1, 0, 1, 1, 0] + 
      4 eps m2 PLx23[1, 1, 1, 0, 0, 0, 1, 1, 0] + 
      4 eps s23 PLx23[1, 1, 1, 0, 0, 0, 1, 1, 0]), 
 INT["COMBINED"][81] -> -((
    4 eps^4 s23 (s13 + s23) NPL[-1, 1, 1, 0, 0, 1, 1, 1, 1])/(
    m2 + s23)) - 4 eps^4 s23 NPL[-1, 1, 1, 1, 0, 0, 1, 1, 1] + 
   2 eps^4 s13 s23 NPL[-1, 1, 1, 1, 0, 1, 1, 1, 1] - 
   eps^4 (m2 + s13) s23 NPL[0, 0, 1, 1, 0, 1, 1, 1, 1] + (
   eps^4 s23 (m2 s13 - m2 s23 + 5 s13 s23 + 3 s23^2) NPL[0, 1, 1, 0, 
     0, 1, 1, 1, 1])/(m2 + s23) + 
   eps^4 s23 (-m2 + s13 + s23) NPL[0, 1, 1, 1, 0, 0, 1, 1, 1] + 
   eps^4 s13 (m2 - s13 - s23) s23 NPL[0, 1, 1, 1, 0, 1, 1, 1, 1] - (
   4 eps^2 m2 s23 PL[0, 2, 2, 0, 0, 0, 0, 1, 0])/(m2 - s13) - (
   2 eps^4 s23 (m2 + s13 + 2 s23) PL[1, 0, 1, 0, 1, 0, 1, 1, 0])/(
   m2 + s23) - (
   2 eps^3 s23 (s13 + s23) PL[1, 0, 2, 0, 0, 0, 1, 1, 0])/(
   m2 + s23) + (
   eps^3 s23^2 (-m2 + s13 + s23) PL[1, 0, 2, 0, 1, 0, 1, 1, 0])/(
   m2 + s23) - (
   eps^2 s23 (-m2 + s13 + s23) PL[2, 0, 2, 0, 0, 0, 1, 0, 0])/(
   2 (m2 + s23)) - (
   eps^2 s13 s23 (7 m2 + s13 + 8 s23) PLx12[0, 0, 2, 0, 2, 0, 0, 1, 
     0])/(2 (-m2 + s13) (m2 + s23)) + (
   4 eps^4 s23 (s13 + s23) PLx12[0, 1, 1, 0, 1, 1, 0, 1, 0])/(
   m2 + s23) - 2 eps^4 s13 s23 PLx12[0, 1, 1, 1, 0, 1, 0, 1, 1] - (
   2 eps^3 s23 (3 m2 + s13 + 4 s23) PLx12[1, 0, 2, 0, 1, 0, 0, 1, 
     0])/(m2 + s23) + (1/(m2 + s23))
   eps^3 s23 (4 eps m2 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] + 
      4 eps s23 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] - 
      4 m2 PLx23[0, 1, 2, 0, 0, 0, 1, 1, 0] - 
      4 s23 PLx23[0, 1, 2, 0, 0, 0, 1, 1, 0] - 
      2 eps s13 PLx23[1, 0, 1, 0, 1, 0, 1, 1, 0] - 
      2 eps s23 PLx23[1, 0, 1, 0, 1, 0, 1, 1, 0] + 
      s13 s23 PLx23[1, 0, 2, 0, 1, 0, 1, 1, 0] - 
      4 eps m2 PLx23[1, 1, 1, 0, 0, 0, 1, 1, 0] - 
      4 eps s23 PLx23[1, 1, 1, 0, 0, 0, 1, 1, 0]), 
 INT["COMBINED"][82] -> (
   4 eps^4 (m2 - s13) (m2 - s13 - s23) NPL[-1, 1, 1, 1, 0, 0, 1, 1, 
     1])/(m2 - s23) + 
   eps^4 (m2 - s13) (m2 - s13 - s23) NPL[0, 1, 1, 1, 0, 0, 1, 1, 
     1] - (4 eps^4 (s13 + s23) (-m2 + s13 + s23) NPLx12[-1, 1, 1, 0, 
     0, 1, 1, 1, 1])/(m2 + s13) - 
   2 eps^4 (m2 - s13 - s23) s23 NPLx12[-1, 1, 1, 1, 0, 1, 1, 1, 1] + 
   eps^4 (m2 - s13 - s23) (m2 + s23) NPLx12[0, 0, 1, 1, 0, 1, 1, 1, 
     1] + (eps^4 s13 (m2 - 3 s13 - 4 s23) (m2 - s13 - s23) NPLx12[0, 
     1, 1, 0, 0, 1, 1, 1, 1])/(m2 + s13) - 
   eps^4 s13 s23 (-m2 + s13 + s23) NPLx12[0, 1, 1, 1, 0, 1, 1, 1, 
     1] - (eps^2 s23 (-m2 + s13 + s23) (6 m2 + 7 s13 + s23) PL[0, 0, 
     2, 0, 2, 0, 0, 1, 0])/(2 (m2 + s13) (-m2 + s23)) + (
   4 eps^4 (s13 + s23) (-m2 + s13 + s23) PL[0, 1, 1, 0, 1, 1, 0, 1, 
     0])/(m2 + s13) - 
   4 eps^4 (-m2 + s13 + s23) PL[0, 1, 1, 1, 0, 0, 0, 1, 1] + 
   2 eps^4 (m2 - s13 - s23) s23 PL[0, 1, 1, 1, 0, 1, 0, 1, 1] - 
   4 eps^3 (-m2 + s13 + s23) PL[0, 1, 2, 1, 0, 0, 0, 1, 0] + (
   4 eps^2 m2 (m2 - s13 - s23) PL[0, 2, 2, 0, 0, 0, 0, 1, 0])/(
   m2 - s23) + (
   2 eps^4 (m2 - s13) (m2 - s13 - s23) PL[1, 0, 1, 0, 1, 0, 1, 1, 
     0])/(m2 - s23) - (
   2 eps^3 (s13 + s23) (-m2 + s13 + s23) PL[1, 0, 2, 0, 0, 0, 1, 1, 
     0])/(m2 + s13) + (
   2 eps^3 (m2 - s13 - s23) (2 m2 + 3 s13 + s23) PL[1, 0, 2, 0, 1, 0, 
     0, 1, 0])/(m2 + s13) - (
   eps^3 (m2 - s13 - s23)^2 s23 PL[1, 0, 2, 0, 1, 0, 1, 1, 0])/(
   m2 - s23) - (
   eps^2 (m2 - s13 - s23)^2 PL[2, 0, 2, 0, 0, 0, 1, 0, 0])/(
   2 (m2 + s13)) + (
   eps^2 s13 (-m2 + s13 + s23) PLx12[0, 0, 2, 0, 2, 0, 0, 1, 0])/(
   2 (m2 - s23)) - (
   2 eps^4 (s13 + s23) (-m2 + s13 + s23) PLx12[1, 0, 1, 0, 1, 0, 1, 1,
      0])/(m2 + s13) + (
   2 eps^3 (m2 - s13) (m2 - s13 - s23) PLx12[1, 0, 2, 0, 1, 0, 0, 1, 
     0])/(m2 - s23) + (
   eps^3 s13 (m2 - s13 - s23)^2 (2 m2 + s13 - s23) PLx12[1, 0, 2, 0, 
     1, 0, 1, 1, 0])/((m2 + s13) (m2 - s23)) - (
   1/((m2 + s13) (m2 - s23)))
   eps^3 (m2 - s13 - 
      s23) (4 eps m2^2 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] - 
      4 eps s13^2 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] - 
      2 eps m2 s13 PLx23[1, 0, 1, 0, 1, 0, 1, 1, 0] - 
      2 eps m2 s23 PLx23[1, 0, 1, 0, 1, 0, 1, 1, 0] + 
      2 eps s13 s23 PLx23[1, 0, 1, 0, 1, 0, 1, 1, 0] + 
      2 eps s23^2 PLx23[1, 0, 1, 0, 1, 0, 1, 1, 0] + 
      m2 s13 s23 PLx23[1, 0, 2, 0, 1, 0, 1, 1, 0] - 
      s13 s23^2 PLx23[1, 0, 2, 0, 1, 0, 1, 1, 0]), 
 INT["COMBINED"][83] -> (
   4 eps^4 s13 (-m2 + s13) NPL[-1, 1, 1, 1, 0, 0, 1, 1, 1])/(
   m2 - s23) + 
   eps^4 s13 (-m2 + s13 + s23) NPL[0, 1, 1, 1, 0, 0, 1, 1, 1] - (
   4 eps^4 s13 (s13 + s23) NPLx12[-1, 1, 1, 0, 0, 1, 1, 1, 1])/(
   m2 + s13) + 2 eps^4 s13 s23 NPLx12[-1, 1, 1, 1, 0, 1, 1, 1, 1] - 
   eps^4 s13 (m2 + s23) NPLx12[0, 0, 1, 1, 0, 1, 1, 1, 1] + (
   eps^4 s13 (-m2 s13 + 3 s13^2 + m2 s23 + 5 s13 s23) NPLx12[0, 1, 1, 
     0, 0, 1, 1, 1, 1])/(m2 + s13) - 
   eps^4 s13 s23 (-m2 + s13 + s23) NPLx12[0, 1, 1, 1, 0, 1, 1, 1, 
     1] - (eps^2 s13 s23 (6 m2 + 7 s13 + s23) PL[0, 0, 2, 0, 2, 0, 0, 
     1, 0])/(2 (m2 + s13) (-m2 + s23)) + (
   4 eps^4 s13 (s13 + s23) PL[0, 1, 1, 0, 1, 1, 0, 1, 0])/(
   m2 + s13) - 4 eps^4 s13 PL[0, 1, 1, 1, 0, 0, 0, 1, 1] - 
   2 eps^4 s13 s23 PL[0, 1, 1, 1, 0, 1, 0, 1, 1] - 
   4 eps^3 s13 PL[0, 1, 2, 1, 0, 0, 0, 1, 0] - (
   4 eps^2 m2 s13 PL[0, 2, 2, 0, 0, 0, 0, 1, 0])/(m2 - s23) + (
   2 eps^4 s13 (-m2 + s13) PL[1, 0, 1, 0, 1, 0, 1, 1, 0])/(
   m2 - s23) - (
   2 eps^3 s13 (s13 + s23) PL[1, 0, 2, 0, 0, 0, 1, 1, 0])/(
   m2 + s13) - (
   2 eps^3 s13 (2 m2 + 3 s13 + s23) PL[1, 0, 2, 0, 1, 0, 0, 1, 0])/(
   m2 + s13) + (
   eps^3 s13 s23 (-m2 + s13 + s23) PL[1, 0, 2, 0, 1, 0, 1, 1, 
     0])/(-m2 + s23) - (
   eps^2 s13 (-m2 + s13 + s23) PL[2, 0, 2, 0, 0, 0, 1, 0, 0])/(
   2 (m2 + s13)) - (eps^2 s13^2 PLx12[0, 0, 2, 0, 2, 0, 0, 1, 0])/(
   2 (-m2 + s23)) - (
   2 eps^4 s13 (s13 + s23) PLx12[1, 0, 1, 0, 1, 0, 1, 1, 0])/(
   m2 + s13) - (
   2 eps^3 (m2 - s13) s13 PLx12[1, 0, 2, 0, 1, 0, 0, 1, 0])/(
   m2 - s23) - (
   eps^3 s13^2 (2 m2 + s13 - s23) (-m2 + s13 + s23) PLx12[1, 0, 2, 0, 
     1, 0, 1, 1, 0])/((m2 + s13) (-m2 + s23)) + (
   1/((m2 + s13) (m2 - s23)))
   eps^3 s13 (4 eps m2^2 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] - 
      4 eps s13^2 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0] - 
      2 eps m2 s13 PLx23[1, 0, 1, 0, 1, 0, 1, 1, 0] - 
      2 eps m2 s23 PLx23[1, 0, 1, 0, 1, 0, 1, 1, 0] + 
      2 eps s13 s23 PLx23[1, 0, 1, 0, 1, 0, 1, 1, 0] + 
      2 eps s23^2 PLx23[1, 0, 1, 0, 1, 0, 1, 1, 0] + 
      m2 s13 s23 PLx23[1, 0, 2, 0, 1, 0, 1, 1, 0] - 
      s13 s23^2 PLx23[1, 0, 2, 0, 1, 0, 1, 1, 0]), 
 INT["COMBINED"][84] -> (
   4 eps^4 (m2 - s13) s13 NPL[-1, 1, 1, 0, 0, 1, 1, 1, 1])/(
   m2 + s23) - (
   eps^4 s13 (3 m2 - 4 s13 - s23) s23 NPL[0, 1, 1, 0, 0, 1, 1, 1, 
     1])/(m2 + s23) + (
   4 eps^4 s13 (m2 - s23) NPLx12[-1, 1, 1, 0, 0, 1, 1, 1, 1])/(
   m2 + s13) + (
   eps^4 (m2 - 3 s13) s13 (m2 - s23) NPLx12[0, 1, 1, 0, 0, 1, 1, 1, 
     1])/(m2 + s13) - 
   2 eps^4 s13 (m2 - s13 - s23) NPLx23[-1, 1, 1, 1, 0, 1, 1, 1, 1] + 
   eps^4 s13 (2 m2 - s13 - s23) NPLx23[0, 0, 1, 1, 0, 1, 1, 1, 1] - 
   eps^4 s13 s23 (-m2 + s13 + s23) NPLx23[0, 1, 1, 1, 0, 1, 1, 1, 
     1] - (eps^2 s13 s23 PL[0, 0, 2, 0, 2, 0, 0, 1, 0])/(
   2 (m2 + s13)) - (
   4 eps^4 s13 (m2 - s23) PL[0, 1, 1, 0, 1, 1, 0, 1, 0])/(m2 + s13) + 
   4 eps^3 s13 PL[0, 1, 2, 0, 0, 0, 1, 1, 0] + (
   4 eps^2 m2 s13 PL[0, 2, 2, 0, 0, 0, 0, 1, 0])/(s13 + s23) + (
   2 eps^4 (m2 - s13) s13 PL[1, 0, 1, 0, 1, 0, 1, 1, 0])/(
   m2 + s23) + (
   2 eps^3 s13 (4 m2^2 + 2 m2 s13 - s13^2 + 2 m2 s23 + 2 s13 s23 - 
      s23^2) PL[1, 0, 2, 0, 0, 0, 1, 1, 
     0])/((m2 + s13) (m2 + s23)) + (
   2 eps^3 s13 (m2 - s23) PL[1, 0, 2, 0, 1, 0, 0, 1, 0])/(
   m2 + s13) + (
   eps^3 s13 s23 (-m2 + s13 + s23) PL[1, 0, 2, 0, 1, 0, 1, 1, 0])/(
   m2 + s23) + 4 eps^4 s13 PL[1, 1, 1, 0, 0, 0, 1, 1, 0] - (
   eps^2 s13 (m2 - s13 - s23) (8 m2^2 + 6 m2 s13 - s13^2 + 6 m2 s23 + 
      6 s13 s23 - s23^2) PL[2, 0, 2, 0, 0, 0, 1, 0, 0])/(
   2 (m2 + s13) (m2 + s23) (s13 + s23)) - (
   eps^2 s13^2 PLx12[0, 0, 2, 0, 2, 0, 0, 1, 0])/(2 (m2 + s23)) - (
   4 eps^4 (m2 - s13) s13 PLx12[0, 1, 1, 0, 1, 1, 0, 1, 0])/(
   m2 + s23) + (
   2 eps^4 s13 (m2 - s23) PLx12[1, 0, 1, 0, 1, 0, 1, 1, 0])/(
   m2 + s13) + (
   2 eps^3 (m2 - s13) s13 PLx12[1, 0, 2, 0, 1, 0, 0, 1, 0])/(
   m2 + s23) + (
   eps^3 s13^2 (-m2 + s13 + s23) PLx12[1, 0, 2, 0, 1, 0, 1, 1, 0])/(
   m2 + s13) + 
   2 eps^4 s13 (m2 - s13 - s23) PLx12[1, 1, 1, 0, 1, 0, 1, 1, 0] + (
   1/((m2 + s13) (m2 + s23)))
   eps^3 s13 (4 eps m2^2 PLx23[1, 0, 1, 0, 1, 0, 1, 1, 0] - 
      2 eps s13^2 PLx23[1, 0, 1, 0, 1, 0, 1, 1, 0] - 
      2 eps s23^2 PLx23[1, 0, 1, 0, 1, 0, 1, 1, 0] + 
      2 m2 s13 s23 PLx23[1, 0, 2, 0, 1, 0, 1, 1, 0] + 
      s13^2 s23 PLx23[1, 0, 2, 0, 1, 0, 1, 1, 0] + 
      s13 s23^2 PLx23[1, 0, 2, 0, 1, 0, 1, 1, 0]), 
 INT["COMBINED"][85] -> -((4 eps^4 (m2 - s13) s23 NPL[-1, 1, 1, 0, 0, 1, 1, 1, 1])/(
    m2 + s23)) + (
   eps^4 s23 (m2^2 - m2 s13 + 3 m2 s23 - 5 s13 s23 - 2 s23^2) NPL[0, 
     1, 1, 0, 0, 1, 1, 1, 1])/(m2 + s23) - (
   4 eps^4 (m2 - s23) s23 NPLx12[-1, 1, 1, 0, 0, 1, 1, 1, 1])/(
   m2 + s13) + (
   eps^4 s13 (3 m2 - s13 - 4 s23) s23 NPLx12[0, 1, 1, 0, 0, 1, 1, 1, 
     1])/(m2 + s13) + 
   2 eps^4 (m2 - s13 - s23) s23 NPLx23[-1, 1, 1, 1, 0, 1, 1, 1, 1] + 
   eps^4 s23 (-2 m2 + s13 + s23) NPLx23[0, 0, 1, 1, 0, 1, 1, 1, 1] + 
   eps^4 s13 (m2 - s13 - s23) s23 NPLx23[0, 1, 1, 1, 0, 1, 1, 1, 
     1] + (eps^2 s23^2 PL[0, 0, 2, 0, 2, 0, 0, 1, 0])/(
   2 (m2 + s13)) + (
   4 eps^4 (m2 - s23) s23 PL[0, 1, 1, 0, 1, 1, 0, 1, 0])/(m2 + s13) - 
   4 eps^3 s23 PL[0, 1, 2, 0, 0, 0, 1, 1, 0] - (
   4 eps^2 m2 s23 PL[0, 2, 2, 0, 0, 0, 0, 1, 0])/(s13 + s23) - (
   2 eps^4 (m2 - s13) s23 PL[1, 0, 1, 0, 1, 0, 1, 1, 0])/(
   m2 + s23) - (
   2 eps^3 s23 (4 m2^2 + 2 m2 s13 - s13^2 + 2 m2 s23 + 2 s13 s23 - 
      s23^2) PL[1, 0, 2, 0, 0, 0, 1, 1, 
     0])/((m2 + s13) (m2 + s23)) - (
   2 eps^3 (m2 - s23) s23 PL[1, 0, 2, 0, 1, 0, 0, 1, 0])/(
   m2 + s13) + (
   eps^3 (m2 - s13 - s23) s23^2 PL[1, 0, 2, 0, 1, 0, 1, 1, 0])/(
   m2 + s23) - 4 eps^4 s23 PL[1, 1, 1, 0, 0, 0, 1, 1, 0] + (
   eps^2 s23 (-m2 + s13 + s23) (-8 m2^2 - 6 m2 s13 + s13^2 - 
      6 m2 s23 - 6 s13 s23 + s23^2) PL[2, 0, 2, 0, 0, 0, 1, 0, 0])/(
   2 (m2 + s13) (m2 + s23) (s13 + s23)) + (
   eps^2 s13 s23 PLx12[0, 0, 2, 0, 2, 0, 0, 1, 0])/(2 (m2 + s23)) - (
   4 eps^4 (-m2 + s13) s23 PLx12[0, 1, 1, 0, 1, 1, 0, 1, 0])/(
   m2 + s23) - (
   2 eps^4 (m2 - s23) s23 PLx12[1, 0, 1, 0, 1, 0, 1, 1, 0])/(
   m2 + s13) - (
   2 eps^3 (m2 - s13) s23 PLx12[1, 0, 2, 0, 1, 0, 0, 1, 0])/(
   m2 + s23) - (
   eps^3 s13 s23 (-m2 + s13 + s23) PLx12[1, 0, 2, 0, 1, 0, 1, 1, 0])/(
   m2 + s13) - 
   2 eps^4 (m2 - s13 - s23) s23 PLx12[1, 1, 1, 0, 1, 0, 1, 1, 0] - (
   1/((m2 + s13) (m2 + s23)))
   eps^3 s23 (4 eps m2^2 PLx23[1, 0, 1, 0, 1, 0, 1, 1, 0] - 
      2 eps s13^2 PLx23[1, 0, 1, 0, 1, 0, 1, 1, 0] - 
      2 eps s23^2 PLx23[1, 0, 1, 0, 1, 0, 1, 1, 0] + 
      2 m2 s13 s23 PLx23[1, 0, 2, 0, 1, 0, 1, 1, 0] + 
      s13^2 s23 PLx23[1, 0, 2, 0, 1, 0, 1, 1, 0] + 
      s13 s23^2 PLx23[1, 0, 2, 0, 1, 0, 1, 1, 0]), 
 INT["COMBINED"][86] -> eps^2 m2^2 PL[2, 2, 0, 0, 0, 0, 0, 1, 1], 
 INT["COMBINED"][87] -> eps^3 m2 (m2 - s13 - s23) s23 PL[1, 2, 0, 1, 0, 1, 0, 1, 1], 
 INT["COMBINED"][88] -> eps^3 m2 s13 (m2 - s13 - s23) PLx12[1, 2, 0, 1, 0, 1, 0, 1, 1], 
 INT["COMBINED"][89] -> eps^3 m2 s13 s23 PLx23[1, 2, 0, 1, 0, 1, 0, 1, 1]}
 
 Masters = {PL[2, 0, 2, 0, 0, 0, 1, 0, 0], PL[0, 2, 2, 0, 0, 0, 0, 1, 0], 
 PL[0, 0, 2, 0, 2, 0, 0, 1, 0], PL[1, 0, 2, 0, 0, 0, 1, 1, 0], 
 PL[1, 0, 2, 0, 1, 1, 0, 0, 0], PL[1, 0, 2, 0, 1, 0, 0, 1, 0], 
 PL[0, 1, 2, 0, 0, 0, 1, 1, 0], PL[1, 1, 0, 0, 0, 2, 2, 0, 0], 
 PL[1, 1, 0, 0, 0, 0, 2, 2, 0], PL[0, 0, 2, 1, 0, 0, 1, 1, 0], 
 PL[0, 1, 2, 1, 0, 0, 0, 1, 0], PL[0, 2, 0, 2, 0, 0, 0, 1, 1], 
 PL[1, 0, 2, 0, 1, 1, 0, 1, 0], PL[0, 1, 1, 0, 1, 1, 0, 1, 0], 
 PL[1, 0, 2, 0, 1, 0, 1, 1, 0], PL[1, 0, 1, 0, 1, 0, 1, 1, 0], 
 PL[1, 1, 1, 0, 0, 0, 1, 1, 0], PL[0, 1, 2, 0, 1, 0, 1, 1, 0], 
 PL[1, 0, 2, 1, 0, 0, 1, 1, 0], PL[0, 1, 1, 1, 0, 0, 0, 1, 1], 
 PL[0, 1, 2, 1, 0, 1, 0, 1, 0], PL[1, 1, 1, 0, 1, 0, 1, 1, 0], 
 PL[0, 1, 1, 1, 0, 1, 0, 1, 1], PL[1, 1, 1, 0, 1, 1, 1, 1, 0], 
 PL[1, 1, 1, -1, 1, 1, 1, 1, 0], PL[2, 2, 0, 0, 0, 0, 0, 1, 1], 
 PL[1, 2, 0, 1, 0, 1, 0, 1, 1], PLx12[0, 0, 2, 0, 2, 0, 0, 1, 0], 
 PLx12[1, 0, 2, 0, 1, 0, 0, 1, 0], PLx12[1, 0, 2, 0, 1, 1, 0, 1, 0], 
 PLx12[0, 1, 1, 0, 1, 1, 0, 1, 0], PLx12[1, 0, 2, 0, 1, 0, 1, 1, 0], 
 PLx12[1, 0, 1, 0, 1, 0, 1, 1, 0], PLx12[0, 1, 2, 0, 1, 0, 1, 1, 0], 
 PLx12[1, 0, 2, 1, 0, 0, 1, 1, 0], PLx12[0, 1, 2, 1, 0, 1, 0, 1, 0], 
 PLx12[1, 1, 1, 0, 1, 0, 1, 1, 0], PLx12[0, 1, 1, 1, 0, 1, 0, 1, 1], 
 PLx12[1, 1, 1, 0, 1, 1, 1, 1, 0], PLx12[1, 1, 1, -1, 1, 1, 1, 1, 0], 
 PLx12[1, 2, 0, 1, 0, 1, 0, 1, 1], PLx23[1, 0, 2, 0, 1, 1, 0, 0, 0], 
 PLx23[0, 1, 2, 0, 0, 0, 1, 1, 0], PLx23[1, 1, 0, 0, 0, 2, 2, 0, 0], 
 PLx23[1, 1, 0, 0, 0, 0, 2, 2, 0], PLx23[1, 0, 2, 0, 1, 1, 0, 1, 0], 
 PLx23[0, 1, 1, 0, 1, 1, 0, 1, 0], PLx23[1, 0, 2, 0, 1, 0, 1, 1, 0], 
 PLx23[1, 0, 1, 0, 1, 0, 1, 1, 0], PLx23[1, 1, 1, 0, 0, 0, 1, 1, 0], 
 PLx23[0, 1, 2, 0, 1, 0, 1, 1, 0], PLx23[1, 0, 2, 1, 0, 0, 1, 1, 0], 
 PLx23[0, 1, 2, 1, 0, 1, 0, 1, 0], PLx23[1, 1, 1, 0, 1, 0, 1, 1, 0], 
 PLx23[0, 1, 1, 1, 0, 1, 0, 1, 1], PLx23[1, 1, 1, 0, 1, 1, 1, 1, 0], 
 PLx23[1, 1, 1, -1, 1, 1, 1, 1, 0], PLx23[1, 2, 0, 1, 0, 1, 0, 1, 1], 
 PLx13[1, 1, 0, 0, 0, 2, 2, 0, 0], PLx13[1, 1, 1, 0, 1, 1, 1, 1, 0], 
 PLx13[1, 1, 1, -1, 1, 1, 1, 1, 0], PLx123[1, 1, 1, 0, 1, 1, 1, 1, 0],
  PLx123[1, 1, 1, -1, 1, 1, 1, 1, 0], 
 PLx132[1, 1, 1, 0, 1, 1, 1, 1, 0], 
 PLx132[1, 1, 1, -1, 1, 1, 1, 1, 0], NPL[-1, 1, 1, 1, 0, 0, 1, 1, 1], 
 NPL[0, 1, 1, 1, 0, 0, 1, 1, 1], NPL[-1, 1, 1, 0, 0, 1, 1, 1, 1], 
 NPL[0, 1, 1, 0, 0, 1, 1, 1, 1], NPL[1, 1, 0, 0, 0, 1, 1, 1, 1], 
 NPL[1, 1, 1, -1, 0, 1, 1, 1, 1], NPL[1, 1, 1, 0, 0, 1, 1, 1, 1], 
 NPL[0, 0, 1, 1, 0, 1, 1, 1, 1], NPL[-1, 1, 1, 1, 0, 1, 1, 1, 1], 
 NPL[0, 1, 1, 1, 0, 1, 1, 1, 1], NPLx12[-1, 1, 1, 0, 0, 1, 1, 1, 1], 
 NPLx12[0, 1, 1, 0, 0, 1, 1, 1, 1], NPLx12[1, 1, 0, 0, 0, 1, 1, 1, 1],
  NPLx12[1, 1, 1, -1, 0, 1, 1, 1, 1], 
 NPLx12[1, 1, 1, 0, 0, 1, 1, 1, 1], NPLx12[0, 0, 1, 1, 0, 1, 1, 1, 1],
  NPLx12[-1, 1, 1, 1, 0, 1, 1, 1, 1], 
 NPLx12[0, 1, 1, 1, 0, 1, 1, 1, 1], NPLx23[0, 0, 1, 1, 0, 1, 1, 1, 1],
  NPLx23[-1, 1, 1, 1, 0, 1, 1, 1, 1], 
 NPLx23[0, 1, 1, 1, 0, 1, 1, 1, 1], NPLx13[1, 1, 0, 0, 0, 1, 1, 1, 1],
  NPLx13[1, 1, 1, -1, 0, 1, 1, 1, 1], 
 NPLx13[1, 1, 1, 0, 0, 1, 1, 1, 1]};


==> anc/MasterIntegrals/2L/CanonicalBasisNPL.m <==
Basis = {INT["NPL"][1] -> eps^2 s23 NPL[0, 2, 0, 0, 0, 0, 2, 1, 0], 
 INT["NPL"][2] -> eps^3 (m2 - s23) NPL[0, 1, 1, 0, 0, 0, 1, 2, 0], 
 INT["NPL"][3] -> eps^2 m2 s13 NPL[0, 0, 1, 1, 0, 2, 2, 0, 0], 
 INT["NPL"][4] -> eps^2 m2 NPL[0, 0, 2, 0, 0, 1, 0, 0, 2], 
 INT["NPL"][5] -> eps^2 s13 NPL[0, 0, 2, 0, 0, 2, 0, 1, 0], 
 INT["NPL"][6] -> eps^3 (m2 - s13) NPL[0, 0, 1, 0, 0, 1, 1, 2, 0], 
 INT["NPL"][7] -> eps^3 (m2 - s13) NPL[0, 0, 2, 1, 0, 1, 0, 0, 1], 
 INT["NPL"][8] -> eps^4 (m2 - s13) NPL[0, 0, 1, 1, 0, 1, 1, 0, 1], 
 INT["NPL"][9] -> eps^2 (m2 - s13 - s23) NPL[0, 1, 2, 0, 0, 0, 0, 0, 2], 
 INT["NPL"][10] -> eps^3 s13 s23 NPL[0, 1, 1, 0, 0, 1, 1, 2, 0], 
 INT["NPL"][11] -> eps^4 (s13 + s23) NPL[0, 1, 1, 0, 0, 1, 1, 1, 0], 
 INT["NPL"][12] -> eps^3 s13 s23 NPL[0, 1, 0, 1, 0, 1, 2, 1, 0], 
 INT["NPL"][13] -> eps^4 s13 (m2 - s23) NPL[0, 1, 1, 1, 0, 1, 1, 1, 0], 
 INT["NPL"][14] -> eps^3 (s13 + s23) NPL[0, 2, 1, 0, 0, 0, 1, 0, 1], 
 INT["NPL"][15] -> eps^4 s13 NPL[1, 1, 1, 0, 0, 1, 0, 0, 1], 
 INT["NPL"][16] -> -eps^3 s23 NPL[1, 0, 0, 0, 0, 2, 1, 1, 0], 
 INT["NPL"][17] -> -eps^3 s13 (-m2 + s13 + s23) NPL[0, 1, 2, 1, 0, 1, 0, 0, 1],
 INT["NPL"][18] -> -eps^3 s13 (-m2 + s13 + s23) NPL[0, 1, 1, 1, 0, 0, 1, 0, 2],
 INT["NPL"][19] -> eps^4 (m2 - s23) NPL[0, 1, 1, 1, 0, 0, 1, 0, 1], 
 INT["NPL"][20] -> eps^3 s13 s23 NPL[1, 0, 1, 0, 0, 2, 1, 1, 0], 
 INT["NPL"][21] -> eps^4 s13 (s13 + s23) NPL[0, 1, 1, 1, 0, 1, 1, 0, 1], 
 INT["NPL"][22] -> eps^3 (m2 - s13 - s23) s23 NPL[1, 2, 1, 0, 0, 0, 1, 0, 1], 
 INT["NPL"][23] -> eps^3 (m2 - s13 - s23) s23 NPL[0, 2, 1, 0, 0, 0, 1, 1, 1], 
 INT["NPL"][24] -> -eps^4 (m2 - s13) NPL[0, 1, 1, 0, 0, 0, 1, 1, 1], 
 INT["NPL"][25] -> eps^4 s23 NPL[0, 1, 1, 0, 0, 1, 0, 1, 1], 
 INT["NPL"][26] -> eps^4 (m2 - s13 - s23) NPL[1, 0, 1, 0, 0, 1, 0, 1, 1], 
 INT["NPL"][27] -> -(1/2) eps^3 (m2 - s13) NPL[0, 0, 1, 0, 0, 1, 1, 2, 0] - 
   1/4 eps^2 m2 NPL[0, 0, 2, 0, 0, 1, 0, 0, 2] + 
   1/8 eps^2 s13 NPL[0, 0, 2, 0, 0, 2, 0, 1, 0] - 
   1/2 eps^4 (m2 - s13) NPL[0, 1, 1, 0, 0, 0, 1, 1, 1] - 
   1/2 eps^3 (m2 - s23) NPL[0, 1, 1, 0, 0, 0, 1, 2, 0] + 
   eps^4 (m2 - s23) NPL[0, 1, 1, 1, -1, 0, 1, 1, 1] - 
   1/2 eps^4 (m2 - s23) NPL[0, 1, 1, 1, 0, 0, 1, 0, 1] + 
   1/4 eps^3 s13 (m2 - s13 - s23) NPL[0, 1, 1, 1, 0, 0, 1, 0, 2] + 
   eps^4 (m2 - s13) (m2 - s23) NPL[0, 1, 1, 1, 0, 0, 1, 1, 1] - 
   1/4 eps^2 (m2 - s23) NPL[0, 1, 2, 0, 0, 0, 0, 0, 2] + 
   1/8 eps^2 s23 NPL[0, 2, 0, 0, 0, 0, 2, 1, 0] - 
   1/4 eps^3 (m2 - s13 - s23) s23 NPL[0, 2, 1, 0, 0, 0, 1, 1, 1], 
 INT["NPL"][28] -> eps^4 m2 (m2 - s13 - s23) NPL[0, 1, 1, 1, 0, 0, 1, 1, 1], 
 INT["NPL"][29] -> -((
    eps^4 (m2 - s13) (s13 + s23) NPL[-1, 1, 1, 0, 0, 1, 1, 1, 1])/(
    m2 + s23)) - (
   eps^3 (m2 - s13) (m2 + s13 + 2 s23) NPL[0, 0, 1, 0, 0, 1, 1, 2, 
     0])/(2 (m2 + s23)) - 
   1/4 eps^2 m2 NPL[0, 0, 2, 0, 0, 1, 0, 0, 2] + (
   eps^2 s13 (m2 + s13 + 2 s23) NPL[0, 0, 2, 0, 0, 2, 0, 1, 0])/(
   8 (m2 + s23)) - (
   eps^4 (m2 - s13) (m2 + s13 + 2 s23) NPL[0, 1, 1, 0, 0, 0, 1, 1, 
     1])/(2 (m2 + s23)) + (
   eps^4 (m2 - s13) (s13 + s23) NPL[0, 1, 1, 0, 0, 1, 0, 1, 1])/(
   m2 + s23) - (
   eps^4 (m2 - s13) (s13 + s23) NPL[0, 1, 1, 0, 0, 1, 1, 1, 0])/(
   2 (m2 + s23)) + (
   eps^4 (m2 - s13) s23 (s13 + s23) NPL[0, 1, 1, 0, 0, 1, 1, 1, 1])/(
   m2 + s23) + (
   eps^3 (m2 - s13) s13 s23 NPL[0, 1, 1, 0, 0, 1, 1, 2, 0])/(
   4 (m2 + s23)) + (
   eps^2 (m2 - s13) (m2 - s13 - s23) NPL[0, 1, 2, 0, 0, 0, 0, 0, 2])/(
   8 (m2 + s23)) - (
   eps^3 (m2 - s13) (s13 + s23) NPL[0, 2, 1, 0, 0, 0, 1, 0, 1])/(
   2 (m2 + s23)) - (
   eps^3 (m2 - s13) (m2 - s13 - s23) s23 NPL[0, 2, 1, 0, 0, 0, 1, 1, 
     1])/(4 (m2 + s23)), 
 INT["NPL"][30] -> eps^4 m2 s23 NPL[0, 1, 1, 0, 0, 1, 1, 1, 1], 
 INT["NPL"][31] -> eps^4 s23^2 NPL[1, 1, 0, 0, 0, 1, 1, 1, 1], 
 INT["NPL"][32] -> -((3 eps^2 m2 (m2^2 + 4 eps m2^2 - 2 m2 s13 - 7 eps m2 s13 -
           m2 s23 - 4 eps m2 s23 + s13 s23 + 4 eps s13 s23) NPL[0, 0, 
         2, 0, 0, 1, 0, 0, 
         2])/(2 (1 + 4 eps) s13 (m2 - s23))) + (3 eps^2 (m2 - 
        s13) (m2 + 4 eps m2 - s13 - 3 eps s13 - s23 - 4 eps s23) NPL[
       0, 0, 2, 0, 0, 2, 0, 1, 0])/(2 (1 + 4 eps) (m2 - s23)) + (
   6 eps^5 s23^2 NPL[0, 1, 1, 0, 0, 1, 0, 1, 
     1])/((1 + 4 eps) (m2 - s23)) + (
   eps^4 (m2 - s13) (m2 - s13 - s23) s23 NPL[0, 1, 1, 0, 0, 1, 1, 1, 
     1])/(m2 - s23) + (
   eps^3 s13 s23 (-m2 + s13 + s23) NPL[0, 1, 1, 0, 0, 1, 1, 2, 0])/(
   m2 - s23) + (
   3 eps^2 (m2 - s13 - s23) (-s13 - 3 eps s13 + eps s23) NPL[0, 1, 2, 
     0, 0, 0, 0, 0, 2])/(
   2 (1 + 4 eps) (m2 - 
      s23)) - (3 eps^2 s23 (-m2^2 - 4 eps m2^2 + 2 m2 s13 + 
        7 eps m2 s13 + m2 s23 + 4 eps m2 s23 - s13 s23 - 
        3 eps s13 s23) NPL[0, 2, 0, 0, 0, 0, 2, 1, 
       0])/(2 (1 + 4 eps) s13 (m2 - s23)) + (
   eps^3 (m2 - s13 - s23)^2 s23 NPL[0, 2, 1, 0, 0, 0, 1, 1, 1])/(
   m2 - s23) - (6 eps^4 (-m2 - 4 eps m2 + s13 + 3 eps s13) (-m2 + 
        s13 + s23)^2 NPL[1, 0, 1, 0, 0, 1, 0, 1, 
       1])/((1 + 4 eps) s13 (m2 - s23)) + (
   2 eps^3 m2 (m2 - s13 - s23) s23 NPL[1, 0, 1, 0, 0, 2, 1, 1, 0])/(
   m2 - s23) - (
   eps^4 (m2 - s13 - s23) s23^2 NPL[1, 1, 0, 0, 0, 1, 1, 1, 1])/(
   m2 - s23) + (
   2 eps^4 (m2 - s13 - s23) s23^2 NPL[1, 1, 1, -1, 0, 1, 1, 1, 1])/(
   m2 - s23) - (
   6 eps^4 (1 + 3 eps) s13^2 NPL[1, 1, 1, 0, 0, 1, 0, 0, 
     1])/((1 + 4 eps) (m2 - s23)) + (
   eps^4 s13 s23^2 (-m2 + s13 + s23) NPL[1, 1, 1, 0, 0, 1, 1, 1, 1])/(
   m2 - s23) - 
   2 eps^3 (m2 - s13 - s23) s23 NPL[1, 2, 1, 0, 0, 0, 1, 0, 1], 
 INT["NPL"][33] -> (3 eps^2 m2 (m2^2 + 3 eps m2^2 - 2 m2 s13 - 7 eps m2 s13 - 
        m2 s23 - 3 eps m2 s23 + s13 s23 + 4 eps s13 s23) NPL[0, 0, 2, 
       0, 0, 1, 0, 0, 
       2])/(2 (1 + 4 eps) (m2 - s23) (m2 - s13 - s23)) + (
   3 eps^2 (1 + 3 eps) s13 (-m2 + s13) NPL[0, 0, 2, 0, 0, 2, 0, 1, 
     0])/(2 (1 + 4 eps) (m2 - s23)) + (
   6 eps^5 s23^2 NPL[0, 1, 1, 0, 0, 1, 0, 1, 
     1])/((1 + 4 eps) (m2 - s23)) + (
   eps^4 s13 (s13 - s23) s23 NPL[0, 1, 1, 0, 0, 1, 1, 1, 1])/(
   m2 - s23) + (eps^3 s13^2 s23 NPL[0, 1, 1, 0, 0, 1, 1, 2, 0])/(
   m2 - s23) + (3 eps^2 (eps m2 s13 + s13^2 + 3 eps s13^2 + 
        eps m2 s23 - 2 eps s13 s23 - eps s23^2) NPL[0, 1, 2, 0, 0, 0, 
       0, 0, 2])/(2 (1 + 4 eps) (m2 - s23)) - (3 eps^2 s23 (m2^2 + 
        3 eps m2^2 - 2 m2 s13 - 7 eps m2 s13 - m2 s23 - 2 eps m2 s23 +
         s13 s23 + 3 eps s13 s23 - eps s23^2) NPL[0, 2, 0, 0, 0, 0, 2,
        1, 0])/(2 (1 + 4 eps) (m2 - s23) (m2 - s13 - s23)) + (
   eps^3 s13 s23 (-m2 + s13 + s23) NPL[0, 2, 1, 0, 0, 0, 1, 1, 1])/(
   m2 - s23) - (1/((1 + 4 eps) (m2 - s23)))
   6 eps^4 (m2 - s13 - s23) (m2 + 3 eps m2 - s13 - 3 eps s13 + 
      eps s23) NPL[1, 0, 1, 0, 0, 1, 0, 1, 1] + (
   2 eps^3 m2 s13 s23 NPL[1, 0, 1, 0, 0, 2, 1, 1, 0])/(-m2 + s23) + (
   eps^4 s13 s23^2 NPL[1, 1, 0, 0, 0, 1, 1, 1, 1])/(m2 - s23) - (
   2 eps^4 s13 s23^2 NPL[1, 1, 1, -1, 0, 1, 1, 1, 1])/(m2 - s23) - (
   6 eps^4 s13^2 (eps m2 + s13 + 3 eps s13 - eps s23) NPL[1, 1, 1, 0, 
     0, 1, 0, 0, 1])/((1 + 4 eps) (m2 - s23) (-m2 + s13 + s23)) + (
   eps^4 s13 s23^2 (-m2 + s13 + s23) NPL[1, 1, 1, 0, 0, 1, 1, 1, 1])/(
   m2 - s23) + 2 eps^3 s13 s23 NPL[1, 2, 1, 0, 0, 0, 1, 0, 1], 
 INT["NPL"][34] -> eps^4 (m2 - s13)^2 NPL[0, 0, 1, 1, 0, 1, 1, 1, 1], 
 INT["NPL"][35] -> 
  3/4 eps^2 m2 NPL[0, 0, 2, 0, 0, 1, 0, 0, 2] - 
   3/4 eps^2 s13 NPL[0, 0, 2, 0, 0, 2, 0, 1, 0] - 
   3 eps^4 s23 NPL[0, 1, 1, 0, 0, 1, 0, 1, 1] + 
   eps^4 s13 (-m2 + s13 + s23) NPL[0, 1, 1, 1, -1, 1, 1, 1, 1] + 
   eps^4 s13 (m2 - s13 - s23) NPL[0, 1, 1, 1, 0, 0, 1, 1, 1] - 
   eps^4 s13 (-m2 + s13 + s23) NPL[0, 1, 1, 1, 0, 1, 1, 0, 1] + 
   eps^4 s13 (-m2 + s13 + s23) NPL[0, 1, 1, 1, 0, 1, 1, 1, 0] - 
   3/4 eps^2 (m2 - s13 - s23) NPL[0, 1, 2, 0, 0, 0, 0, 0, 2] + 
   eps^3 s13 (-m2 + s13 + s23) NPL[0, 1, 2, 1, 0, 1, 0, 0, 1], 
 INT["NPL"][36] -> -((3 eps^2 m2 s23 NPL[0, 0, 2, 0, 0, 1, 0, 0, 2])/(
    4 (m2 - s13 - s23))) - (
   3 eps^2 s13 s23 NPL[0, 0, 2, 0, 0, 2, 0, 1, 0])/(
   4 (-m2 + s13 + s23)) + (
   3 eps^4 s23^2 NPL[0, 1, 1, 0, 0, 1, 0, 1, 1])/(m2 - s13 - s23) + 
   eps^4 s13 s23 NPL[0, 1, 1, 0, 0, 1, 1, 1, 1] + 
   eps^4 s13 s23 NPL[0, 1, 1, 1, -1, 1, 1, 1, 1] - 
   eps^4 s13 s23 NPL[0, 1, 1, 1, 0, 1, 1, 0, 1] + 
   eps^4 s13 s23 NPL[0, 1, 1, 1, 0, 1, 1, 1, 0] - 
   eps^4 s13 (-m2 + s13) s23 NPL[0, 1, 1, 1, 0, 1, 1, 1, 1] + 
   3/4 eps^2 s23 NPL[0, 1, 2, 0, 0, 0, 0, 0, 2] + 
   eps^3 s13 s23 NPL[0, 1, 2, 1, 0, 1, 0, 0, 1]}
   
Masters = {NPL[0, 2, 0, 0, 0, 0, 2, 1, 0], NPL[0, 1, 1, 0, 0, 0, 1, 2, 0], 
 NPL[0, 0, 1, 1, 0, 2, 2, 0, 0], NPL[0, 0, 2, 0, 0, 1, 0, 0, 2], 
 NPL[0, 0, 2, 0, 0, 2, 0, 1, 0], NPL[0, 0, 1, 0, 0, 1, 1, 2, 0], 
 NPL[0, 0, 2, 1, 0, 1, 0, 0, 1], NPL[0, 0, 1, 1, 0, 1, 1, 0, 1], 
 NPL[0, 1, 2, 0, 0, 0, 0, 0, 2], NPL[0, 1, 1, 0, 0, 1, 1, 2, 0], 
 NPL[0, 1, 1, 0, 0, 1, 1, 1, 0], NPL[0, 1, 0, 1, 0, 1, 2, 1, 0], 
 NPL[0, 1, 1, 1, 0, 1, 1, 1, 0], NPL[0, 2, 1, 0, 0, 0, 1, 0, 1], 
 NPL[1, 1, 1, 0, 0, 1, 0, 0, 1], NPL[1, 0, 0, 0, 0, 2, 1, 1, 0], 
 NPL[0, 1, 2, 1, 0, 1, 0, 0, 1], NPL[0, 1, 1, 1, 0, 0, 1, 0, 2], 
 NPL[0, 1, 1, 1, 0, 0, 1, 0, 1], NPL[1, 0, 1, 0, 0, 2, 1, 1, 0], 
 NPL[0, 1, 1, 1, 0, 1, 1, 0, 1], NPL[1, 2, 1, 0, 0, 0, 1, 0, 1], 
 NPL[0, 2, 1, 0, 0, 0, 1, 1, 1], NPL[0, 1, 1, 0, 0, 0, 1, 1, 1], 
 NPL[0, 1, 1, 0, 0, 1, 0, 1, 1], NPL[1, 0, 1, 0, 0, 1, 0, 1, 1], 
 NPL[0, 1, 1, 1, 0, 0, 1, 1, 1], NPL[0, 1, 1, 1, -1, 0, 1, 1, 1], 
 NPL[-1, 1, 1, 0, 0, 1, 1, 1, 1], NPL[0, 1, 1, 0, 0, 1, 1, 1, 1], 
 NPL[1, 1, 0, 0, 0, 1, 1, 1, 1], NPL[1, 1, 1, 0, 0, 1, 1, 1, 1], 
 NPL[1, 1, 1, -1, 0, 1, 1, 1, 1], NPL[0, 0, 1, 1, 0, 1, 1, 1, 1], 
 NPL[0, 1, 1, 1, -1, 1, 1, 1, 1], NPL[0, 1, 1, 1, 0, 1, 1, 1, 1]};


==> anc/MasterIntegrals/2L/CanonicalBasisPL.m <==
Basis = {INT["PL"][1] -> -eps^2 (m2 - s13 - s23) PL[2, 0, 2, 0, 0, 0, 1, 0, 0], 
 INT["PL"][2] -> eps^2 m2 PL[0, 2, 2, 0, 0, 0, 0, 1, 0], 
 INT["PL"][3] -> -eps^2 s23 PL[0, 0, 2, 0, 2, 0, 0, 1, 0], 
 INT["PL"][4] -> eps^3 (s13 + s23) PL[1, 0, 2, 0, 0, 0, 1, 1, 0], 
 INT["PL"][5] -> -eps^3 (m2 - s13 - s23) PL[1, 0, 2, 0, 1, 1, 0, 0, 0], 
 INT["PL"][6] -> eps^3 (m2 - s23) PL[1, 0, 2, 0, 1, 0, 0, 1, 0], 
 INT["PL"][7] -> eps^3 (s13 + s23) PL[0, 1, 2, 0, 0, 0, 1, 1, 0], 
 INT["PL"][8] -> eps^2 (-m2 + s13 + s23)^2 PL[1, 1, 0, 0, 0, 2, 2, 0, 0], 
 INT["PL"][9] -> -eps^2 m2 (m2 - s13 - s23) PL[1, 1, 0, 0, 0, 0, 2, 2, 0], 
 INT["PL"][10] -> eps^3 (m2 - s13 - s23) s23 PL[1, 0, 2, 0, 1, 1, 0, 1, 0], 
 INT["PL"][11] -> eps^4 s13 PL[0, 1, 1, 0, 1, 1, 0, 1, 0], 
 INT["PL"][12] -> eps^3 (m2 - s13 - s23) s23 PL[1, 0, 2, 0, 1, 0, 1, 1, 0], 
 INT["PL"][13] -> -eps^4 (m2 - s13) PL[1, 0, 1, 0, 1, 0, 1, 1, 0], 
 INT["PL"][14] -> eps^4 (s13 + s23) PL[1, 1, 1, 0, 0, 0, 1, 1, 0], 
 INT["PL"][15] -> eps^3 (m2 - s13 - s23) s23 PL[0, 1, 2, 0, 1, 0, 1, 1, 0], 
 INT["PL"][16] -> eps^4 (m2 - s13 - s23) (-m2 + s23) PL[1, 1, 1, 0, 1, 0, 1, 1, 0], 
 INT["PL"][17] -> -eps^4 s23 (-m2 + s13 + s23)^2 PL[1, 1, 1, 0, 1, 1, 1, 1, 0], 
 INT["PL"][18] -> eps^4 (s13 + s23) (-m2 + s13 + s23) PL[1, 1, 1, -1, 1, 1, 1, 1, 0]}

Masters = {PL[2, 0, 2, 0, 0, 0, 1, 0, 0], PL[0, 2, 2, 0, 0, 0, 0, 1, 0], 
 PL[0, 0, 2, 0, 2, 0, 0, 1, 0], PL[1, 0, 2, 0, 0, 0, 1, 1, 0], 
 PL[1, 0, 2, 0, 1, 1, 0, 0, 0], PL[1, 0, 2, 0, 1, 0, 0, 1, 0], 
 PL[0, 1, 2, 0, 0, 0, 1, 1, 0], PL[1, 1, 0, 0, 0, 2, 2, 0, 0], 
 PL[1, 1, 0, 0, 0, 0, 2, 2, 0], PL[1, 0, 2, 0, 1, 1, 0, 1, 0], 
 PL[0, 1, 1, 0, 1, 1, 0, 1, 0], PL[1, 0, 2, 0, 1, 0, 1, 1, 0], 
 PL[1, 0, 1, 0, 1, 0, 1, 1, 0], PL[1, 1, 1, 0, 0, 0, 1, 1, 0], 
 PL[0, 1, 2, 0, 1, 0, 1, 1, 0], PL[1, 1, 1, 0, 1, 0, 1, 1, 0], 
 PL[1, 1, 1, 0, 1, 1, 1, 1, 0], PL[1, 1, 1, -1, 1, 1, 1, 1, 0]};


==> anc/README.txt <==
******************************************************************************************************
* Two-Loop helicity amplitudes for H+jet production to higher orders in the dimensional regulator    *
* Thomas Gehrmann, Petr Jakubčík, Cesare Carlo Mella, Nikolaos Syrrakos, Lorenzo Tancredi            *
******************************************************************************************************

In the tree of this folder are all the ancillary files to the article. They include:
- canonical bases definitions;
- solutions for the master integrals;
- all amplitudes as described in the main text.

The files are in Mathematica-readable format. 


****** Master integrals
The integral measure is defined as in eq. (4.1).

The auxiliary topology of the 1L integrals is
{k1^2, (k1 - p1)^2, (k1 - p1 - p2)^2, (k1 - p1 - p2 - p3)^2}
The 2L auxiliary topologies are defined in Table 1.

 1) The subdirectory 1L includes the definition of the canonical basis as described 
 in Appendix B, and the solutions for the integrals I[1],..., I[4] expanded in 
 epsilon up to weight 6.

 2) The subdirectory 2L includes the definition of the canonical basis for the family PL
 denoted INT["PL"][1], ..., INT["PL"][18], and for the family NPL denoted 
 INT["NPL"][1], ..., INT["NPL"][36] as described in Section 4. This subdirectory also
 contains the combined canonical basis denoted INT["COMBINED"][1], ..., INT["COMBINED"][89]
 necessary for the reduction of all integrals in the amplitude. We give the solutions for
 the integrals in the combined basis up to weight 6.



****** Amplitudes

  Amplitude are decomposed in color layers according to section 5.4 from the article:
  One-Loop has color layers --- A1, B1, C1
  Two-Loop has color layers --- A2, B2, C2, D2, E2, F2
  
  Each file contains one single amplitude written as a set of substitution rules:
  {{A1 -> (...), B1 -> (...), C1 -> (...)}, {A2 -> (...), ..., F2 -> (...)}}
   
   
- Kinematics as in the article:

  y = s13/M_H^2, z = s23/M_H^2

  
  For production solutions, definition for (u,v) is

  y = 1/v    z = -u/v



1) RenormalizedCoefficients contains renormalized helicity amplitudes 
   for the decay processes to higher order in epsilon
   
   - Folder Hggg:
     alpha_renormalized.m		H -> g_+(p1) g_+(p2) g_+(p3)
     beta_renormalized.m		H -> g_+(p1) g_+(p2) g_-(p3)
     
   - Folder Hqqbg:
     gamma1a_renormalized.m	H -> q_L(p1) qb_R(p2) g_+(p3)
   


2) FiniteRemainder contains the finite remainders in the SCET subtraction
   scheme for the decay and production processes
   
   - Folder Hggg:
     alpha.m				H -> g_+(p1) g_+(p2) g_+(p3)
     beta.m				H -> g_+(p1) g_+(p2) g_-(p3)
     ggHg_HA1.m				g_-(p1) g_-(p3) -> H g_+(p2)
     ggHg_HA2.m				g_-(p1) g_+(p3) -> H g_+(p2)
     ggHg_HA2.m				g_-(p1) g_-(p3) -> H g_-(p2)
     
   - Folder Hqqbg:
     gamma.m				H -> q_L(p1) qb_R(p2) g_+(p3)
     qgHq.m				q_R(p1) + g_-(p3) -> H + q_R(p2)
     qbgHqb.m				qb_L(p1) + g_-(p3) -> H + qb_L(p2)
     qqbHg.m				q_R(p1) + qb_L(p3) -> H + g_+(p2)
     
   
   
   
   
   
   
   
   
  





==> anc/RenormalizedCoefficients/Hggg/alpha_renormalized.m <==
{{A1 -> 3/(2*eps^2) - (19*Pi^2)/24 + (-y + y^2 - z + y*z + z^2)/6 + 
    (11/4 + ((3*I)/2)*Pi + (-G[0, y] - G[0, z] - G[1, y] - G[1 - y, z])/2)/
     eps - (I/2)*(Pi*G[0, y] + Pi*G[0, z] + Pi*G[1, y] + Pi*G[1 - y, z]) - 
    G[1, y]*G[-y, z] + (-G[0, 1, y] - G[1, 0, y])/2 - G[1, 0, z] + 
    (G[0, y]*(G[0, z] + G[1 - y, z]) + G[1, y]*(G[0, z] + G[1 - y, z]) + 
      G[0, 0, y] + G[0, 0, z] + G[0, 1 - y, z] + G[1, 1, y] + 
      G[1 - y, 0, z] + G[1 - y, 1 - y, z])/2 - G[-y, 1 - y, z] + 
    eps*(((-7*I)/24)*Pi^3 + (I/6)*Pi*(-y + y^2 - z + y*z + z^2) + 
      (9 - 4*y + 4*y^2 - 4*z + 4*y*z + 4*z^2)/9 - (z*(-1 + y + z)*G[0, y])/
       6 - (y*(-1 + y + z)*G[0, z])/6 + (5*(Pi^2*G[0, y] + Pi^2*G[0, z]))/
       24 + (y*z*(G[1, y] + G[1 - y, z]))/6 + 
      (3*(Pi^2*G[1, y] + Pi^2*G[1 - y, z]))/8 - 
      (I/2)*(Pi*G[0, 1, y] + Pi*G[1, 0, y]) + G[-y, z]*G[1, 1, y] + 
      (I/2)*(G[0, y]*(Pi*G[0, z] + Pi*G[1 - y, z]) + 
        G[1, y]*(Pi*G[0, z] + Pi*G[1 - y, z]) + Pi*G[0, 0, y] + 
        Pi*G[0, 0, z] + Pi*G[0, 1 - y, z] + Pi*G[1, 1, y] + 
        Pi*G[1 - y, 0, z] + Pi*G[1 - y, 1 - y, z]) + 
      G[1, y]*(G[1 - y, -y, z] + G[-y, 1 - y, z]) - 
      I*(Pi*G[1, y]*G[-y, z] + Pi*G[1, 0, z] + Pi*G[-y, 1 - y, z]) + 
      G[0, 1, 0, z] + G[1, 0, 0, z] + (G[1 - y, z]*G[0, 1, y] + 
        G[0, z]*(G[0, 1, y] + G[1, 0, y]) + G[0, y]*(G[0, 1 - y, z] + 
          G[1 - y, 0, z]) + G[0, 1, 0, y] + G[0, 1, 1, y] + G[1, 0, 0, y] + 
        G[1, 0, 1, y])/2 + (-(G[0, z]*G[0, 0, y]) - 
        G[1 - y, z]*(G[0, 0, y] + G[1, 0, y]) - (G[0, z] + G[1 - y, z])*
         G[1, 1, y] - G[0, y]*(G[0, 0, z] + G[1 - y, 1 - y, z]) - 
        G[1, y]*(G[0, 0, z] + G[0, 1 - y, z] + G[1 - y, 0, z] + 
          G[1 - y, 1 - y, z]) - G[0, 0, 0, y] - G[0, 0, 0, z] - 
        G[0, 0, 1, y] - G[0, 0, 1 - y, z] - G[0, 1 - y, 0, z] - 
        G[0, 1 - y, 1 - y, z] - G[1, 1, 0, y] - G[1, 1, 1, y] - 
        G[1 - y, 0, 0, z] - G[1 - y, 0, 1 - y, z] - G[1 - y, 1 - y, 0, z] - 
        G[1 - y, 1 - y, 1 - y, z])/2 + G[1 - y, -y, 1 - y, z] + 
      G[-y, 1 - y, 1 - y, z] - (7*Zeta[3])/2) + 
    eps^2*((107*Pi^4)/2880 + (I/9)*Pi*(9 - 4*y + 4*y^2 - 4*z + 4*y*z + 
        4*z^2) + (81 - 26*y + 26*y^2 - 26*z + 26*y*z + 26*z^2)/27 - 
      (Pi^2*(7*y - 14*y^2 + 7*y^3 + 7*z - 15*y*z + 14*y^2*z - 14*z^2 + 
         14*y*z^2 + 7*z^3))/(72*(-1 + y + z)) - (I/6)*Pi*z*(-1 + y + z)*
       G[0, y] + ((9*y + 8*z - 8*y*z - 8*z^2)*G[0, y])/18 - 
      (I/6)*Pi*y*(-1 + y + z)*G[0, z] + ((8*y - 8*y^2 + 9*z - 8*y*z)*G[0, z])/
       18 - (y*z*G[0, y]*G[0, z])/(2*(-1 + y + z)) + 
      (I/24)*(Pi^3*G[0, y] + Pi^3*G[0, z]) - 
      (y*(-1 + y + z)*G[0, y]*G[1 - y, z])/(2*z) + 
      ((9 - 9*y - 9*z + 8*y*z)*(G[1, y] + G[1 - y, z]))/18 + 
      (I/6)*y*z*(Pi*G[1, y] + Pi*G[1 - y, z]) + 
      ((5*I)/24)*(Pi^3*G[1, y] + Pi^3*G[1 - y, z]) + 
      (z*(-1 + y + z)*G[0, 0, y])/6 + (y*(-1 + y + z)*G[0, 0, z])/6 + 
      (z*(-1 + y + z)*G[0, 1, y])/(2*y) + (y*z*G[1, 0, y])/(2*(-1 + y + z)) + 
      (5*(Pi^2*G[0, 1, y] + Pi^2*G[1, 0, y]))/24 + 
      (z*(1 - 2*y + 2*y^2 - 2*z + 2*y*z + z^2)*G[1, 0, z])/
       (2*y*(-1 + y + z)) - (z*(-1 + y + z)*(G[0, z]*G[1, y] + 
         G[0, 1 - y, z] + G[1 - y, 0, z]))/(2*y) - 
      (3*(Pi^2*G[0, z]*G[1, y] + Pi^2*G[0, y]*G[1 - y, z] + 
         Pi^2*G[0, 1 - y, z] + Pi^2*G[1 - y, 0, z]))/8 - 
      (y*z*(G[1, y]*G[1 - y, z] + G[1, 1, y] + G[1 - y, 1 - y, z]))/6 - 
      (5*(Pi^2*G[0, y]*G[0, z] + Pi^2*G[1, y]*G[1 - y, z] + Pi^2*G[0, 0, y] + 
         Pi^2*G[0, 0, z] + Pi^2*G[1, 1, y] + Pi^2*G[1 - y, 1 - y, z]))/24 + 
      ((-1 + y + z)*(y^2 + z^2)*(G[1, y]*G[-y, z] + G[-y, 1 - y, z]))/
       (2*y*z) - G[1, 1, y]*(G[1 - y, -y, z] + G[-y, 1 - y, z]) + 
      (7*(Pi^2*G[1, y]*G[-y, z] + Pi^2*G[1, 0, z] + Pi^2*G[-y, 1 - y, z]))/
       12 + (I/2)*(Pi*G[1 - y, z]*G[0, 1, y] + 
        G[0, z]*(Pi*G[0, 1, y] + Pi*G[1, 0, y]) + 
        G[0, y]*(Pi*G[0, 1 - y, z] + Pi*G[1 - y, 0, z]) + Pi*G[0, 1, 0, y] + 
        Pi*G[0, 1, 1, y] + Pi*G[1, 0, 0, y] + Pi*G[1, 0, 1, y]) - 
      G[-y, z]*G[1, 1, 1, y] - (I/2)*(Pi*G[0, z]*G[0, 0, y] + 
        G[1 - y, z]*(Pi*G[0, 0, y] + Pi*G[1, 0, y]) + 
        (Pi*G[0, z] + Pi*G[1 - y, z])*G[1, 1, y] + 
        G[0, y]*(Pi*G[0, 0, z] + Pi*G[1 - y, 1 - y, z]) + 
        G[1, y]*(Pi*G[0, 0, z] + Pi*G[0, 1 - y, z] + Pi*G[1 - y, 0, z] + 
          Pi*G[1 - y, 1 - y, z]) + Pi*G[0, 0, 0, y] + Pi*G[0, 0, 0, z] + 
        Pi*G[0, 0, 1, y] + Pi*G[0, 0, 1 - y, z] + Pi*G[0, 1 - y, 0, z] + 
        Pi*G[0, 1 - y, 1 - y, z] + Pi*G[1, 1, 0, y] + Pi*G[1, 1, 1, y] + 
        Pi*G[1 - y, 0, 0, z] + Pi*G[1 - y, 0, 1 - y, z] + 
        Pi*G[1 - y, 1 - y, 0, z] + Pi*G[1 - y, 1 - y, 1 - y, z]) - 
      G[1, y]*(G[0, 0, -y, z] + G[1 - y, 1 - y, -y, z] + 
        G[1 - y, -y, 1 - y, z] + G[-y, 1 - y, 1 - y, z]) + 
      I*(Pi*G[-y, z]*G[1, 1, y] + G[1, y]*(Pi*G[1 - y, -y, z] + 
          Pi*G[-y, 1 - y, z]) + Pi*G[0, 1, 0, z] + Pi*G[1, 0, 0, z] + 
        Pi*G[1 - y, -y, 1 - y, z] + Pi*G[-y, 1 - y, 1 - y, z]) - 
      G[0, 0, 1, 0, z] - G[0, 0, -y, 1 - y, z] - G[0, 1, 0, 0, z] - 
      G[1, 0, 0, 0, z] + (-(G[0, 0, z]*(G[0, 1, y] + G[1, 0, y])) - 
        G[0, 0, y]*(G[0, 1 - y, z] + G[1 - y, 0, z]) - 
        G[1, 0, y]*G[1 - y, 1 - y, z] - G[0, 1, y]*(G[0, 1 - y, z] + 
          G[1 - y, 0, z] + G[1 - y, 1 - y, z]) - 
        G[0, z]*(G[0, 1, 0, y] + G[0, 1, 1, y] + G[1, 0, 0, y] + 
          G[1, 0, 1, y]) - G[1 - y, z]*(G[0, 1, 1, y] + G[1, 0, 1, y] + 
          G[1, 1, 0, y]) - G[0, y]*(G[0, 1 - y, 0, z] + G[0, 1 - y, 1 - y, 
           z] + G[1 - y, 0, 0, z] + G[1 - y, 0, 1 - y, z]) - 
        G[0, 0, 0, 1, y] - G[0, 0, 1, 0, y] - G[0, 1, 0, 0, y] - 
        G[0, 1, 1, 1, y] - G[1, 0, 0, 0, y] - G[1, 0, 1, 1, y] - 
        G[1, 1, 0, 1, y] - G[1, 1, 1, 0, y])/2 - G[1 - y, 1 - y, 1, 0, z] + 
      (G[0, 1 - y, z]*G[1, 0, y] + G[1, 0, y]*G[1 - y, 0, z] + 
        G[0, 0, y]*(G[0, 0, z] + G[1 - y, 1 - y, z]) + 
        G[1, 1, y]*(G[0, 0, z] + G[0, 1 - y, z] + G[1 - y, 0, z] + 
          G[1 - y, 1 - y, z]) + G[1 - y, z]*(G[0, 0, 0, y] + G[0, 0, 1, y] + 
          G[0, 1, 0, y] + G[1, 0, 0, y]) + G[0, z]*(G[0, 0, 0, y] + 
          G[0, 0, 1, y] + G[1, 1, 0, y]) + (G[0, z] + G[1 - y, z])*
         G[1, 1, 1, y] + G[0, y]*(G[0, 0, 0, z] + G[0, 0, 1 - y, z] + 
          G[1 - y, 1 - y, 0, z] + G[1 - y, 1 - y, 1 - y, z]) + 
        G[1, y]*(G[0, 0, 0, z] + G[0, 0, 1 - y, z] + G[0, 1 - y, 0, z] + 
          G[0, 1 - y, 1 - y, z] + G[1 - y, 0, 0, z] + G[1 - y, 0, 1 - y, z] + 
          G[1 - y, 1 - y, 0, z] + G[1 - y, 1 - y, 1 - y, z]) + 
        G[0, 0, 0, 0, y] + G[0, 0, 0, 0, z] + G[0, 0, 0, 1 - y, z] + 
        G[0, 0, 1, 1, y] + G[0, 0, 1 - y, 0, z] + G[0, 0, 1 - y, 1 - y, z] + 
        G[0, 1, 0, 1, y] + G[0, 1, 1, 0, y] + G[0, 1 - y, 0, 0, z] + 
        G[0, 1 - y, 0, 1 - y, z] + G[0, 1 - y, 1 - y, 0, z] + 
        G[0, 1 - y, 1 - y, 1 - y, z] + G[1, 0, 0, 1, y] + G[1, 0, 1, 0, y] + 
        G[1, 1, 0, 0, y] + G[1, 1, 1, 1, y] + G[1 - y, 0, 0, 0, z] + 
        G[1 - y, 0, 0, 1 - y, z] + G[1 - y, 0, 1 - y, 0, z] + 
        G[1 - y, 0, 1 - y, 1 - y, z] + G[1 - y, 1 - y, 0, 0, z] + 
        G[1 - y, 1 - y, 0, 1 - y, z] + G[1 - y, 1 - y, 1 - y, 0, z] + 
        G[1 - y, 1 - y, 1 - y, 1 - y, z])/2 - G[1 - y, 1 - y, -y, 1 - y, z] - 
      G[1 - y, -y, 1 - y, 1 - y, z] - G[-y, 1 - y, 1 - y, 1 - y, z] - 
      ((7*I)/2)*Pi*Zeta[3] + (7*(G[0, y]*Zeta[3] + G[0, z]*Zeta[3] + 
         G[1, y]*Zeta[3] + G[1 - y, z]*Zeta[3]))/6) + 
    eps^3*(((-77*I)/2880)*Pi^5 + (I/27)*Pi*(81 - 26*y + 26*y^2 - 26*z + 
        26*y*z + 26*z^2) + (567 - 160*y + 160*y^2 - 160*z + 160*y*z + 
        160*z^2)/81 - ((I/24)*Pi^3*(y - 2*y^2 + y^3 + z - y*z + 2*y^2*z - 
         2*z^2 + 2*y*z^2 + z^3))/(-1 + y + z) - 
      (Pi^2*(-63 + 91*y - 56*y^2 + 28*y^3 + 91*z - 66*y*z + 56*y^2*z - 
         56*z^2 + 56*y*z^2 + 28*z^3))/(108*(-1 + y + z)) + 
      ((81*y + 52*z - 52*y*z - 52*z^2)*G[0, y])/54 + 
      (Pi^2*z*(7 - 8*y + 7*y^2 - 14*z + 14*y*z + 7*z^2)*G[0, y])/
       (72*(-1 + y + z)) - (I/18)*Pi*(-9*y - 8*z + 8*y*z + 8*z^2)*G[0, y] + 
      ((52*y - 52*y^2 + 81*z - 52*y*z)*G[0, z])/54 - 
      (I/18)*Pi*(-8*y + 8*y^2 - 9*z + 8*y*z)*G[0, z] + 
      (Pi^2*y*(7 - 14*y + 7*y^2 - 8*z + 14*y*z + 7*z^2)*G[0, z])/
       (72*(-1 + y + z)) - (y*z*G[0, y]*G[0, z])/(-1 + y + z) - 
      ((I/2)*Pi*y*z*G[0, y]*G[0, z])/(-1 + y + z) + 
      (13*(Pi^4*G[0, y] + Pi^4*G[0, z]))/960 - 
      (y*(-1 + y + z)*G[0, y]*G[1 - y, z])/z - 
      ((I/2)*Pi*y*(-1 + y + z)*G[0, y]*G[1 - y, z])/z + 
      ((81 - 81*y - 81*z + 52*y*z)*(G[1, y] + G[1 - y, z]))/54 + 
      (I/18)*(9 - 9*y - 9*z + 8*y*z)*(Pi*G[1, y] + Pi*G[1 - y, z]) - 
      (y*z*(-1 + 7*y + 7*z)*(Pi^2*G[1, y] + Pi^2*G[1 - y, z]))/
       (72*(-1 + y + z)) - (37*(Pi^4*G[1, y] + Pi^4*G[1 - y, z]))/576 + 
      (I/6)*Pi*z*(-1 + y + z)*G[0, 0, y] + ((-9*y - 8*z + 8*y*z + 8*z^2)*
        G[0, 0, y])/18 + (I/6)*Pi*y*(-1 + y + z)*G[0, 0, z] + 
      ((-8*y + 8*y^2 - 9*z + 8*y*z)*G[0, 0, z])/18 + 
      (z*(-1 + y + z)*G[0, 1, y])/y + ((I/2)*Pi*z*(-1 + y + z)*G[0, 1, y])/
       y - (y*(-1 + y + z)*G[0, y]*G[0, 1 - y, z])/(2*z) + 
      (y*z*G[1, 0, y])/(-1 + y + z) + ((I/2)*Pi*y*z*G[1, 0, y])/
       (-1 + y + z) + (I/24)*(Pi^3*G[0, 1, y] + Pi^3*G[1, 0, y]) + 
      (z*(1 - 2*y + 2*y^2 - 2*z + 2*y*z + z^2)*G[1, 0, z])/(y*(-1 + y + z)) + 
      ((I/2)*Pi*z*(1 - 2*y + 2*y^2 - 2*z + 2*y*z + z^2)*G[1, 0, z])/
       (y*(-1 + y + z)) - (z*(-1 + y + z)*(G[0, z]*G[1, y] + G[0, 1 - y, z] + 
         G[1 - y, 0, z]))/y - ((I/2)*z*(-1 + y + z)*(Pi*G[0, z]*G[1, y] + 
         Pi*G[0, 1 - y, z] + Pi*G[1 - y, 0, z]))/y - 
      ((5*I)/24)*(Pi^3*G[0, z]*G[1, y] + Pi^3*G[0, y]*G[1 - y, z] + 
        Pi^3*G[0, 1 - y, z] + Pi^3*G[1 - y, 0, z]) + 
      ((-9 + 9*y + 9*z - 8*y*z)*(G[1, y]*G[1 - y, z] + G[1, 1, y] + 
         G[1 - y, 1 - y, z]))/18 - (I/6)*y*z*(Pi*G[1, y]*G[1 - y, z] + 
        Pi*G[1, 1, y] + Pi*G[1 - y, 1 - y, z]) - 
      (I/24)*(Pi^3*G[0, y]*G[0, z] + Pi^3*G[1, y]*G[1 - y, z] + 
        Pi^3*G[0, 0, y] + Pi^3*G[0, 0, z] + Pi^3*G[1, 1, y] + 
        Pi^3*G[1 - y, 1 - y, z]) + (y*(-1 + y + z)*(G[1 - y, z]*G[0, 0, y] + 
         G[0, y]*G[1 - y, 1 - y, z]))/(2*z) + 
      ((-1 + y + z)*(y^2 + z^2)*(G[1, y]*G[-y, z] + G[-y, 1 - y, z]))/(y*z) + 
      ((I/2)*(-1 + y + z)*(y^2 + z^2)*(Pi*G[1, y]*G[-y, z] + 
         Pi*G[-y, 1 - y, z]))/(y*z) + (I/4)*(Pi^3*G[1, y]*G[-y, z] + 
        Pi^3*G[1, 0, z] + Pi^3*G[-y, 1 - y, z]) - 
      (z*(-1 + y + z)*G[0, 0, 0, y])/6 - (y*(-1 + y + z)*G[0, 0, 0, z])/6 + 
      ((y - z)*(-1 + y + z)*(y + z)*(G[1, y]*G[0, -y, z] + 
         G[0, -y, 1 - y, z]))/(2*y*z) - 
      (y*z*(G[0, z]*G[1, 0, y] + G[0, y]*G[1 - y, 0, z] + G[0, 1, 0, y] + 
         G[1, 0, 0, y]))/(2*(-1 + y + z)) - 
      (5*(G[0, z]*(Pi^2*G[0, 1, y] + Pi^2*G[1, 0, y]) + 
         G[0, y]*(Pi^2*G[0, 1 - y, z] + Pi^2*G[1 - y, 0, z]) + 
         Pi^2*G[0, 1, 0, y] + Pi^2*G[1, 0, 0, y]))/24 - 
      (z*(1 - 2*y + 2*y^2 - 2*z + 2*y*z + z^2)*(G[0, 1, 0, z] + 
         G[1, 0, 0, z]))/(2*y*(-1 + y + z)) - 
      (z*(-1 + y + z)*(G[0, z]*G[0, 1, y] + G[1 - y, z]*G[0, 1, y] + 
         G[0, 1, 1, y] + G[1, 0, 1, y]))/(2*y) - 
      (3*(Pi^2*G[1 - y, z]*G[0, 1, y] + Pi^2*G[0, 1, 1, y] + 
         Pi^2*G[1, 0, 1, y]))/8 + 
      (y*z*(G[0, z]*G[0, 0, y] + G[0, y]*G[0, 0, z] + 
         G[1 - y, z]*G[1, 0, y] + G[1, 1, 0, y]))/(2*(-1 + y + z)) + 
      G[1 - y, -y, z]*G[1, 1, 1, y] + G[-y, 1 - y, z]*G[1, 1, 1, y] - 
      ((-1 + z)*z*(-1 + 2*y + z)*G[1 - y, 1, 0, z])/(2*y*(-1 + y + z)) + 
      (z*(-1 + y + z)*(G[0, z]*G[1, 1, y] + G[1, y]*(G[0, 0, z] + 
           G[0, 1 - y, z] + G[1 - y, 0, z]) + G[0, 0, 1, y] + 
         G[0, 0, 1 - y, z] + G[0, 1 - y, 0, z] + G[0, 1 - y, 1 - y, z] + 
         G[1 - y, 0, 0, z] + G[1 - y, 0, 1 - y, z] + G[1 - y, 1 - y, 0, z]))/
       (2*y) + (5*(Pi^2*G[0, z]*G[0, 0, y] + Pi^2*G[1 - y, z]*G[1, 0, y] + 
         Pi^2*G[0, z]*G[1, 1, y] + G[1, y]*(Pi^2*G[0, 1 - y, z] + 
           Pi^2*G[1 - y, 0, z]) + G[0, y]*(Pi^2*G[0, 0, z] + 
           Pi^2*G[1 - y, 1 - y, z]) + Pi^2*G[0, 0, 0, y] + 
         Pi^2*G[0, 0, 0, z] + Pi^2*G[0, 1 - y, 1 - y, z] + 
         Pi^2*G[1, 1, 0, y] + Pi^2*G[1 - y, 0, 1 - y, z] + 
         Pi^2*G[1 - y, 1 - y, 0, z]))/24 + 
      (y*z*(G[1 - y, z]*G[1, 1, y] + G[1, y]*G[1 - y, 1 - y, z] + 
         G[1, 1, 1, y] + G[1 - y, 1 - y, 1 - y, z]))/6 + 
      (3*(Pi^2*G[1 - y, z]*G[0, 0, y] + Pi^2*G[1 - y, z]*G[1, 1, y] + 
         G[1, y]*(Pi^2*G[0, 0, z] + Pi^2*G[1 - y, 1 - y, z]) + 
         Pi^2*G[0, 0, 1, y] + Pi^2*G[0, 0, 1 - y, z] + 
         Pi^2*G[0, 1 - y, 0, z] + Pi^2*G[1, 1, 1, y] + 
         Pi^2*G[1 - y, 0, 0, z] + Pi^2*G[1 - y, 1 - y, 1 - y, z]))/8 - 
      ((-1 + y + z)*(y^2 + z^2)*(G[-y, z]*G[1, 1, y] + 
         G[1, y]*(G[1 - y, -y, z] + G[-y, 1 - y, z]) + G[1 - y, -y, 1 - y, 
          z] + G[-y, 1 - y, 1 - y, z]))/(2*y*z) + 
      G[1, 1, y]*(G[0, 0, -y, z] + G[1 - y, 1 - y, -y, z] + 
        G[1 - y, -y, 1 - y, z] + G[-y, 1 - y, 1 - y, z]) - 
      (7*(Pi^2*G[-y, z]*G[1, 1, y] + G[1, y]*(Pi^2*G[1 - y, -y, z] + 
           Pi^2*G[-y, 1 - y, z]) + Pi^2*G[0, 1, 0, z] + Pi^2*G[1, 0, 0, z] + 
         Pi^2*G[1 - y, -y, 1 - y, z] + Pi^2*G[-y, 1 - y, 1 - y, z]))/12 - 
      (I/2)*(G[0, 0, z]*(Pi*G[0, 1, y] + Pi*G[1, 0, y]) + 
        G[0, 0, y]*(Pi*G[0, 1 - y, z] + Pi*G[1 - y, 0, z]) + 
        Pi*G[1, 0, y]*G[1 - y, 1 - y, z] + G[0, 1, y]*(Pi*G[0, 1 - y, z] + 
          Pi*G[1 - y, 0, z] + Pi*G[1 - y, 1 - y, z]) + 
        G[0, z]*(Pi*G[0, 1, 0, y] + Pi*G[0, 1, 1, y] + Pi*G[1, 0, 0, y] + 
          Pi*G[1, 0, 1, y]) + G[1 - y, z]*(Pi*G[0, 1, 1, y] + 
          Pi*G[1, 0, 1, y] + Pi*G[1, 1, 0, y]) + 
        G[0, y]*(Pi*G[0, 1 - y, 0, z] + Pi*G[0, 1 - y, 1 - y, z] + 
          Pi*G[1 - y, 0, 0, z] + Pi*G[1 - y, 0, 1 - y, z]) + 
        Pi*G[0, 0, 0, 1, y] + Pi*G[0, 0, 1, 0, y] + Pi*G[0, 1, 0, 0, y] + 
        Pi*G[0, 1, 1, 1, y] + Pi*G[1, 0, 0, 0, y] + Pi*G[1, 0, 1, 1, y] + 
        Pi*G[1, 1, 0, 1, y] + Pi*G[1, 1, 1, 0, y]) + 
      G[-y, z]*G[1, 1, 1, 1, y] + (I/2)*(Pi*G[0, 1 - y, z]*G[1, 0, y] + 
        Pi*G[1, 0, y]*G[1 - y, 0, z] + G[0, 0, y]*(Pi*G[0, 0, z] + 
          Pi*G[1 - y, 1 - y, z]) + G[1, 1, y]*(Pi*G[0, 0, z] + 
          Pi*G[0, 1 - y, z] + Pi*G[1 - y, 0, z] + Pi*G[1 - y, 1 - y, z]) + 
        G[1 - y, z]*(Pi*G[0, 0, 0, y] + Pi*G[0, 0, 1, y] + Pi*G[0, 1, 0, y] + 
          Pi*G[1, 0, 0, y]) + G[0, z]*(Pi*G[0, 0, 0, y] + Pi*G[0, 0, 1, y] + 
          Pi*G[1, 1, 0, y]) + (Pi*G[0, z] + Pi*G[1 - y, z])*G[1, 1, 1, y] + 
        G[0, y]*(Pi*G[0, 0, 0, z] + Pi*G[0, 0, 1 - y, z] + 
          Pi*G[1 - y, 1 - y, 0, z] + Pi*G[1 - y, 1 - y, 1 - y, z]) + 
        G[1, y]*(Pi*G[0, 0, 0, z] + Pi*G[0, 0, 1 - y, z] + 
          Pi*G[0, 1 - y, 0, z] + Pi*G[0, 1 - y, 1 - y, z] + 
          Pi*G[1 - y, 0, 0, z] + Pi*G[1 - y, 0, 1 - y, z] + 
          Pi*G[1 - y, 1 - y, 0, z] + Pi*G[1 - y, 1 - y, 1 - y, z]) + 
        Pi*G[0, 0, 0, 0, y] + Pi*G[0, 0, 0, 0, z] + Pi*G[0, 0, 0, 1 - y, z] + 
        Pi*G[0, 0, 1, 1, y] + Pi*G[0, 0, 1 - y, 0, z] + 
        Pi*G[0, 0, 1 - y, 1 - y, z] + Pi*G[0, 1, 0, 1, y] + 
        Pi*G[0, 1, 1, 0, y] + Pi*G[0, 1 - y, 0, 0, z] + 
        Pi*G[0, 1 - y, 0, 1 - y, z] + Pi*G[0, 1 - y, 1 - y, 0, z] + 
        Pi*G[0, 1 - y, 1 - y, 1 - y, z] + Pi*G[1, 0, 0, 1, y] + 
        Pi*G[1, 0, 1, 0, y] + Pi*G[1, 1, 0, 0, y] + Pi*G[1, 1, 1, 1, y] + 
        Pi*G[1 - y, 0, 0, 0, z] + Pi*G[1 - y, 0, 0, 1 - y, z] + 
        Pi*G[1 - y, 0, 1 - y, 0, z] + Pi*G[1 - y, 0, 1 - y, 1 - y, z] + 
        Pi*G[1 - y, 1 - y, 0, 0, z] + Pi*G[1 - y, 1 - y, 0, 1 - y, z] + 
        Pi*G[1 - y, 1 - y, 1 - y, 0, z] + Pi*G[1 - y, 1 - y, 1 - y, 1 - y, 
          z]) + G[1, y]*(G[0, 0, 1 - y, -y, z] + G[0, 0, -y, 1 - y, z] + 
        G[0, 1 - y, 0, -y, z] + G[1 - y, 0, 0, -y, z] + 
        G[1 - y, 1 - y, 1 - y, -y, z] + G[1 - y, 1 - y, -y, 1 - y, z] + 
        G[1 - y, -y, 1 - y, 1 - y, z] + G[-y, 1 - y, 1 - y, 1 - y, z]) - 
      I*(G[1, 1, y]*(Pi*G[1 - y, -y, z] + Pi*G[-y, 1 - y, z]) + 
        Pi*G[-y, z]*G[1, 1, 1, y] + G[1, y]*(Pi*G[0, 0, -y, z] + 
          Pi*G[1 - y, 1 - y, -y, z] + Pi*G[1 - y, -y, 1 - y, z] + 
          Pi*G[-y, 1 - y, 1 - y, z]) + Pi*G[0, 0, 1, 0, z] + 
        Pi*G[0, 0, -y, 1 - y, z] + Pi*G[0, 1, 0, 0, z] + 
        Pi*G[1, 0, 0, 0, z] + Pi*G[1 - y, 1 - y, 1, 0, z] + 
        Pi*G[1 - y, 1 - y, -y, 1 - y, z] + Pi*G[1 - y, -y, 1 - y, 1 - y, z] + 
        Pi*G[-y, 1 - y, 1 - y, 1 - y, z]) + G[0, 0, 0, 1, 0, z] + 
      G[0, 0, 1, 0, 0, z] + G[0, 0, 1 - y, -y, 1 - y, z] + 
      G[0, 0, -y, 1 - y, 1 - y, z] + G[0, 1, 0, 0, 0, z] + 
      G[0, 1 - y, 0, -y, 1 - y, z] + G[0, 1 - y, 1 - y, 1, 0, z] + 
      G[1, 0, 0, 0, 0, z] + (G[0, 0, z]*(G[0, 1, 0, y] + G[0, 1, 1, y] + 
          G[1, 0, 0, y] + G[1, 0, 1, y]) + G[1 - y, 1 - y, z]*
         (G[0, 1, 0, y] + G[0, 1, 1, y] + G[1, 0, 0, y] + G[1, 0, 1, y]) + 
        G[0, 1 - y, z]*(G[0, 0, 0, y] + G[0, 1, 1, y] + G[1, 0, 1, y] + 
          G[1, 1, 0, y]) + G[1 - y, 0, z]*(G[0, 0, 0, y] + G[0, 1, 1, y] + 
          G[1, 0, 1, y] + G[1, 1, 0, y]) + G[0, 0, y]*(G[0, 1 - y, 0, z] + 
          G[0, 1 - y, 1 - y, z] + G[1 - y, 0, 0, z] + G[1 - y, 0, 1 - y, 
           z]) + G[1, 0, y]*(G[0, 0, 0, z] + G[0, 1 - y, 1 - y, z] + 
          G[1 - y, 0, 1 - y, z] + G[1 - y, 1 - y, 0, z]) + 
        G[0, 1, y]*(G[0, 0, 0, z] + G[0, 0, 1 - y, z] + G[0, 1 - y, 0, z] + 
          G[0, 1 - y, 1 - y, z] + G[1 - y, 0, 0, z] + G[1 - y, 0, 1 - y, z] + 
          G[1 - y, 1 - y, 0, z] + G[1 - y, 1 - y, 1 - y, z]) + 
        G[1 - y, z]*(G[0, 0, 0, 1, y] + G[0, 1, 1, 0, y] + G[0, 1, 1, 1, y] + 
          G[1, 0, 1, 0, y] + G[1, 0, 1, 1, y] + G[1, 1, 0, 0, y] + 
          G[1, 1, 0, 1, y]) + G[0, z]*(G[0, 0, 0, 1, y] + G[0, 0, 1, 0, y] + 
          G[0, 1, 0, 0, y] + G[0, 1, 1, 1, y] + G[1, 0, 0, 0, y] + 
          G[1, 0, 1, 1, y] + G[1, 1, 0, 1, y] + G[1, 1, 1, 0, y]) + 
        G[0, y]*(G[0, 0, 0, 1 - y, z] + G[0, 0, 1 - y, 0, z] + 
          G[0, 1 - y, 0, 0, z] + G[0, 1 - y, 1 - y, 1 - y, z] + 
          G[1 - y, 0, 0, 0, z] + G[1 - y, 0, 1 - y, 1 - y, z] + 
          G[1 - y, 1 - y, 0, 1 - y, z] + G[1 - y, 1 - y, 1 - y, 0, z]) + 
        G[0, 0, 0, 1, 0, y] + G[0, 0, 0, 1, 1, y] + G[0, 0, 1, 0, 0, y] + 
        G[0, 0, 1, 0, 1, y] + G[0, 1, 0, 0, 0, y] + G[0, 1, 0, 0, 1, y] + 
        G[0, 1, 1, 1, 0, y] + G[0, 1, 1, 1, 1, y] + G[1, 0, 0, 0, 0, y] + 
        G[1, 0, 0, 0, 1, y] + G[1, 0, 1, 1, 0, y] + G[1, 0, 1, 1, 1, y] + 
        G[1, 1, 0, 1, 0, y] + G[1, 1, 0, 1, 1, y] + G[1, 1, 1, 0, 0, y] + 
        G[1, 1, 1, 0, 1, y])/2 + G[1 - y, 0, 0, -y, 1 - y, z] + 
      G[1 - y, 0, 1 - y, 1, 0, z] + G[1 - y, 1 - y, 0, 1, 0, z] + 
      G[1 - y, 1 - y, 1, 0, 0, z] + 
      (-(G[0, 1 - y, z]*(G[0, 0, 1, y] + G[0, 1, 0, y] + G[1, 0, 0, y])) - 
        G[1 - y, 0, z]*(G[0, 0, 1, y] + G[0, 1, 0, y] + G[1, 0, 0, y]) - 
        G[0, 0, z]*(G[0, 0, 0, y] + G[0, 0, 1, y] + G[1, 1, 0, y]) - 
        G[1 - y, 1 - y, z]*(G[0, 0, 0, y] + G[0, 0, 1, y] + G[1, 1, 0, y]) - 
        (G[0, 0, z] + G[0, 1 - y, z] + G[1 - y, 0, z] + G[1 - y, 1 - y, z])*
         G[1, 1, 1, y] - G[1, 0, y]*(G[0, 0, 1 - y, z] + G[0, 1 - y, 0, z] + 
          G[1 - y, 0, 0, z] + G[1 - y, 1 - y, 1 - y, z]) - 
        G[0, 0, y]*(G[0, 0, 0, z] + G[0, 0, 1 - y, z] + G[1 - y, 1 - y, 0, 
           z] + G[1 - y, 1 - y, 1 - y, z]) - G[1, 1, y]*
         (G[0, 0, 0, z] + G[0, 0, 1 - y, z] + G[0, 1 - y, 0, z] + 
          G[0, 1 - y, 1 - y, z] + G[1 - y, 0, 0, z] + G[1 - y, 0, 1 - y, z] + 
          G[1 - y, 1 - y, 0, z] + G[1 - y, 1 - y, 1 - y, z]) - 
        G[0, z]*(G[0, 0, 0, 0, y] + G[0, 0, 1, 1, y] + G[0, 1, 0, 1, y] + 
          G[0, 1, 1, 0, y] + G[1, 0, 0, 1, y] + G[1, 0, 1, 0, y] + 
          G[1, 1, 0, 0, y]) - G[1 - y, z]*(G[0, 0, 0, 0, y] + 
          G[0, 0, 1, 0, y] + G[0, 0, 1, 1, y] + G[0, 1, 0, 0, y] + 
          G[0, 1, 0, 1, y] + G[1, 0, 0, 0, y] + G[1, 0, 0, 1, y] + 
          G[1, 1, 1, 0, y]) - (G[0, z] + G[1 - y, z])*G[1, 1, 1, 1, y] - 
        G[0, y]*(G[0, 0, 0, 0, z] + G[0, 0, 1 - y, 1 - y, z] + 
          G[0, 1 - y, 0, 1 - y, z] + G[0, 1 - y, 1 - y, 0, z] + 
          G[1 - y, 0, 0, 1 - y, z] + G[1 - y, 0, 1 - y, 0, z] + 
          G[1 - y, 1 - y, 0, 0, z] + G[1 - y, 1 - y, 1 - y, 1 - y, z]) - 
        G[1, y]*(G[0, 0, 0, 0, z] + G[0, 0, 0, 1 - y, z] + 
          G[0, 0, 1 - y, 0, z] + G[0, 0, 1 - y, 1 - y, z] + 
          G[0, 1 - y, 0, 0, z] + G[0, 1 - y, 0, 1 - y, z] + 
          G[0, 1 - y, 1 - y, 0, z] + G[0, 1 - y, 1 - y, 1 - y, z] + 
          G[1 - y, 0, 0, 0, z] + G[1 - y, 0, 0, 1 - y, z] + 
          G[1 - y, 0, 1 - y, 0, z] + G[1 - y, 0, 1 - y, 1 - y, z] + 
          G[1 - y, 1 - y, 0, 0, z] + G[1 - y, 1 - y, 0, 1 - y, z] + 
          G[1 - y, 1 - y, 1 - y, 0, z] + G[1 - y, 1 - y, 1 - y, 1 - y, z]) - 
        G[0, 0, 0, 0, 0, y] - G[0, 0, 0, 0, 0, z] - G[0, 0, 0, 0, 1, y] - 
        G[0, 0, 0, 0, 1 - y, z] - G[0, 0, 0, 1 - y, 0, z] - 
        G[0, 0, 0, 1 - y, 1 - y, z] - G[0, 0, 1, 1, 0, y] - 
        G[0, 0, 1, 1, 1, y] - G[0, 0, 1 - y, 0, 0, z] - 
        G[0, 0, 1 - y, 0, 1 - y, z] - G[0, 0, 1 - y, 1 - y, 0, z] - 
        G[0, 0, 1 - y, 1 - y, 1 - y, z] - G[0, 1, 0, 1, 0, y] - 
        G[0, 1, 0, 1, 1, y] - G[0, 1, 1, 0, 0, y] - G[0, 1, 1, 0, 1, y] - 
        G[0, 1 - y, 0, 0, 0, z] - G[0, 1 - y, 0, 0, 1 - y, z] - 
        G[0, 1 - y, 0, 1 - y, 0, z] - G[0, 1 - y, 0, 1 - y, 1 - y, z] - 
        G[0, 1 - y, 1 - y, 0, 0, z] - G[0, 1 - y, 1 - y, 0, 1 - y, z] - 
        G[0, 1 - y, 1 - y, 1 - y, 0, z] - G[0, 1 - y, 1 - y, 1 - y, 1 - y, 
         z] - G[1, 0, 0, 1, 0, y] - G[1, 0, 0, 1, 1, y] - 
        G[1, 0, 1, 0, 0, y] - G[1, 0, 1, 0, 1, y] - G[1, 1, 0, 0, 0, y] - 
        G[1, 1, 0, 0, 1, y] - G[1, 1, 1, 1, 0, y] - G[1, 1, 1, 1, 1, y] - 
        G[1 - y, 0, 0, 0, 0, z] - G[1 - y, 0, 0, 0, 1 - y, z] - 
        G[1 - y, 0, 0, 1 - y, 0, z] - G[1 - y, 0, 0, 1 - y, 1 - y, z] - 
        G[1 - y, 0, 1 - y, 0, 0, z] - G[1 - y, 0, 1 - y, 0, 1 - y, z] - 
        G[1 - y, 0, 1 - y, 1 - y, 0, z] - G[1 - y, 0, 1 - y, 1 - y, 1 - y, 
         z] - G[1 - y, 1 - y, 0, 0, 0, z] - G[1 - y, 1 - y, 0, 0, 1 - y, z] - 
        G[1 - y, 1 - y, 0, 1 - y, 0, z] - G[1 - y, 1 - y, 0, 1 - y, 1 - y, 
         z] - G[1 - y, 1 - y, 1 - y, 0, 0, z] - G[1 - y, 1 - y, 1 - y, 0, 
         1 - y, z] - G[1 - y, 1 - y, 1 - y, 1 - y, 0, z] - 
        G[1 - y, 1 - y, 1 - y, 1 - y, 1 - y, z])/2 + 
      G[1 - y, 1 - y, 1 - y, -y, 1 - y, z] + G[1 - y, 1 - y, -y, 1 - y, 
       1 - y, z] + G[1 - y, -y, 1 - y, 1 - y, 1 - y, z] + 
      G[-y, 1 - y, 1 - y, 1 - y, 1 - y, z] + (133*Pi^2*Zeta[3])/72 - 
      (7*(-y + y^2 - z + y*z + z^2)*Zeta[3])/18 + 
      ((7*I)/6)*(Pi*G[0, y]*Zeta[3] + Pi*G[0, z]*Zeta[3] + 
        Pi*G[1, y]*Zeta[3] + Pi*G[1 - y, z]*Zeta[3]) + 
      (7*(G[0, 1, y]*Zeta[3] + G[1, 0, y]*Zeta[3]))/6 + 
      (7*(G[1, y]*G[-y, z]*Zeta[3] + G[1, 0, z]*Zeta[3] + 
         G[-y, 1 - y, z]*Zeta[3]))/3 - 
      (7*(G[0, 0, y]*Zeta[3] + G[0, 0, z]*Zeta[3] + G[0, 1 - y, z]*Zeta[3] + 
         G[1, 1, y]*Zeta[3] + G[1 - y, 0, z]*Zeta[3] + G[1 - y, 1 - y, z]*
          Zeta[3] + G[0, y]*(G[0, z]*Zeta[3] + G[1 - y, z]*Zeta[3]) + 
         G[1, y]*(G[0, z]*Zeta[3] + G[1 - y, z]*Zeta[3])))/6 - 
      (93*Zeta[5])/10) + eps^4*((403*Pi^6)/80640 + 
      (I/81)*Pi*(567 - 160*y + 160*y^2 - 160*z + 160*y*z + 160*z^2) + 
      (3645 - 968*y + 968*y^2 - 968*z + 968*y*z + 968*z^2)/243 - 
      ((I/36)*Pi^3*(-9 + 13*y - 8*y^2 + 4*y^3 + 13*z - 6*y*z + 8*y^2*z - 
         8*z^2 + 8*y*z^2 + 4*z^3))/(-1 + y + z) + 
      (Pi^4*(73*y - 146*y^2 + 73*y^3 + 73*z + 117*y*z + 146*y^2*z - 146*z^2 + 
         146*y*z^2 + 73*z^3))/(8640*(-1 + y + z)) - 
      (Pi^2*(-567 + 749*y - 364*y^2 + 182*y^3 + 749*z - 438*y*z + 364*y^2*z - 
         364*z^2 + 364*y*z^2 + 182*z^3))/(324*(-1 + y + z)) + 
      ((567*y + 320*z - 320*y*z - 320*z^2)*G[0, y])/162 + 
      ((I/24)*Pi^3*z*(1 + y^2 - 2*z + 2*y*z + z^2)*G[0, y])/(-1 + y + z) - 
      (I/54)*Pi*(-81*y - 52*z + 52*y*z + 52*z^2)*G[0, y] + 
      (Pi^2*(63*y - 63*y^2 + 56*z - 139*y*z + 56*y^2*z - 112*z^2 + 
         112*y*z^2 + 56*z^3)*G[0, y])/(216*(-1 + y + z)) + 
      ((320*y - 320*y^2 + 567*z - 320*y*z)*G[0, z])/162 - 
      (I/54)*Pi*(-52*y + 52*y^2 - 81*z + 52*y*z)*G[0, z] + 
      ((I/24)*Pi^3*y*(1 - 2*y + y^2 + 2*y*z + z^2)*G[0, z])/(-1 + y + z) + 
      (Pi^2*(56*y - 112*y^2 + 56*y^3 + 63*z - 139*y*z + 112*y^2*z - 63*z^2 + 
         56*y*z^2)*G[0, z])/(216*(-1 + y + z)) - (2*y*z*G[0, y]*G[0, z])/
       (-1 + y + z) - (I*Pi*y*z*G[0, y]*G[0, z])/(-1 + y + z) + 
      (5*Pi^2*y*z*G[0, y]*G[0, z])/(24*(-1 + y + z)) + 
      ((47*I)/2880)*(Pi^5*G[0, y] + Pi^5*G[0, z]) - 
      (2*y*(-1 + y + z)*G[0, y]*G[1 - y, z])/z - 
      (I*Pi*y*(-1 + y + z)*G[0, y]*G[1 - y, z])/z + 
      (Pi^2*y*(7 - 14*y + 7*y^2 - 14*z + 14*y*z + 9*z^2)*G[0, y]*G[1 - y, z])/
       (24*z*(-1 + y + z)) + ((567 - 567*y - 567*z + 320*y*z)*
        (G[1, y] + G[1 - y, z]))/162 + (I/54)*(81 - 81*y - 81*z + 52*y*z)*
       (Pi*G[1, y] + Pi*G[1 - y, z]) - 
      ((-63 + 126*y - 63*y^2 + 126*z - 146*y*z + 56*y^2*z - 63*z^2 + 
         56*y*z^2)*(Pi^2*G[1, y] + Pi^2*G[1 - y, z]))/(216*(-1 + y + z)) - 
      ((I/24)*y*z*(1 + y + z)*(Pi^3*G[1, y] + Pi^3*G[1 - y, z]))/
       (-1 + y + z) - ((17*I)/2880)*(Pi^5*G[1, y] + Pi^5*G[1 - y, z]) - 
      (Pi^2*z*(7 - 8*y + 7*y^2 - 14*z + 14*y*z + 7*z^2)*G[0, 0, y])/
       (72*(-1 + y + z)) + (I/18)*Pi*(-9*y - 8*z + 8*y*z + 8*z^2)*
       G[0, 0, y] + ((-81*y - 52*z + 52*y*z + 52*z^2)*G[0, 0, y])/54 + 
      (I/18)*Pi*(-8*y + 8*y^2 - 9*z + 8*y*z)*G[0, 0, z] + 
      ((-52*y + 52*y^2 - 81*z + 52*y*z)*G[0, 0, z])/54 - 
      (Pi^2*y*(7 - 14*y + 7*y^2 - 8*z + 14*y*z + 7*z^2)*G[0, 0, z])/
       (72*(-1 + y + z)) + (2*z*(-1 + y + z)*G[0, 1, y])/y + 
      (I*Pi*z*(-1 + y + z)*G[0, 1, y])/y - 
      (Pi^2*z*(7 - 14*y + 5*y^2 - 14*z + 14*y*z + 7*z^2)*G[0, 1, y])/
       (24*y*(-1 + y + z)) - (y*(-1 + y + z)*G[0, y]*G[0, 1 - y, z])/z - 
      ((I/2)*Pi*y*(-1 + y + z)*G[0, y]*G[0, 1 - y, z])/z + 
      (2*y*z*G[1, 0, y])/(-1 + y + z) + (I*Pi*y*z*G[1, 0, y])/(-1 + y + z) - 
      (5*Pi^2*y*z*G[1, 0, y])/(24*(-1 + y + z)) + 
      (13*(Pi^4*G[0, 1, y] + Pi^4*G[1, 0, y]))/960 + 
      (2*z*(1 - 2*y + 2*y^2 - 2*z + 2*y*z + z^2)*G[1, 0, z])/
       (y*(-1 + y + z)) + (I*Pi*z*(1 - 2*y + 2*y^2 - 2*z + 2*y*z + z^2)*
        G[1, 0, z])/(y*(-1 + y + z)) - 
      (7*Pi^2*z*(1 - 2*y + 2*y^2 - 2*z + 2*y*z + z^2)*G[1, 0, z])/
       (24*y*(-1 + y + z)) - (2*z*(-1 + y + z)*(G[0, z]*G[1, y] + 
         G[0, 1 - y, z] + G[1 - y, 0, z]))/y - 
      (I*z*(-1 + y + z)*(Pi*G[0, z]*G[1, y] + Pi*G[0, 1 - y, z] + 
         Pi*G[1 - y, 0, z]))/y + (z*(7 - 14*y + 9*y^2 - 14*z + 14*y*z + 
         7*z^2)*(Pi^2*G[0, z]*G[1, y] + Pi^2*G[0, 1 - y, z] + 
         Pi^2*G[1 - y, 0, z]))/(24*y*(-1 + y + z)) + 
      (37*(Pi^4*G[0, z]*G[1, y] + Pi^4*G[0, y]*G[1 - y, z] + 
         Pi^4*G[0, 1 - y, z] + Pi^4*G[1 - y, 0, z]))/576 + 
      ((-81 + 81*y + 81*z - 52*y*z)*(G[1, y]*G[1 - y, z] + G[1, 1, y] + 
         G[1 - y, 1 - y, z]))/54 - (I/18)*(9 - 9*y - 9*z + 8*y*z)*
       (Pi*G[1, y]*G[1 - y, z] + Pi*G[1, 1, y] + Pi*G[1 - y, 1 - y, z]) + 
      (y*z*(-13 + 7*y + 7*z)*(Pi^2*G[1, y]*G[1 - y, z] + Pi^2*G[1, 1, y] + 
         Pi^2*G[1 - y, 1 - y, z]))/(72*(-1 + y + z)) - 
      (13*(Pi^4*G[0, y]*G[0, z] + Pi^4*G[1, y]*G[1 - y, z] + 
         Pi^4*G[0, 0, y] + Pi^4*G[0, 0, z] + Pi^4*G[1, 1, y] + 
         Pi^4*G[1 - y, 1 - y, z]))/960 + 
      (y*(-1 + y + z)*(G[1 - y, z]*G[0, 0, y] + G[0, y]*G[1 - y, 1 - y, z]))/
       z + ((I/2)*y*(-1 + y + z)*(Pi*G[1 - y, z]*G[0, 0, y] + 
         Pi*G[0, y]*G[1 - y, 1 - y, z]))/z + 
      (2*(-1 + y + z)*(y^2 + z^2)*(G[1, y]*G[-y, z] + G[-y, 1 - y, z]))/
       (y*z) + (I*(-1 + y + z)*(y^2 + z^2)*(Pi*G[1, y]*G[-y, z] + 
         Pi*G[-y, 1 - y, z]))/(y*z) - (7*(-1 + y + z)*(y^2 + z^2)*
        (Pi^2*G[1, y]*G[-y, z] + Pi^2*G[-y, 1 - y, z]))/(24*y*z) - 
      (73*(Pi^4*G[1, y]*G[-y, z] + Pi^4*G[1, 0, z] + Pi^4*G[-y, 1 - y, z]))/
       1440 - (I/6)*Pi*z*(-1 + y + z)*G[0, 0, 0, y] + 
      ((9*y + 8*z - 8*y*z - 8*z^2)*G[0, 0, 0, y])/18 - 
      (I/6)*Pi*y*(-1 + y + z)*G[0, 0, 0, z] + 
      ((8*y - 8*y^2 + 9*z - 8*y*z)*G[0, 0, 0, z])/18 + 
      ((y - z)*(-1 + y + z)*(y + z)*(G[1, y]*G[0, -y, z] + 
         G[0, -y, 1 - y, z]))/(y*z) + ((I/2)*(y - z)*(-1 + y + z)*(y + z)*
        (Pi*G[1, y]*G[0, -y, z] + Pi*G[0, -y, 1 - y, z]))/(y*z) - 
      (y*z*(G[0, z]*G[1, 0, y] + G[0, y]*G[1 - y, 0, z] + G[0, 1, 0, y] + 
         G[1, 0, 0, y]))/(-1 + y + z) - 
      ((I/2)*y*z*(Pi*G[0, z]*G[1, 0, y] + Pi*G[0, y]*G[1 - y, 0, z] + 
         Pi*G[0, 1, 0, y] + Pi*G[1, 0, 0, y]))/(-1 + y + z) - 
      (I/24)*(G[0, z]*(Pi^3*G[0, 1, y] + Pi^3*G[1, 0, y]) + 
        G[0, y]*(Pi^3*G[0, 1 - y, z] + Pi^3*G[1 - y, 0, z]) + 
        Pi^3*G[0, 1, 0, y] + Pi^3*G[1, 0, 0, y]) - 
      (z*(1 - 2*y + 2*y^2 - 2*z + 2*y*z + z^2)*(G[0, 1, 0, z] + 
         G[1, 0, 0, z]))/(y*(-1 + y + z)) - 
      ((I/2)*z*(1 - 2*y + 2*y^2 - 2*z + 2*y*z + z^2)*(Pi*G[0, 1, 0, z] + 
         Pi*G[1, 0, 0, z]))/(y*(-1 + y + z)) - 
      (z*(-1 + y + z)*(G[0, z]*G[0, 1, y] + G[1 - y, z]*G[0, 1, y] + 
         G[0, 1, 1, y] + G[1, 0, 1, y]))/y - 
      ((I/2)*z*(-1 + y + z)*(Pi*G[0, z]*G[0, 1, y] + Pi*G[1 - y, z]*
          G[0, 1, y] + Pi*G[0, 1, 1, y] + Pi*G[1, 0, 1, y]))/y - 
      ((5*I)/24)*(Pi^3*G[1 - y, z]*G[0, 1, y] + Pi^3*G[0, 1, 1, y] + 
        Pi^3*G[1, 0, 1, y]) + (y*z*(G[0, z]*G[0, 0, y] + G[0, y]*G[0, 0, z] + 
         G[1 - y, z]*G[1, 0, y] + G[1, 1, 0, y]))/(-1 + y + z) + 
      ((I/2)*y*z*(Pi*G[0, z]*G[0, 0, y] + Pi*G[0, y]*G[0, 0, z] + 
         Pi*G[1 - y, z]*G[1, 0, y] + Pi*G[1, 1, 0, y]))/(-1 + y + z) - 
      G[0, 0, -y, z]*G[1, 1, 1, y] + 
      (y*(-1 + y + z)*(G[0, 0, y]*G[0, 1 - y, z] + 
         G[0, y]*(G[0, 1 - y, 1 - y, z] + G[1 - y, 0, 1 - y, z])))/(2*z) + 
      (3*(G[0, 1, y]*(Pi^2*G[0, 1 - y, z] + Pi^2*G[1 - y, 0, z]) + 
         G[0, z]*(Pi^2*G[0, 1, 1, y] + Pi^2*G[1, 0, 1, y]) + 
         G[0, y]*(Pi^2*G[0, 1 - y, 1 - y, z] + Pi^2*G[1 - y, 0, 1 - y, z])))/
       8 - ((-1 + z)*z*(-1 + 2*y + z)*G[1 - y, 1, 0, z])/(y*(-1 + y + z)) - 
      ((I/2)*Pi*(-1 + z)*z*(-1 + 2*y + z)*G[1 - y, 1, 0, z])/
       (y*(-1 + y + z)) + (z*(-1 + y + z)*(G[0, z]*G[1, 1, y] + 
         G[1, y]*(G[0, 0, z] + G[0, 1 - y, z] + G[1 - y, 0, z]) + 
         G[0, 0, 1, y] + G[0, 0, 1 - y, z] + G[0, 1 - y, 0, z] + 
         G[0, 1 - y, 1 - y, z] + G[1 - y, 0, 0, z] + G[1 - y, 0, 1 - y, z] + 
         G[1 - y, 1 - y, 0, z]))/y + ((I/2)*z*(-1 + y + z)*
        (Pi*G[0, z]*G[1, 1, y] + G[1, y]*(Pi*G[0, 0, z] + Pi*G[0, 1 - y, z] + 
           Pi*G[1 - y, 0, z]) + Pi*G[0, 0, 1, y] + Pi*G[0, 0, 1 - y, z] + 
         Pi*G[0, 1 - y, 0, z] + Pi*G[0, 1 - y, 1 - y, z] + 
         Pi*G[1 - y, 0, 0, z] + Pi*G[1 - y, 0, 1 - y, z] + 
         Pi*G[1 - y, 1 - y, 0, z]))/y + (I/24)*(Pi^3*G[0, z]*G[0, 0, y] + 
        Pi^3*G[1 - y, z]*G[1, 0, y] + Pi^3*G[0, z]*G[1, 1, y] + 
        G[1, y]*(Pi^3*G[0, 1 - y, z] + Pi^3*G[1 - y, 0, z]) + 
        G[0, y]*(Pi^3*G[0, 0, z] + Pi^3*G[1 - y, 1 - y, z]) + 
        Pi^3*G[0, 0, 0, y] + Pi^3*G[0, 0, 0, z] + 
        Pi^3*G[0, 1 - y, 1 - y, z] + Pi^3*G[1, 1, 0, y] + 
        Pi^3*G[1 - y, 0, 1 - y, z] + Pi^3*G[1 - y, 1 - y, 0, z]) + 
      ((9 - 9*y - 9*z + 8*y*z)*(G[1 - y, z]*G[1, 1, y] + 
         G[1, y]*G[1 - y, 1 - y, z] + G[1, 1, 1, y] + G[1 - y, 1 - y, 1 - y, 
          z]))/18 + (I/6)*y*z*(Pi*G[1 - y, z]*G[1, 1, y] + 
        Pi*G[1, y]*G[1 - y, 1 - y, z] + Pi*G[1, 1, 1, y] + 
        Pi*G[1 - y, 1 - y, 1 - y, z]) + ((5*I)/24)*
       (Pi^3*G[1 - y, z]*G[0, 0, y] + Pi^3*G[1 - y, z]*G[1, 1, y] + 
        G[1, y]*(Pi^3*G[0, 0, z] + Pi^3*G[1 - y, 1 - y, z]) + 
        Pi^3*G[0, 0, 1, y] + Pi^3*G[0, 0, 1 - y, z] + 
        Pi^3*G[0, 1 - y, 0, z] + Pi^3*G[1, 1, 1, y] + 
        Pi^3*G[1 - y, 0, 0, z] + Pi^3*G[1 - y, 1 - y, 1 - y, z]) - 
      (y*(-1 + y + z)*(G[0, 0, y]*G[1 - y, 1 - y, z] + 
         G[1 - y, z]*G[0, 0, 0, y] + G[0, y]*(G[0, 0, 1 - y, z] + 
           G[1 - y, 1 - y, 1 - y, z])))/(2*z) - 
      ((-1 + y + z)*(y^2 + z^2)*(G[-y, z]*G[1, 1, y] + 
         G[1, y]*(G[1 - y, -y, z] + G[-y, 1 - y, z]) + G[1 - y, -y, 1 - y, 
          z] + G[-y, 1 - y, 1 - y, z]))/(y*z) - G[1, 1, 1, y]*
       (G[1 - y, 1 - y, -y, z] + G[1 - y, -y, 1 - y, z] + 
        G[-y, 1 - y, 1 - y, z]) - ((I/2)*(-1 + y + z)*(y^2 + z^2)*
        (Pi*G[-y, z]*G[1, 1, y] + G[1, y]*(Pi*G[1 - y, -y, z] + 
           Pi*G[-y, 1 - y, z]) + Pi*G[1 - y, -y, 1 - y, z] + 
         Pi*G[-y, 1 - y, 1 - y, z]))/(y*z) - 
      (I/4)*(Pi^3*G[-y, z]*G[1, 1, y] + G[1, y]*(Pi^3*G[1 - y, -y, z] + 
          Pi^3*G[-y, 1 - y, z]) + Pi^3*G[0, 1, 0, z] + Pi^3*G[1, 0, 0, z] + 
        Pi^3*G[1 - y, -y, 1 - y, z] + Pi^3*G[-y, 1 - y, 1 - y, z]) + 
      (z*(-1 + y + z)*G[0, 0, 0, 0, y])/6 + (y*(-1 + y + z)*G[0, 0, 0, 0, z])/
       6 - (y*z*(G[0, 0, y]*G[0, 0, z] + G[0, 1 - y, z]*G[1, 0, y] + 
         G[1, 0, y]*G[1 - y, 0, z] + G[1 - y, z]*(G[0, 1, 0, y] + 
           G[1, 0, 0, y]) + G[0, z]*(G[0, 0, 0, y] + G[1, 1, 0, y]) + 
         G[0, y]*(G[0, 0, 0, z] + G[1 - y, 1 - y, 0, z]) + G[0, 1, 1, 0, y] + 
         G[1, 0, 1, 0, y] + G[1, 1, 0, 0, y]))/(2*(-1 + y + z)) + 
      (z*(-1 + y + z)*(G[0, 0, z]*G[0, 1, y] + G[0, 1, y]*
          (G[0, 1 - y, z] + G[1 - y, 0, z] + G[1 - y, 1 - y, z]) + 
         G[0, z]*(G[0, 1, 1, y] + G[1, 0, 1, y]) + G[1 - y, z]*
          (G[0, 1, 1, y] + G[1, 0, 1, y]) + G[0, 0, 0, 1, y] + 
         G[0, 1, 1, 1, y] + G[1, 0, 1, 1, y] + G[1, 1, 0, 1, y]))/(2*y) + 
      (y*z*(G[0, 0, z]*G[1, 0, y] + G[0, 0, y]*G[1 - y, 0, z] + 
         G[1, 0, y]*G[1 - y, 1 - y, z] + G[0, z]*(G[0, 1, 0, y] + 
           G[1, 0, 0, y]) + G[1 - y, z]*G[1, 1, 0, y] + 
         G[0, y]*(G[0, 1 - y, 0, z] + G[1 - y, 0, 0, z]) + G[0, 0, 1, 0, y] + 
         G[0, 1, 0, 0, y] + G[1, 0, 0, 0, y] + G[1, 1, 1, 0, y]))/
       (2*(-1 + y + z)) + 
      (5*(G[0, 0, z]*(Pi^2*G[0, 1, y] + Pi^2*G[1, 0, y]) + 
         G[0, 0, y]*(Pi^2*G[0, 1 - y, z] + Pi^2*G[1 - y, 0, z]) + 
         Pi^2*G[0, 1, y]*G[1 - y, 1 - y, z] + Pi^2*G[1, 0, y]*
          G[1 - y, 1 - y, z] + G[0, z]*(Pi^2*G[0, 1, 0, y] + 
           Pi^2*G[1, 0, 0, y]) + G[1 - y, z]*(Pi^2*G[0, 1, 1, y] + 
           Pi^2*G[1, 0, 1, y] + Pi^2*G[1, 1, 0, y]) + 
         G[0, y]*(Pi^2*G[0, 1 - y, 0, z] + Pi^2*G[1 - y, 0, 0, z]) + 
         Pi^2*G[0, 0, 0, 1, y] + Pi^2*G[0, 0, 1, 0, y] + 
         Pi^2*G[0, 1, 0, 0, y] + Pi^2*G[0, 1, 1, 1, y] + 
         Pi^2*G[1, 0, 0, 0, y] + Pi^2*G[1, 0, 1, 1, y] + 
         Pi^2*G[1, 1, 0, 1, y] + Pi^2*G[1, 1, 1, 0, y]))/24 - 
      G[1 - y, -y, z]*G[1, 1, 1, 1, y] - G[-y, 1 - y, z]*G[1, 1, 1, 1, y] - 
      ((y - z)*(-1 + y + z)*(y + z)*(G[0, -y, z]*G[1, 1, y] + 
         G[1, y]*(G[0, 1 - y, -y, z] + G[0, -y, 1 - y, z] + 
           G[1 - y, 0, -y, z]) + G[0, 1 - y, -y, 1 - y, z] + 
         G[0, -y, 1 - y, 1 - y, z] + G[1 - y, 0, -y, 1 - y, z]))/(2*y*z) + 
      ((-1 + z)*z*(-1 + 2*y + z)*(G[0, 1 - y, 1, 0, z] + 
         G[1 - y, 0, 1, 0, z] + G[1 - y, 1, 0, 0, z]))/(2*y*(-1 + y + z)) + 
      (z*(1 - 2*y + 2*y^2 - 2*z + 2*y*z + z^2)*(G[0, 0, 1, 0, z] + 
         G[0, 1, 0, 0, z] + G[1, 0, 0, 0, z] + G[1 - y, 1 - y, 1, 0, z]))/
       (2*y*(-1 + y + z)) - (z*(-1 + y + z)*
        (G[1, 1, y]*(G[0, 0, z] + G[0, 1 - y, z] + G[1 - y, 0, z]) + 
         G[0, z]*G[0, 0, 1, y] + G[1 - y, z]*G[0, 0, 1, y] + 
         G[0, z]*G[1, 1, 1, y] + G[1, y]*(G[0, 0, 0, z] + G[0, 0, 1 - y, z] + 
           G[0, 1 - y, 0, z] + G[0, 1 - y, 1 - y, z] + G[1 - y, 0, 0, z] + 
           G[1 - y, 0, 1 - y, z] + G[1 - y, 1 - y, 0, z]) + 
         G[0, 0, 0, 1 - y, z] + G[0, 0, 1, 1, y] + G[0, 0, 1 - y, 0, z] + 
         G[0, 0, 1 - y, 1 - y, z] + G[0, 1, 0, 1, y] + G[0, 1 - y, 0, 0, z] + 
         G[0, 1 - y, 0, 1 - y, z] + G[0, 1 - y, 1 - y, 0, z] + 
         G[0, 1 - y, 1 - y, 1 - y, z] + G[1, 0, 0, 1, y] + 
         G[1 - y, 0, 0, 0, z] + G[1 - y, 0, 0, 1 - y, z] + 
         G[1 - y, 0, 1 - y, 0, z] + G[1 - y, 0, 1 - y, 1 - y, z] + 
         G[1 - y, 1 - y, 0, 0, z] + G[1 - y, 1 - y, 0, 1 - y, z] + 
         G[1 - y, 1 - y, 1 - y, 0, z]))/(2*y) - 
      (3*(G[1, 1, y]*(Pi^2*G[0, 1 - y, z] + Pi^2*G[1 - y, 0, z]) + 
         Pi^2*G[1 - y, z]*G[0, 0, 0, y] + Pi^2*G[0, z]*G[0, 0, 1, y] + 
         Pi^2*G[0, z]*G[1, 1, 1, y] + G[1, y]*(Pi^2*G[0, 0, 0, z] + 
           Pi^2*G[0, 1 - y, 1 - y, z] + Pi^2*G[1 - y, 0, 1 - y, z] + 
           Pi^2*G[1 - y, 1 - y, 0, z]) + G[0, y]*(Pi^2*G[0, 0, 1 - y, z] + 
           Pi^2*G[1 - y, 1 - y, 1 - y, z]) + Pi^2*G[0, 0, 0, 1 - y, z] + 
         Pi^2*G[0, 0, 1 - y, 0, z] + Pi^2*G[0, 1 - y, 0, 0, z] + 
         Pi^2*G[0, 1 - y, 1 - y, 1 - y, z] + Pi^2*G[1 - y, 0, 0, 0, z] + 
         Pi^2*G[1 - y, 0, 1 - y, 1 - y, z] + Pi^2*G[1 - y, 1 - y, 0, 1 - y, 
           z] + Pi^2*G[1 - y, 1 - y, 1 - y, 0, z]))/8 - 
      (y*z*(G[1, 1, y]*G[1 - y, 1 - y, z] + G[1 - y, z]*G[1, 1, 1, y] + 
         G[1, y]*G[1 - y, 1 - y, 1 - y, z] + G[1, 1, 1, 1, y] + 
         G[1 - y, 1 - y, 1 - y, 1 - y, z]))/6 - 
      (5*(Pi^2*G[0, 1 - y, z]*G[1, 0, y] + Pi^2*G[1, 0, y]*G[1 - y, 0, z] + 
         G[0, 0, y]*(Pi^2*G[0, 0, z] + Pi^2*G[1 - y, 1 - y, z]) + 
         G[1, 1, y]*(Pi^2*G[0, 0, z] + Pi^2*G[1 - y, 1 - y, z]) + 
         G[1 - y, z]*(Pi^2*G[0, 0, 1, y] + Pi^2*G[0, 1, 0, y] + 
           Pi^2*G[1, 0, 0, y]) + G[0, z]*(Pi^2*G[0, 0, 0, y] + 
           Pi^2*G[1, 1, 0, y]) + Pi^2*G[1 - y, z]*G[1, 1, 1, y] + 
         G[0, y]*(Pi^2*G[0, 0, 0, z] + Pi^2*G[1 - y, 1 - y, 0, z]) + 
         G[1, y]*(Pi^2*G[0, 0, 1 - y, z] + Pi^2*G[0, 1 - y, 0, z] + 
           Pi^2*G[1 - y, 0, 0, z] + Pi^2*G[1 - y, 1 - y, 1 - y, z]) + 
         Pi^2*G[0, 0, 0, 0, y] + Pi^2*G[0, 0, 0, 0, z] + 
         Pi^2*G[0, 0, 1, 1, y] + Pi^2*G[0, 0, 1 - y, 1 - y, z] + 
         Pi^2*G[0, 1, 0, 1, y] + Pi^2*G[0, 1, 1, 0, y] + 
         Pi^2*G[0, 1 - y, 0, 1 - y, z] + Pi^2*G[0, 1 - y, 1 - y, 0, z] + 
         Pi^2*G[1, 0, 0, 1, y] + Pi^2*G[1, 0, 1, 0, y] + 
         Pi^2*G[1, 1, 0, 0, y] + Pi^2*G[1, 1, 1, 1, y] + 
         Pi^2*G[1 - y, 0, 0, 1 - y, z] + Pi^2*G[1 - y, 0, 1 - y, 0, z] + 
         Pi^2*G[1 - y, 1 - y, 0, 0, z] + Pi^2*G[1 - y, 1 - y, 1 - y, 1 - y, 
           z]))/24 + ((-1 + y + z)*(y^2 + z^2)*
        (G[1, 1, y]*(G[1 - y, -y, z] + G[-y, 1 - y, z]) + 
         G[-y, z]*G[1, 1, 1, y] + G[1, y]*(G[0, 0, -y, z] + 
           G[1 - y, 1 - y, -y, z] + G[1 - y, -y, 1 - y, z] + 
           G[-y, 1 - y, 1 - y, z]) + G[0, 0, -y, 1 - y, z] + 
         G[1 - y, 1 - y, -y, 1 - y, z] + G[1 - y, -y, 1 - y, 1 - y, z] + 
         G[-y, 1 - y, 1 - y, 1 - y, z]))/(2*y*z) - 
      G[1, 1, y]*(G[0, 0, 1 - y, -y, z] + G[0, 0, -y, 1 - y, z] + 
        G[0, 1 - y, 0, -y, z] + G[1 - y, 0, 0, -y, z] + 
        G[1 - y, 1 - y, 1 - y, -y, z] + G[1 - y, 1 - y, -y, 1 - y, z] + 
        G[1 - y, -y, 1 - y, 1 - y, z] + G[-y, 1 - y, 1 - y, 1 - y, z]) + 
      (7*(G[1, 1, y]*(Pi^2*G[1 - y, -y, z] + Pi^2*G[-y, 1 - y, z]) + 
         Pi^2*G[-y, z]*G[1, 1, 1, y] + G[1, y]*(Pi^2*G[0, 0, -y, z] + 
           Pi^2*G[1 - y, 1 - y, -y, z] + Pi^2*G[1 - y, -y, 1 - y, z] + 
           Pi^2*G[-y, 1 - y, 1 - y, z]) + Pi^2*G[0, 0, 1, 0, z] + 
         Pi^2*G[0, 0, -y, 1 - y, z] + Pi^2*G[0, 1, 0, 0, z] + 
         Pi^2*G[1, 0, 0, 0, z] + Pi^2*G[1 - y, 1 - y, 1, 0, z] + 
         Pi^2*G[1 - y, 1 - y, -y, 1 - y, z] + Pi^2*G[1 - y, -y, 1 - y, 1 - y, 
           z] + Pi^2*G[-y, 1 - y, 1 - y, 1 - y, z]))/12 + 
      (I/2)*(G[0, 0, z]*(Pi*G[0, 1, 0, y] + Pi*G[0, 1, 1, y] + 
          Pi*G[1, 0, 0, y] + Pi*G[1, 0, 1, y]) + G[1 - y, 1 - y, z]*
         (Pi*G[0, 1, 0, y] + Pi*G[0, 1, 1, y] + Pi*G[1, 0, 0, y] + 
          Pi*G[1, 0, 1, y]) + G[0, 1 - y, z]*(Pi*G[0, 0, 0, y] + 
          Pi*G[0, 1, 1, y] + Pi*G[1, 0, 1, y] + Pi*G[1, 1, 0, y]) + 
        G[1 - y, 0, z]*(Pi*G[0, 0, 0, y] + Pi*G[0, 1, 1, y] + 
          Pi*G[1, 0, 1, y] + Pi*G[1, 1, 0, y]) + G[0, 0, y]*
         (Pi*G[0, 1 - y, 0, z] + Pi*G[0, 1 - y, 1 - y, z] + 
          Pi*G[1 - y, 0, 0, z] + Pi*G[1 - y, 0, 1 - y, z]) + 
        G[1, 0, y]*(Pi*G[0, 0, 0, z] + Pi*G[0, 1 - y, 1 - y, z] + 
          Pi*G[1 - y, 0, 1 - y, z] + Pi*G[1 - y, 1 - y, 0, z]) + 
        G[0, 1, y]*(Pi*G[0, 0, 0, z] + Pi*G[0, 0, 1 - y, z] + 
          Pi*G[0, 1 - y, 0, z] + Pi*G[0, 1 - y, 1 - y, z] + 
          Pi*G[1 - y, 0, 0, z] + Pi*G[1 - y, 0, 1 - y, z] + 
          Pi*G[1 - y, 1 - y, 0, z] + Pi*G[1 - y, 1 - y, 1 - y, z]) + 
        G[1 - y, z]*(Pi*G[0, 0, 0, 1, y] + Pi*G[0, 1, 1, 0, y] + 
          Pi*G[0, 1, 1, 1, y] + Pi*G[1, 0, 1, 0, y] + Pi*G[1, 0, 1, 1, y] + 
          Pi*G[1, 1, 0, 0, y] + Pi*G[1, 1, 0, 1, y]) + 
        G[0, z]*(Pi*G[0, 0, 0, 1, y] + Pi*G[0, 0, 1, 0, y] + 
          Pi*G[0, 1, 0, 0, y] + Pi*G[0, 1, 1, 1, y] + Pi*G[1, 0, 0, 0, y] + 
          Pi*G[1, 0, 1, 1, y] + Pi*G[1, 1, 0, 1, y] + Pi*G[1, 1, 1, 0, y]) + 
        G[0, y]*(Pi*G[0, 0, 0, 1 - y, z] + Pi*G[0, 0, 1 - y, 0, z] + 
          Pi*G[0, 1 - y, 0, 0, z] + Pi*G[0, 1 - y, 1 - y, 1 - y, z] + 
          Pi*G[1 - y, 0, 0, 0, z] + Pi*G[1 - y, 0, 1 - y, 1 - y, z] + 
          Pi*G[1 - y, 1 - y, 0, 1 - y, z] + Pi*G[1 - y, 1 - y, 1 - y, 0, 
            z]) + Pi*G[0, 0, 0, 1, 0, y] + Pi*G[0, 0, 0, 1, 1, y] + 
        Pi*G[0, 0, 1, 0, 0, y] + Pi*G[0, 0, 1, 0, 1, y] + 
        Pi*G[0, 1, 0, 0, 0, y] + Pi*G[0, 1, 0, 0, 1, y] + 
        Pi*G[0, 1, 1, 1, 0, y] + Pi*G[0, 1, 1, 1, 1, y] + 
        Pi*G[1, 0, 0, 0, 0, y] + Pi*G[1, 0, 0, 0, 1, y] + 
        Pi*G[1, 0, 1, 1, 0, y] + Pi*G[1, 0, 1, 1, 1, y] + 
        Pi*G[1, 1, 0, 1, 0, y] + Pi*G[1, 1, 0, 1, 1, y] + 
        Pi*G[1, 1, 1, 0, 0, y] + Pi*G[1, 1, 1, 0, 1, y]) - 
      G[-y, z]*G[1, 1, 1, 1, 1, y] - 
      (I/2)*(G[0, 1 - y, z]*(Pi*G[0, 0, 1, y] + Pi*G[0, 1, 0, y] + 
          Pi*G[1, 0, 0, y]) + G[1 - y, 0, z]*(Pi*G[0, 0, 1, y] + 
          Pi*G[0, 1, 0, y] + Pi*G[1, 0, 0, y]) + G[0, 0, z]*
         (Pi*G[0, 0, 0, y] + Pi*G[0, 0, 1, y] + Pi*G[1, 1, 0, y]) + 
        G[1 - y, 1 - y, z]*(Pi*G[0, 0, 0, y] + Pi*G[0, 0, 1, y] + 
          Pi*G[1, 1, 0, y]) + (Pi*G[0, 0, z] + Pi*G[0, 1 - y, z] + 
          Pi*G[1 - y, 0, z] + Pi*G[1 - y, 1 - y, z])*G[1, 1, 1, y] + 
        G[1, 0, y]*(Pi*G[0, 0, 1 - y, z] + Pi*G[0, 1 - y, 0, z] + 
          Pi*G[1 - y, 0, 0, z] + Pi*G[1 - y, 1 - y, 1 - y, z]) + 
        G[0, 0, y]*(Pi*G[0, 0, 0, z] + Pi*G[0, 0, 1 - y, z] + 
          Pi*G[1 - y, 1 - y, 0, z] + Pi*G[1 - y, 1 - y, 1 - y, z]) + 
        G[1, 1, y]*(Pi*G[0, 0, 0, z] + Pi*G[0, 0, 1 - y, z] + 
          Pi*G[0, 1 - y, 0, z] + Pi*G[0, 1 - y, 1 - y, z] + 
          Pi*G[1 - y, 0, 0, z] + Pi*G[1 - y, 0, 1 - y, z] + 
          Pi*G[1 - y, 1 - y, 0, z] + Pi*G[1 - y, 1 - y, 1 - y, z]) + 
        G[0, z]*(Pi*G[0, 0, 0, 0, y] + Pi*G[0, 0, 1, 1, y] + 
          Pi*G[0, 1, 0, 1, y] + Pi*G[0, 1, 1, 0, y] + Pi*G[1, 0, 0, 1, y] + 
          Pi*G[1, 0, 1, 0, y] + Pi*G[1, 1, 0, 0, y]) + 
        G[1 - y, z]*(Pi*G[0, 0, 0, 0, y] + Pi*G[0, 0, 1, 0, y] + 
          Pi*G[0, 0, 1, 1, y] + Pi*G[0, 1, 0, 0, y] + Pi*G[0, 1, 0, 1, y] + 
          Pi*G[1, 0, 0, 0, y] + Pi*G[1, 0, 0, 1, y] + Pi*G[1, 1, 1, 0, y]) + 
        (Pi*G[0, z] + Pi*G[1 - y, z])*G[1, 1, 1, 1, y] + 
        G[0, y]*(Pi*G[0, 0, 0, 0, z] + Pi*G[0, 0, 1 - y, 1 - y, z] + 
          Pi*G[0, 1 - y, 0, 1 - y, z] + Pi*G[0, 1 - y, 1 - y, 0, z] + 
          Pi*G[1 - y, 0, 0, 1 - y, z] + Pi*G[1 - y, 0, 1 - y, 0, z] + 
          Pi*G[1 - y, 1 - y, 0, 0, z] + Pi*G[1 - y, 1 - y, 1 - y, 1 - y, 
            z]) + G[1, y]*(Pi*G[0, 0, 0, 0, z] + Pi*G[0, 0, 0, 1 - y, z] + 
          Pi*G[0, 0, 1 - y, 0, z] + Pi*G[0, 0, 1 - y, 1 - y, z] + 
          Pi*G[0, 1 - y, 0, 0, z] + Pi*G[0, 1 - y, 0, 1 - y, z] + 
          Pi*G[0, 1 - y, 1 - y, 0, z] + Pi*G[0, 1 - y, 1 - y, 1 - y, z] + 
          Pi*G[1 - y, 0, 0, 0, z] + Pi*G[1 - y, 0, 0, 1 - y, z] + 
          Pi*G[1 - y, 0, 1 - y, 0, z] + Pi*G[1 - y, 0, 1 - y, 1 - y, z] + 
          Pi*G[1 - y, 1 - y, 0, 0, z] + Pi*G[1 - y, 1 - y, 0, 1 - y, z] + 
          Pi*G[1 - y, 1 - y, 1 - y, 0, z] + Pi*G[1 - y, 1 - y, 1 - y, 1 - y, 
            z]) + Pi*G[0, 0, 0, 0, 0, y] + Pi*G[0, 0, 0, 0, 0, z] + 
        Pi*G[0, 0, 0, 0, 1, y] + Pi*G[0, 0, 0, 0, 1 - y, z] + 
        Pi*G[0, 0, 0, 1 - y, 0, z] + Pi*G[0, 0, 0, 1 - y, 1 - y, z] + 
        Pi*G[0, 0, 1, 1, 0, y] + Pi*G[0, 0, 1, 1, 1, y] + 
        Pi*G[0, 0, 1 - y, 0, 0, z] + Pi*G[0, 0, 1 - y, 0, 1 - y, z] + 
        Pi*G[0, 0, 1 - y, 1 - y, 0, z] + Pi*G[0, 0, 1 - y, 1 - y, 1 - y, z] + 
        Pi*G[0, 1, 0, 1, 0, y] + Pi*G[0, 1, 0, 1, 1, y] + 
        Pi*G[0, 1, 1, 0, 0, y] + Pi*G[0, 1, 1, 0, 1, y] + 
        Pi*G[0, 1 - y, 0, 0, 0, z] + Pi*G[0, 1 - y, 0, 0, 1 - y, z] + 
        Pi*G[0, 1 - y, 0, 1 - y, 0, z] + Pi*G[0, 1 - y, 0, 1 - y, 1 - y, z] + 
        Pi*G[0, 1 - y, 1 - y, 0, 0, z] + Pi*G[0, 1 - y, 1 - y, 0, 1 - y, z] + 
        Pi*G[0, 1 - y, 1 - y, 1 - y, 0, z] + Pi*G[0, 1 - y, 1 - y, 1 - y, 
          1 - y, z] + Pi*G[1, 0, 0, 1, 0, y] + Pi*G[1, 0, 0, 1, 1, y] + 
        Pi*G[1, 0, 1, 0, 0, y] + Pi*G[1, 0, 1, 0, 1, y] + 
        Pi*G[1, 1, 0, 0, 0, y] + Pi*G[1, 1, 0, 0, 1, y] + 
        Pi*G[1, 1, 1, 1, 0, y] + Pi*G[1, 1, 1, 1, 1, y] + 
        Pi*G[1 - y, 0, 0, 0, 0, z] + Pi*G[1 - y, 0, 0, 0, 1 - y, z] + 
        Pi*G[1 - y, 0, 0, 1 - y, 0, z] + Pi*G[1 - y, 0, 0, 1 - y, 1 - y, z] + 
        Pi*G[1 - y, 0, 1 - y, 0, 0, z] + Pi*G[1 - y, 0, 1 - y, 0, 1 - y, z] + 
        Pi*G[1 - y, 0, 1 - y, 1 - y, 0, z] + Pi*G[1 - y, 0, 1 - y, 1 - y, 
          1 - y, z] + Pi*G[1 - y, 1 - y, 0, 0, 0, z] + 
        Pi*G[1 - y, 1 - y, 0, 0, 1 - y, z] + Pi*G[1 - y, 1 - y, 0, 1 - y, 0, 
          z] + Pi*G[1 - y, 1 - y, 0, 1 - y, 1 - y, z] + 
        Pi*G[1 - y, 1 - y, 1 - y, 0, 0, z] + Pi*G[1 - y, 1 - y, 1 - y, 0, 
          1 - y, z] + Pi*G[1 - y, 1 - y, 1 - y, 1 - y, 0, z] + 
        Pi*G[1 - y, 1 - y, 1 - y, 1 - y, 1 - y, z]) - 
      G[1, y]*(G[0, 0, 0, 0, -y, z] + G[0, 0, 1 - y, 1 - y, -y, z] + 
        G[0, 0, 1 - y, -y, 1 - y, z] + G[0, 0, -y, 1 - y, 1 - y, z] + 
        G[0, 1 - y, 0, 1 - y, -y, z] + G[0, 1 - y, 0, -y, 1 - y, z] + 
        G[0, 1 - y, 1 - y, 0, -y, z] + G[1 - y, 0, 0, 1 - y, -y, z] + 
        G[1 - y, 0, 0, -y, 1 - y, z] + G[1 - y, 0, 1 - y, 0, -y, z] + 
        G[1 - y, 1 - y, 0, 0, -y, z] + G[1 - y, 1 - y, 1 - y, 1 - y, -y, z] + 
        G[1 - y, 1 - y, 1 - y, -y, 1 - y, z] + G[1 - y, 1 - y, -y, 1 - y, 
         1 - y, z] + G[1 - y, -y, 1 - y, 1 - y, 1 - y, z] + 
        G[-y, 1 - y, 1 - y, 1 - y, 1 - y, z]) + 
      I*(Pi*G[1 - y, -y, z]*G[1, 1, 1, y] + Pi*G[-y, 1 - y, z]*
         G[1, 1, 1, y] + G[1, 1, y]*(Pi*G[0, 0, -y, z] + 
          Pi*G[1 - y, 1 - y, -y, z] + Pi*G[1 - y, -y, 1 - y, z] + 
          Pi*G[-y, 1 - y, 1 - y, z]) + Pi*G[-y, z]*G[1, 1, 1, 1, y] + 
        G[1, y]*(Pi*G[0, 0, 1 - y, -y, z] + Pi*G[0, 0, -y, 1 - y, z] + 
          Pi*G[0, 1 - y, 0, -y, z] + Pi*G[1 - y, 0, 0, -y, z] + 
          Pi*G[1 - y, 1 - y, 1 - y, -y, z] + Pi*G[1 - y, 1 - y, -y, 1 - y, 
            z] + Pi*G[1 - y, -y, 1 - y, 1 - y, z] + 
          Pi*G[-y, 1 - y, 1 - y, 1 - y, z]) + Pi*G[0, 0, 0, 1, 0, z] + 
        Pi*G[0, 0, 1, 0, 0, z] + Pi*G[0, 0, 1 - y, -y, 1 - y, z] + 
        Pi*G[0, 0, -y, 1 - y, 1 - y, z] + Pi*G[0, 1, 0, 0, 0, z] + 
        Pi*G[0, 1 - y, 0, -y, 1 - y, z] + Pi*G[0, 1 - y, 1 - y, 1, 0, z] + 
        Pi*G[1, 0, 0, 0, 0, z] + Pi*G[1 - y, 0, 0, -y, 1 - y, z] + 
        Pi*G[1 - y, 0, 1 - y, 1, 0, z] + Pi*G[1 - y, 1 - y, 0, 1, 0, z] + 
        Pi*G[1 - y, 1 - y, 1, 0, 0, z] + Pi*G[1 - y, 1 - y, 1 - y, -y, 1 - y, 
          z] + Pi*G[1 - y, 1 - y, -y, 1 - y, 1 - y, z] + 
        Pi*G[1 - y, -y, 1 - y, 1 - y, 1 - y, z] + 
        Pi*G[-y, 1 - y, 1 - y, 1 - y, 1 - y, z]) - G[0, 0, 0, 0, 1, 0, z] - 
      G[0, 0, 0, 0, -y, 1 - y, z] - G[0, 0, 0, 1, 0, 0, z] - 
      G[0, 0, 1, 0, 0, 0, z] - G[0, 0, 1 - y, 1 - y, 1, 0, z] - 
      G[0, 0, 1 - y, 1 - y, -y, 1 - y, z] - G[0, 0, 1 - y, -y, 1 - y, 1 - y, 
       z] - G[0, 0, -y, 1 - y, 1 - y, 1 - y, z] - G[0, 1, 0, 0, 0, 0, z] - 
      G[0, 1 - y, 0, 1 - y, 1, 0, z] - G[0, 1 - y, 0, 1 - y, -y, 1 - y, z] - 
      G[0, 1 - y, 0, -y, 1 - y, 1 - y, z] - G[0, 1 - y, 1 - y, 0, 1, 0, z] - 
      G[0, 1 - y, 1 - y, 0, -y, 1 - y, z] - G[0, 1 - y, 1 - y, 1, 0, 0, z] - 
      G[1, 0, 0, 0, 0, 0, z] + 
      (-(G[0, 1 - y, 1 - y, z]*(G[1, 0, 0, y] + G[1, 0, 1, y])) - 
        G[0, 0, 0, z]*(G[0, 1, 0, y] + G[0, 1, 1, y] + G[1, 0, 0, y] + 
          G[1, 0, 1, y]) - G[0, 1 - y, 0, z]*(G[1, 0, 1, y] + 
          G[1, 1, 0, y]) - G[0, 0, 1 - y, z]*(G[0, 1, 1, y] + G[1, 0, 1, y] + 
          G[1, 1, 0, y]) - G[0, 0, 0, y]*(G[0, 1 - y, 0, z] + 
          G[0, 1 - y, 1 - y, z] + G[1 - y, 0, 0, z] + G[1 - y, 0, 1 - y, 
           z]) - G[1, 0, 0, y]*(G[1 - y, 0, 1 - y, z] + G[1 - y, 1 - y, 0, 
           z]) - G[0, 1, 0, y]*(G[0, 1 - y, 1 - y, z] + G[1 - y, 0, 1 - y, 
           z] + G[1 - y, 1 - y, 0, z]) - G[1, 1, 0, y]*(G[1 - y, 0, 0, z] + 
          G[1 - y, 1 - y, 1 - y, z]) - G[1, 0, 1, y]*(G[1 - y, 0, 0, z] + 
          G[1 - y, 0, 1 - y, z] + G[1 - y, 1 - y, 0, z] + 
          G[1 - y, 1 - y, 1 - y, z]) - G[0, 1, 1, y]*(G[0, 1 - y, 0, z] + 
          G[0, 1 - y, 1 - y, z] + G[1 - y, 0, 0, z] + G[1 - y, 0, 1 - y, z] + 
          G[1 - y, 1 - y, 0, z] + G[1 - y, 1 - y, 1 - y, z]) - 
        G[0, 1 - y, z]*(G[0, 0, 0, 0, y] + G[0, 0, 0, 1, y] + 
          G[0, 1, 1, 0, y] + G[0, 1, 1, 1, y] + G[1, 0, 1, 0, y] + 
          G[1, 0, 1, 1, y] + G[1, 1, 0, 0, y] + G[1, 1, 0, 1, y]) - 
        G[1 - y, 0, z]*(G[0, 0, 0, 0, y] + G[0, 0, 0, 1, y] + 
          G[0, 1, 1, 0, y] + G[0, 1, 1, 1, y] + G[1, 0, 1, 0, y] + 
          G[1, 0, 1, 1, y] + G[1, 1, 0, 0, y] + G[1, 1, 0, 1, y]) - 
        G[0, 0, z]*(G[0, 0, 0, 1, y] + G[0, 0, 1, 0, y] + G[0, 1, 0, 0, y] + 
          G[0, 1, 1, 1, y] + G[1, 0, 0, 0, y] + G[1, 0, 1, 1, y] + 
          G[1, 1, 0, 1, y] + G[1, 1, 1, 0, y]) - G[1 - y, 1 - y, z]*
         (G[0, 0, 0, 1, y] + G[0, 0, 1, 0, y] + G[0, 1, 0, 0, y] + 
          G[0, 1, 1, 1, y] + G[1, 0, 0, 0, y] + G[1, 0, 1, 1, y] + 
          G[1, 1, 0, 1, y] + G[1, 1, 1, 0, y]) - G[0, 0, y]*
         (G[0, 0, 0, 1 - y, z] + G[0, 0, 1 - y, 0, z] + G[0, 1 - y, 0, 0, 
           z] + G[0, 1 - y, 1 - y, 1 - y, z] + G[1 - y, 0, 0, 0, z] + 
          G[1 - y, 0, 1 - y, 1 - y, z] + G[1 - y, 1 - y, 0, 1 - y, z] + 
          G[1 - y, 1 - y, 1 - y, 0, z]) - G[1, 0, y]*(G[0, 0, 0, 0, z] + 
          G[0, 0, 1 - y, 1 - y, z] + G[0, 1 - y, 0, 1 - y, z] + 
          G[0, 1 - y, 1 - y, 0, z] + G[1 - y, 0, 0, 1 - y, z] + 
          G[1 - y, 0, 1 - y, 0, z] + G[1 - y, 1 - y, 0, 0, z] + 
          G[1 - y, 1 - y, 1 - y, 1 - y, z]) - G[0, 1, y]*
         (G[0, 0, 0, 0, z] + G[0, 0, 0, 1 - y, z] + G[0, 0, 1 - y, 0, z] + 
          G[0, 0, 1 - y, 1 - y, z] + G[0, 1 - y, 0, 0, z] + 
          G[0, 1 - y, 0, 1 - y, z] + G[0, 1 - y, 1 - y, 0, z] + 
          G[0, 1 - y, 1 - y, 1 - y, z] + G[1 - y, 0, 0, 0, z] + 
          G[1 - y, 0, 0, 1 - y, z] + G[1 - y, 0, 1 - y, 0, z] + 
          G[1 - y, 0, 1 - y, 1 - y, z] + G[1 - y, 1 - y, 0, 0, z] + 
          G[1 - y, 1 - y, 0, 1 - y, z] + G[1 - y, 1 - y, 1 - y, 0, z] + 
          G[1 - y, 1 - y, 1 - y, 1 - y, z]) - G[0, z]*(G[0, 0, 0, 1, 0, y] + 
          G[0, 0, 0, 1, 1, y] + G[0, 0, 1, 0, 0, y] + G[0, 0, 1, 0, 1, y] + 
          G[0, 1, 0, 0, 0, y] + G[0, 1, 0, 0, 1, y] + G[0, 1, 1, 1, 0, y] + 
          G[0, 1, 1, 1, 1, y] + G[1, 0, 0, 0, 0, y] + G[1, 0, 0, 0, 1, y] + 
          G[1, 0, 1, 1, 0, y] + G[1, 0, 1, 1, 1, y] + G[1, 1, 0, 1, 0, y] + 
          G[1, 1, 0, 1, 1, y] + G[1, 1, 1, 0, 0, y] + G[1, 1, 1, 0, 1, y]) - 
        G[1 - y, z]*(G[0, 0, 0, 1, 1, y] + G[0, 0, 1, 0, 1, y] + 
          G[0, 0, 1, 1, 0, y] + G[0, 1, 0, 0, 1, y] + G[0, 1, 0, 1, 0, y] + 
          G[0, 1, 1, 0, 0, y] + G[0, 1, 1, 1, 1, y] + G[1, 0, 0, 0, 1, y] + 
          G[1, 0, 0, 1, 0, y] + G[1, 0, 1, 0, 0, y] + G[1, 0, 1, 1, 1, y] + 
          G[1, 1, 0, 0, 0, y] + G[1, 1, 0, 1, 1, y] + G[1, 1, 1, 0, 1, y] + 
          G[1, 1, 1, 1, 0, y]) - G[0, y]*(G[0, 0, 0, 1 - y, 0, z] + 
          G[0, 0, 0, 1 - y, 1 - y, z] + G[0, 0, 1 - y, 0, 0, z] + 
          G[0, 0, 1 - y, 0, 1 - y, z] + G[0, 1 - y, 0, 0, 0, z] + 
          G[0, 1 - y, 0, 0, 1 - y, z] + G[0, 1 - y, 1 - y, 1 - y, 0, z] + 
          G[0, 1 - y, 1 - y, 1 - y, 1 - y, z] + G[1 - y, 0, 0, 0, 0, z] + 
          G[1 - y, 0, 0, 0, 1 - y, z] + G[1 - y, 0, 1 - y, 1 - y, 0, z] + 
          G[1 - y, 0, 1 - y, 1 - y, 1 - y, z] + G[1 - y, 1 - y, 0, 1 - y, 0, 
           z] + G[1 - y, 1 - y, 0, 1 - y, 1 - y, z] + G[1 - y, 1 - y, 1 - y, 
           0, 0, z] + G[1 - y, 1 - y, 1 - y, 0, 1 - y, z]) - 
        G[0, 0, 0, 0, 0, 1, y] - G[0, 0, 0, 0, 1, 0, y] - 
        G[0, 0, 0, 1, 0, 0, y] - G[0, 0, 0, 1, 1, 1, y] - 
        G[0, 0, 1, 0, 0, 0, y] - G[0, 0, 1, 0, 1, 1, y] - 
        G[0, 0, 1, 1, 0, 1, y] - G[0, 0, 1, 1, 1, 0, y] - 
        G[0, 1, 0, 0, 0, 0, y] - G[0, 1, 0, 0, 1, 1, y] - 
        G[0, 1, 0, 1, 0, 1, y] - G[0, 1, 0, 1, 1, 0, y] - 
        G[0, 1, 1, 0, 0, 1, y] - G[0, 1, 1, 0, 1, 0, y] - 
        G[0, 1, 1, 1, 0, 0, y] - G[0, 1, 1, 1, 1, 1, y] - 
        G[1, 0, 0, 0, 0, 0, y] - G[1, 0, 0, 0, 1, 1, y] - 
        G[1, 0, 0, 1, 0, 1, y] - G[1, 0, 0, 1, 1, 0, y] - 
        G[1, 0, 1, 0, 0, 1, y] - G[1, 0, 1, 0, 1, 0, y] - 
        G[1, 0, 1, 1, 0, 0, y] - G[1, 0, 1, 1, 1, 1, y] - 
        G[1, 1, 0, 0, 0, 1, y] - G[1, 1, 0, 0, 1, 0, y] - 
        G[1, 1, 0, 1, 0, 0, y] - G[1, 1, 0, 1, 1, 1, y] - 
        G[1, 1, 1, 0, 0, 0, y] - G[1, 1, 1, 0, 1, 1, y] - 
        G[1, 1, 1, 1, 0, 1, y] - G[1, 1, 1, 1, 1, 0, y])/2 - 
      G[1 - y, 0, 0, 1 - y, 1, 0, z] - G[1 - y, 0, 0, 1 - y, -y, 1 - y, z] - 
      G[1 - y, 0, 0, -y, 1 - y, 1 - y, z] - G[1 - y, 0, 1 - y, 0, 1, 0, z] - 
      G[1 - y, 0, 1 - y, 0, -y, 1 - y, z] - G[1 - y, 0, 1 - y, 1, 0, 0, z] - 
      G[1 - y, 1 - y, 0, 0, 1, 0, z] - G[1 - y, 1 - y, 0, 0, -y, 1 - y, z] - 
      G[1 - y, 1 - y, 0, 1, 0, 0, z] - G[1 - y, 1 - y, 1, 0, 0, 0, z] - 
      G[1 - y, 1 - y, 1 - y, 1 - y, 1, 0, z] + 
      (G[0, 1 - y, 0, z]*G[1, 0, 0, y] + G[0, 0, 1 - y, z]*
         (G[0, 1, 0, y] + G[1, 0, 0, y]) + G[0, 1 - y, 1 - y, z]*
         G[1, 1, 0, y] + G[0, 0, 0, z]*(G[0, 0, 1, y] + G[1, 1, 0, y]) + 
        G[1, 1, 0, y]*(G[1 - y, 0, 1 - y, z] + G[1 - y, 1 - y, 0, z]) + 
        G[1, 0, 0, y]*(G[1 - y, 0, 0, z] + G[1 - y, 1 - y, 1 - y, z]) + 
        G[0, 1, 0, y]*(G[0, 1 - y, 0, z] + G[1 - y, 0, 0, z] + 
          G[1 - y, 1 - y, 1 - y, z]) + G[0, 0, 0, y]*(G[0, 0, 0, z] + 
          G[0, 0, 1 - y, z] + G[1 - y, 1 - y, 0, z] + G[1 - y, 1 - y, 1 - y, 
           z]) + G[0, 0, 1, y]*(G[0, 0, 1 - y, z] + G[0, 1 - y, 0, z] + 
          G[0, 1 - y, 1 - y, z] + G[1 - y, 0, 0, z] + G[1 - y, 0, 1 - y, z] + 
          G[1 - y, 1 - y, 0, z] + G[1 - y, 1 - y, 1 - y, z]) + 
        G[1, 1, 1, y]*(G[0, 0, 0, z] + G[0, 0, 1 - y, z] + 
          G[0, 1 - y, 0, z] + G[0, 1 - y, 1 - y, z] + G[1 - y, 0, 0, z] + 
          G[1 - y, 0, 1 - y, z] + G[1 - y, 1 - y, 0, z] + 
          G[1 - y, 1 - y, 1 - y, z]) + G[0, 0, z]*(G[0, 0, 0, 0, y] + 
          G[0, 0, 1, 1, y] + G[0, 1, 0, 1, y] + G[0, 1, 1, 0, y] + 
          G[1, 0, 0, 1, y] + G[1, 0, 1, 0, y] + G[1, 1, 0, 0, y]) + 
        G[1 - y, 1 - y, z]*(G[0, 0, 0, 0, y] + G[0, 0, 1, 1, y] + 
          G[0, 1, 0, 1, y] + G[0, 1, 1, 0, y] + G[1, 0, 0, 1, y] + 
          G[1, 0, 1, 0, y] + G[1, 1, 0, 0, y]) + G[0, 1 - y, z]*
         (G[0, 0, 1, 0, y] + G[0, 0, 1, 1, y] + G[0, 1, 0, 0, y] + 
          G[0, 1, 0, 1, y] + G[1, 0, 0, 0, y] + G[1, 0, 0, 1, y] + 
          G[1, 1, 1, 0, y]) + G[1 - y, 0, z]*(G[0, 0, 1, 0, y] + 
          G[0, 0, 1, 1, y] + G[0, 1, 0, 0, y] + G[0, 1, 0, 1, y] + 
          G[1, 0, 0, 0, y] + G[1, 0, 0, 1, y] + G[1, 1, 1, 0, y]) + 
        (G[0, 0, z] + G[0, 1 - y, z] + G[1 - y, 0, z] + G[1 - y, 1 - y, z])*
         G[1, 1, 1, 1, y] + G[1, 0, y]*(G[0, 0, 0, 1 - y, z] + 
          G[0, 0, 1 - y, 0, z] + G[0, 1 - y, 0, 0, z] + G[0, 1 - y, 1 - y, 
           1 - y, z] + G[1 - y, 0, 0, 0, z] + G[1 - y, 0, 1 - y, 1 - y, z] + 
          G[1 - y, 1 - y, 0, 1 - y, z] + G[1 - y, 1 - y, 1 - y, 0, z]) + 
        G[0, 0, y]*(G[0, 0, 0, 0, z] + G[0, 0, 1 - y, 1 - y, z] + 
          G[0, 1 - y, 0, 1 - y, z] + G[0, 1 - y, 1 - y, 0, z] + 
          G[1 - y, 0, 0, 1 - y, z] + G[1 - y, 0, 1 - y, 0, z] + 
          G[1 - y, 1 - y, 0, 0, z] + G[1 - y, 1 - y, 1 - y, 1 - y, z]) + 
        G[1, 1, y]*(G[0, 0, 0, 0, z] + G[0, 0, 0, 1 - y, z] + 
          G[0, 0, 1 - y, 0, z] + G[0, 0, 1 - y, 1 - y, z] + 
          G[0, 1 - y, 0, 0, z] + G[0, 1 - y, 0, 1 - y, z] + 
          G[0, 1 - y, 1 - y, 0, z] + G[0, 1 - y, 1 - y, 1 - y, z] + 
          G[1 - y, 0, 0, 0, z] + G[1 - y, 0, 0, 1 - y, z] + 
          G[1 - y, 0, 1 - y, 0, z] + G[1 - y, 0, 1 - y, 1 - y, z] + 
          G[1 - y, 1 - y, 0, 0, z] + G[1 - y, 1 - y, 0, 1 - y, z] + 
          G[1 - y, 1 - y, 1 - y, 0, z] + G[1 - y, 1 - y, 1 - y, 1 - y, z]) + 
        G[1 - y, z]*(G[0, 0, 0, 0, 0, y] + G[0, 0, 0, 0, 1, y] + 
          G[0, 0, 0, 1, 0, y] + G[0, 0, 1, 0, 0, y] + G[0, 0, 1, 1, 1, y] + 
          G[0, 1, 0, 0, 0, y] + G[0, 1, 0, 1, 1, y] + G[0, 1, 1, 0, 1, y] + 
          G[0, 1, 1, 1, 0, y] + G[1, 0, 0, 0, 0, y] + G[1, 0, 0, 1, 1, y] + 
          G[1, 0, 1, 0, 1, y] + G[1, 0, 1, 1, 0, y] + G[1, 1, 0, 0, 1, y] + 
          G[1, 1, 0, 1, 0, y] + G[1, 1, 1, 0, 0, y]) + 
        G[0, z]*(G[0, 0, 0, 0, 0, y] + G[0, 0, 0, 0, 1, y] + 
          G[0, 0, 1, 1, 0, y] + G[0, 0, 1, 1, 1, y] + G[0, 1, 0, 1, 0, y] + 
          G[0, 1, 0, 1, 1, y] + G[0, 1, 1, 0, 0, y] + G[0, 1, 1, 0, 1, y] + 
          G[1, 0, 0, 1, 0, y] + G[1, 0, 0, 1, 1, y] + G[1, 0, 1, 0, 0, y] + 
          G[1, 0, 1, 0, 1, y] + G[1, 1, 0, 0, 0, y] + G[1, 1, 0, 0, 1, y] + 
          G[1, 1, 1, 1, 0, y]) + (G[0, z] + G[1 - y, z])*
         G[1, 1, 1, 1, 1, y] + G[0, y]*(G[0, 0, 0, 0, 0, z] + 
          G[0, 0, 0, 0, 1 - y, z] + G[0, 0, 1 - y, 1 - y, 0, z] + 
          G[0, 0, 1 - y, 1 - y, 1 - y, z] + G[0, 1 - y, 0, 1 - y, 0, z] + 
          G[0, 1 - y, 0, 1 - y, 1 - y, z] + G[0, 1 - y, 1 - y, 0, 0, z] + 
          G[0, 1 - y, 1 - y, 0, 1 - y, z] + G[1 - y, 0, 0, 1 - y, 0, z] + 
          G[1 - y, 0, 0, 1 - y, 1 - y, z] + G[1 - y, 0, 1 - y, 0, 0, z] + 
          G[1 - y, 0, 1 - y, 0, 1 - y, z] + G[1 - y, 1 - y, 0, 0, 0, z] + 
          G[1 - y, 1 - y, 0, 0, 1 - y, z] + G[1 - y, 1 - y, 1 - y, 1 - y, 0, 
           z] + G[1 - y, 1 - y, 1 - y, 1 - y, 1 - y, z]) + 
        G[1, y]*(G[0, 0, 0, 0, 0, z] + G[0, 0, 0, 0, 1 - y, z] + 
          G[0, 0, 0, 1 - y, 0, z] + G[0, 0, 0, 1 - y, 1 - y, z] + 
          G[0, 0, 1 - y, 0, 0, z] + G[0, 0, 1 - y, 0, 1 - y, z] + 
          G[0, 0, 1 - y, 1 - y, 0, z] + G[0, 0, 1 - y, 1 - y, 1 - y, z] + 
          G[0, 1 - y, 0, 0, 0, z] + G[0, 1 - y, 0, 0, 1 - y, z] + 
          G[0, 1 - y, 0, 1 - y, 0, z] + G[0, 1 - y, 0, 1 - y, 1 - y, z] + 
          G[0, 1 - y, 1 - y, 0, 0, z] + G[0, 1 - y, 1 - y, 0, 1 - y, z] + 
          G[0, 1 - y, 1 - y, 1 - y, 0, z] + G[0, 1 - y, 1 - y, 1 - y, 1 - y, 
           z] + G[1 - y, 0, 0, 0, 0, z] + G[1 - y, 0, 0, 0, 1 - y, z] + 
          G[1 - y, 0, 0, 1 - y, 0, z] + G[1 - y, 0, 0, 1 - y, 1 - y, z] + 
          G[1 - y, 0, 1 - y, 0, 0, z] + G[1 - y, 0, 1 - y, 0, 1 - y, z] + 
          G[1 - y, 0, 1 - y, 1 - y, 0, z] + G[1 - y, 0, 1 - y, 1 - y, 1 - y, 
           z] + G[1 - y, 1 - y, 0, 0, 0, z] + G[1 - y, 1 - y, 0, 0, 1 - y, 
           z] + G[1 - y, 1 - y, 0, 1 - y, 0, z] + G[1 - y, 1 - y, 0, 1 - y, 
           1 - y, z] + G[1 - y, 1 - y, 1 - y, 0, 0, z] + 
          G[1 - y, 1 - y, 1 - y, 0, 1 - y, z] + G[1 - y, 1 - y, 1 - y, 1 - y, 
           0, z] + G[1 - y, 1 - y, 1 - y, 1 - y, 1 - y, z]) + 
        G[0, 0, 0, 0, 0, 0, y] + G[0, 0, 0, 0, 0, 0, z] + 
        G[0, 0, 0, 0, 0, 1 - y, z] + G[0, 0, 0, 0, 1, 1, y] + 
        G[0, 0, 0, 0, 1 - y, 0, z] + G[0, 0, 0, 0, 1 - y, 1 - y, z] + 
        G[0, 0, 0, 1, 0, 1, y] + G[0, 0, 0, 1, 1, 0, y] + 
        G[0, 0, 0, 1 - y, 0, 0, z] + G[0, 0, 0, 1 - y, 0, 1 - y, z] + 
        G[0, 0, 0, 1 - y, 1 - y, 0, z] + G[0, 0, 0, 1 - y, 1 - y, 1 - y, z] + 
        G[0, 0, 1, 0, 0, 1, y] + G[0, 0, 1, 0, 1, 0, y] + 
        G[0, 0, 1, 1, 0, 0, y] + G[0, 0, 1, 1, 1, 1, y] + 
        G[0, 0, 1 - y, 0, 0, 0, z] + G[0, 0, 1 - y, 0, 0, 1 - y, z] + 
        G[0, 0, 1 - y, 0, 1 - y, 0, z] + G[0, 0, 1 - y, 0, 1 - y, 1 - y, z] + 
        G[0, 0, 1 - y, 1 - y, 0, 0, z] + G[0, 0, 1 - y, 1 - y, 0, 1 - y, z] + 
        G[0, 0, 1 - y, 1 - y, 1 - y, 0, z] + G[0, 0, 1 - y, 1 - y, 1 - y, 
         1 - y, z] + G[0, 1, 0, 0, 0, 1, y] + G[0, 1, 0, 0, 1, 0, y] + 
        G[0, 1, 0, 1, 0, 0, y] + G[0, 1, 0, 1, 1, 1, y] + 
        G[0, 1, 1, 0, 0, 0, y] + G[0, 1, 1, 0, 1, 1, y] + 
        G[0, 1, 1, 1, 0, 1, y] + G[0, 1, 1, 1, 1, 0, y] + 
        G[0, 1 - y, 0, 0, 0, 0, z] + G[0, 1 - y, 0, 0, 0, 1 - y, z] + 
        G[0, 1 - y, 0, 0, 1 - y, 0, z] + G[0, 1 - y, 0, 0, 1 - y, 1 - y, z] + 
        G[0, 1 - y, 0, 1 - y, 0, 0, z] + G[0, 1 - y, 0, 1 - y, 0, 1 - y, z] + 
        G[0, 1 - y, 0, 1 - y, 1 - y, 0, z] + G[0, 1 - y, 0, 1 - y, 1 - y, 
         1 - y, z] + G[0, 1 - y, 1 - y, 0, 0, 0, z] + G[0, 1 - y, 1 - y, 0, 
         0, 1 - y, z] + G[0, 1 - y, 1 - y, 0, 1 - y, 0, z] + 
        G[0, 1 - y, 1 - y, 0, 1 - y, 1 - y, z] + G[0, 1 - y, 1 - y, 1 - y, 0, 
         0, z] + G[0, 1 - y, 1 - y, 1 - y, 0, 1 - y, z] + 
        G[0, 1 - y, 1 - y, 1 - y, 1 - y, 0, z] + G[0, 1 - y, 1 - y, 1 - y, 
         1 - y, 1 - y, z] + G[1, 0, 0, 0, 0, 1, y] + G[1, 0, 0, 0, 1, 0, y] + 
        G[1, 0, 0, 1, 0, 0, y] + G[1, 0, 0, 1, 1, 1, y] + 
        G[1, 0, 1, 0, 0, 0, y] + G[1, 0, 1, 0, 1, 1, y] + 
        G[1, 0, 1, 1, 0, 1, y] + G[1, 0, 1, 1, 1, 0, y] + 
        G[1, 1, 0, 0, 0, 0, y] + G[1, 1, 0, 0, 1, 1, y] + 
        G[1, 1, 0, 1, 0, 1, y] + G[1, 1, 0, 1, 1, 0, y] + 
        G[1, 1, 1, 0, 0, 1, y] + G[1, 1, 1, 0, 1, 0, y] + 
        G[1, 1, 1, 1, 0, 0, y] + G[1, 1, 1, 1, 1, 1, y] + 
        G[1 - y, 0, 0, 0, 0, 0, z] + G[1 - y, 0, 0, 0, 0, 1 - y, z] + 
        G[1 - y, 0, 0, 0, 1 - y, 0, z] + G[1 - y, 0, 0, 0, 1 - y, 1 - y, z] + 
        G[1 - y, 0, 0, 1 - y, 0, 0, z] + G[1 - y, 0, 0, 1 - y, 0, 1 - y, z] + 
        G[1 - y, 0, 0, 1 - y, 1 - y, 0, z] + G[1 - y, 0, 0, 1 - y, 1 - y, 
         1 - y, z] + G[1 - y, 0, 1 - y, 0, 0, 0, z] + G[1 - y, 0, 1 - y, 0, 
         0, 1 - y, z] + G[1 - y, 0, 1 - y, 0, 1 - y, 0, z] + 
        G[1 - y, 0, 1 - y, 0, 1 - y, 1 - y, z] + G[1 - y, 0, 1 - y, 1 - y, 0, 
         0, z] + G[1 - y, 0, 1 - y, 1 - y, 0, 1 - y, z] + 
        G[1 - y, 0, 1 - y, 1 - y, 1 - y, 0, z] + G[1 - y, 0, 1 - y, 1 - y, 
         1 - y, 1 - y, z] + G[1 - y, 1 - y, 0, 0, 0, 0, z] + 
        G[1 - y, 1 - y, 0, 0, 0, 1 - y, z] + G[1 - y, 1 - y, 0, 0, 1 - y, 0, 
         z] + G[1 - y, 1 - y, 0, 0, 1 - y, 1 - y, z] + 
        G[1 - y, 1 - y, 0, 1 - y, 0, 0, z] + G[1 - y, 1 - y, 0, 1 - y, 0, 
         1 - y, z] + G[1 - y, 1 - y, 0, 1 - y, 1 - y, 0, z] + 
        G[1 - y, 1 - y, 0, 1 - y, 1 - y, 1 - y, z] + G[1 - y, 1 - y, 1 - y, 
         0, 0, 0, z] + G[1 - y, 1 - y, 1 - y, 0, 0, 1 - y, z] + 
        G[1 - y, 1 - y, 1 - y, 0, 1 - y, 0, z] + G[1 - y, 1 - y, 1 - y, 0, 
         1 - y, 1 - y, z] + G[1 - y, 1 - y, 1 - y, 1 - y, 0, 0, z] + 
        G[1 - y, 1 - y, 1 - y, 1 - y, 0, 1 - y, z] + G[1 - y, 1 - y, 1 - y, 
         1 - y, 1 - y, 0, z] + G[1 - y, 1 - y, 1 - y, 1 - y, 1 - y, 1 - y, 
         z])/2 - G[1 - y, 1 - y, 1 - y, 1 - y, -y, 1 - y, z] - 
      G[1 - y, 1 - y, 1 - y, -y, 1 - y, 1 - y, z] - G[1 - y, 1 - y, -y, 
       1 - y, 1 - y, 1 - y, z] - G[1 - y, -y, 1 - y, 1 - y, 1 - y, 1 - y, 
       z] - G[-y, 1 - y, 1 - y, 1 - y, 1 - y, 1 - y, z] + 
      ((49*I)/72)*Pi^3*Zeta[3] - ((7*I)/18)*Pi*(-y + y^2 - z + y*z + z^2)*
       Zeta[3] - (7*(9 - 4*y + 4*y^2 - 4*z + 4*y*z + 4*z^2)*Zeta[3])/27 + 
      (7*z*(-1 + y + z)*G[0, y]*Zeta[3])/18 + 
      (7*y*(-1 + y + z)*G[0, z]*Zeta[3])/18 + (49*Zeta[3]^2)/12 - 
      (35*(Pi^2*G[0, y]*Zeta[3] + Pi^2*G[0, z]*Zeta[3]))/72 - 
      (7*y*z*(G[1, y]*Zeta[3] + G[1 - y, z]*Zeta[3]))/18 - 
      (7*(Pi^2*G[1, y]*Zeta[3] + Pi^2*G[1 - y, z]*Zeta[3]))/8 + 
      ((7*I)/6)*(Pi*G[0, 1, y]*Zeta[3] + Pi*G[1, 0, y]*Zeta[3]) + 
      ((7*I)/3)*(Pi*G[1, y]*G[-y, z]*Zeta[3] + Pi*G[1, 0, z]*Zeta[3] + 
        Pi*G[-y, 1 - y, z]*Zeta[3]) - ((7*I)/6)*(Pi*G[0, 0, y]*Zeta[3] + 
        Pi*G[0, 0, z]*Zeta[3] + Pi*G[0, 1 - y, z]*Zeta[3] + 
        Pi*G[1, 1, y]*Zeta[3] + Pi*G[1 - y, 0, z]*Zeta[3] + 
        Pi*G[1 - y, 1 - y, z]*Zeta[3] + G[0, y]*(Pi*G[0, z]*Zeta[3] + 
          Pi*G[1 - y, z]*Zeta[3]) + G[1, y]*(Pi*G[0, z]*Zeta[3] + 
          Pi*G[1 - y, z]*Zeta[3])) - 
      (7*(G[1 - y, z]*G[0, 1, y]*Zeta[3] + G[0, 1, 0, y]*Zeta[3] + 
         G[0, 1, 1, y]*Zeta[3] + G[1, 0, 0, y]*Zeta[3] + 
         G[1, 0, 1, y]*Zeta[3] + G[0, z]*(G[0, 1, y]*Zeta[3] + 
           G[1, 0, y]*Zeta[3]) + G[0, y]*(G[0, 1 - y, z]*Zeta[3] + 
           G[1 - y, 0, z]*Zeta[3])))/6 + 
      (7*(G[0, z]*G[0, 0, y]*Zeta[3] + G[0, 0, 0, y]*Zeta[3] + 
         G[0, 0, 0, z]*Zeta[3] + G[0, 0, 1, y]*Zeta[3] + 
         G[0, 0, 1 - y, z]*Zeta[3] + G[0, 1 - y, 0, z]*Zeta[3] + 
         G[0, 1 - y, 1 - y, z]*Zeta[3] + G[1, 1, 0, y]*Zeta[3] + 
         G[1, 1, 1, y]*Zeta[3] + G[1 - y, 0, 0, z]*Zeta[3] + 
         G[1 - y, 0, 1 - y, z]*Zeta[3] + G[1 - y, 1 - y, 0, z]*Zeta[3] + 
         G[1 - y, 1 - y, 1 - y, z]*Zeta[3] + G[1, 1, y]*(G[0, z]*Zeta[3] + 
           G[1 - y, z]*Zeta[3]) + G[1 - y, z]*(G[0, 0, y]*Zeta[3] + 
           G[1, 0, y]*Zeta[3]) + G[0, y]*(G[0, 0, z]*Zeta[3] + 
           G[1 - y, 1 - y, z]*Zeta[3]) + G[1, y]*(G[0, 0, z]*Zeta[3] + 
           G[0, 1 - y, z]*Zeta[3] + G[1 - y, 0, z]*Zeta[3] + 
           G[1 - y, 1 - y, z]*Zeta[3])))/6 - 
      (7*(G[-y, z]*G[1, 1, y]*Zeta[3] + G[0, 1, 0, z]*Zeta[3] + 
         G[1, 0, 0, z]*Zeta[3] + G[1 - y, -y, 1 - y, z]*Zeta[3] + 
         G[-y, 1 - y, 1 - y, z]*Zeta[3] + G[1, y]*(G[1 - y, -y, z]*Zeta[3] + 
           G[-y, 1 - y, z]*Zeta[3])))/3 - ((93*I)/10)*Pi*Zeta[5] + 
      (31*(G[0, y]*Zeta[5] + G[0, z]*Zeta[5] + G[1, y]*Zeta[5] + 
         G[1 - y, z]*Zeta[5]))/10), B1 -> 0, 
  C1 -> -1/2*1/eps + (y - y^2 + z - y*z - z^2)/6 + 
    eps*((-11*(-y + y^2 - z + y*z + z^2))/18 - 
      (I/6)*Pi*(-y + y^2 - z + y*z + z^2) + (z*(-1 + y + z)*G[0, y])/6 + 
      (y*(-1 + y + z)*G[0, z])/6 - (y*z*(G[1, y] + G[1 - y, z]))/6) + 
    eps^2*((-85*(-y + y^2 - z + y*z + z^2))/54 - ((11*I)/18)*Pi*
       (-y + y^2 - z + y*z + z^2) + (7*Pi^2*(-y + y^2 - z + y*z + z^2))/72 + 
      (11*z*(-1 + y + z)*G[0, y])/18 + (I/6)*Pi*z*(-1 + y + z)*G[0, y] + 
      (11*y*(-1 + y + z)*G[0, z])/18 + (I/6)*Pi*y*(-1 + y + z)*G[0, z] - 
      (11*y*z*(G[1, y] + G[1 - y, z]))/18 - 
      (I/6)*y*z*(Pi*G[1, y] + Pi*G[1 - y, z]) - (z*(-1 + y + z)*G[0, 0, y])/
       6 - (y*(-1 + y + z)*G[0, 0, z])/6 + 
      (y*z*(G[1, y]*G[1 - y, z] + G[1, 1, y] + G[1 - y, 1 - y, z]))/6) + 
    eps^3*((-575*(-y + y^2 - z + y*z + z^2))/162 - 
      ((85*I)/54)*Pi*(-y + y^2 - z + y*z + z^2) + 
      (77*Pi^2*(-y + y^2 - z + y*z + z^2))/216 + 
      (I/24)*Pi^3*(-y + y^2 - z + y*z + z^2) + (85*z*(-1 + y + z)*G[0, y])/
       54 + ((11*I)/18)*Pi*z*(-1 + y + z)*G[0, y] - 
      (7*Pi^2*z*(-1 + y + z)*G[0, y])/72 + (85*y*(-1 + y + z)*G[0, z])/54 + 
      ((11*I)/18)*Pi*y*(-1 + y + z)*G[0, z] - (7*Pi^2*y*(-1 + y + z)*G[0, z])/
       72 - (85*y*z*(G[1, y] + G[1 - y, z]))/54 - ((11*I)/18)*y*z*
       (Pi*G[1, y] + Pi*G[1 - y, z]) + 
      (7*y*z*(Pi^2*G[1, y] + Pi^2*G[1 - y, z]))/72 - 
      (11*z*(-1 + y + z)*G[0, 0, y])/18 - (I/6)*Pi*z*(-1 + y + z)*
       G[0, 0, y] - (11*y*(-1 + y + z)*G[0, 0, z])/18 - 
      (I/6)*Pi*y*(-1 + y + z)*G[0, 0, z] + 
      (11*y*z*(G[1, y]*G[1 - y, z] + G[1, 1, y] + G[1 - y, 1 - y, z]))/18 + 
      (I/6)*y*z*(Pi*G[1, y]*G[1 - y, z] + Pi*G[1, 1, y] + 
        Pi*G[1 - y, 1 - y, z]) + (z*(-1 + y + z)*G[0, 0, 0, y])/6 + 
      (y*(-1 + y + z)*G[0, 0, 0, z])/6 - 
      (y*z*(G[1 - y, z]*G[1, 1, y] + G[1, y]*G[1 - y, 1 - y, z] + 
         G[1, 1, 1, y] + G[1 - y, 1 - y, 1 - y, z]))/6 + 
      (7*(-y + y^2 - z + y*z + z^2)*Zeta[3])/18) + 
    eps^4*((-3661*(-y + y^2 - z + y*z + z^2))/486 - 
      ((575*I)/162)*Pi*(-y + y^2 - z + y*z + z^2) + 
      (595*Pi^2*(-y + y^2 - z + y*z + z^2))/648 + ((11*I)/72)*Pi^3*
       (-y + y^2 - z + y*z + z^2) - (73*Pi^4*(-y + y^2 - z + y*z + z^2))/
       8640 + (575*z*(-1 + y + z)*G[0, y])/162 + ((85*I)/54)*Pi*z*
       (-1 + y + z)*G[0, y] - (77*Pi^2*z*(-1 + y + z)*G[0, y])/216 - 
      (I/24)*Pi^3*z*(-1 + y + z)*G[0, y] + (575*y*(-1 + y + z)*G[0, z])/162 + 
      ((85*I)/54)*Pi*y*(-1 + y + z)*G[0, z] - 
      (77*Pi^2*y*(-1 + y + z)*G[0, z])/216 - (I/24)*Pi^3*y*(-1 + y + z)*
       G[0, z] - (575*y*z*(G[1, y] + G[1 - y, z]))/162 - 
      ((85*I)/54)*y*z*(Pi*G[1, y] + Pi*G[1 - y, z]) + 
      (77*y*z*(Pi^2*G[1, y] + Pi^2*G[1 - y, z]))/216 + 
      (I/24)*y*z*(Pi^3*G[1, y] + Pi^3*G[1 - y, z]) - 
      (85*z*(-1 + y + z)*G[0, 0, y])/54 - ((11*I)/18)*Pi*z*(-1 + y + z)*
       G[0, 0, y] + (7*Pi^2*z*(-1 + y + z)*G[0, 0, y])/72 - 
      (85*y*(-1 + y + z)*G[0, 0, z])/54 - ((11*I)/18)*Pi*y*(-1 + y + z)*
       G[0, 0, z] + (7*Pi^2*y*(-1 + y + z)*G[0, 0, z])/72 + 
      (85*y*z*(G[1, y]*G[1 - y, z] + G[1, 1, y] + G[1 - y, 1 - y, z]))/54 + 
      ((11*I)/18)*y*z*(Pi*G[1, y]*G[1 - y, z] + Pi*G[1, 1, y] + 
        Pi*G[1 - y, 1 - y, z]) - (7*y*z*(Pi^2*G[1, y]*G[1 - y, z] + 
         Pi^2*G[1, 1, y] + Pi^2*G[1 - y, 1 - y, z]))/72 + 
      (11*z*(-1 + y + z)*G[0, 0, 0, y])/18 + (I/6)*Pi*z*(-1 + y + z)*
       G[0, 0, 0, y] + (11*y*(-1 + y + z)*G[0, 0, 0, z])/18 + 
      (I/6)*Pi*y*(-1 + y + z)*G[0, 0, 0, z] - 
      (11*y*z*(G[1 - y, z]*G[1, 1, y] + G[1, y]*G[1 - y, 1 - y, z] + 
         G[1, 1, 1, y] + G[1 - y, 1 - y, 1 - y, z]))/18 - 
      (I/6)*y*z*(Pi*G[1 - y, z]*G[1, 1, y] + Pi*G[1, y]*G[1 - y, 1 - y, z] + 
        Pi*G[1, 1, 1, y] + Pi*G[1 - y, 1 - y, 1 - y, z]) - 
      (z*(-1 + y + z)*G[0, 0, 0, 0, y])/6 - (y*(-1 + y + z)*G[0, 0, 0, 0, z])/
       6 + (y*z*(G[1, 1, y]*G[1 - y, 1 - y, z] + G[1 - y, z]*G[1, 1, 1, y] + 
         G[1, y]*G[1 - y, 1 - y, 1 - y, z] + G[1, 1, 1, 1, y] + 
         G[1 - y, 1 - y, 1 - y, 1 - y, z]))/6 + 
      (77*(-y + y^2 - z + y*z + z^2)*Zeta[3])/54 + 
      ((7*I)/18)*Pi*(-y + y^2 - z + y*z + z^2)*Zeta[3] - 
      (7*z*(-1 + y + z)*G[0, y]*Zeta[3])/18 - 
      (7*y*(-1 + y + z)*G[0, z]*Zeta[3])/18 + 
      (7*y*z*(G[1, y]*Zeta[3] + G[1 - y, z]*Zeta[3]))/18)}, 
 {A2 -> -9/(8*eps^4) + ((11*I)/288)*Pi^3 - (1987*Pi^4)/2880 - 
    (I/72)*Pi*(34 - 107*y + 107*y^2 - 107*z + 107*y*z + 107*z^2) + 
    (Pi^2*(-2747 + 5038*y - 1379*y^2 - 1368*y^3 + 456*y^4 + 5038*z - 
       3598*y*z - 2832*y^2*z + 1392*y^3*z - 1379*z^2 - 2832*y*z^2 + 
       1752*y^2*z^2 - 1368*z^3 + 1392*y*z^3 + 456*z^4))/
     (864*(-1 + y + z)^2) - ((5*I)/6)*(Pi^3*G[0, y] + Pi^3*G[0, z]) + 
    (-2887 + 82*y - 82*y^2 + 82*z - 82*y*z - 82*z^2 + 
      ((180*y^2 - 360*y^3 + 180*y^4 + 278*z + 400*y*z - 1176*y^2*z + 
         498*y^3*z - 53*z^2 - 1128*y*z^2 + 723*y^2*z^2 - 450*z^3 + 
         450*y*z^3 + 225*z^4)*G[0, y])/(z*(-1 + y + z)) + 
      ((278*y - 53*y^2 - 450*y^3 + 225*y^4 + 400*y*z - 1128*y^2*z + 
         450*y^3*z + 180*z^2 - 1176*y*z^2 + 723*y^2*z^2 - 360*z^3 + 
         498*y*z^3 + 180*z^4)*G[0, z])/(y*(-1 + y + z)))/216 - 
    (11*(Pi^2*G[0, y] + Pi^2*G[0, z] + Pi^2*G[1, y]))/96 - 
    (11*Pi^2*G[1, z])/36 + (55*Pi^2*G[1 - y, z])/288 - 
    ((180*y^2 - 360*y^3 + 180*y^4 + 818*y*z - 762*y^2*z + 222*y^3*z + 
       180*z^2 - 762*y*z^2 + 309*y^2*z^2 - 360*z^3 + 222*y*z^3 + 180*z^4)*
      (G[1, y] + G[1 - y, z]))/(216*y*z) - 
    ((4*I)/3)*(Pi^3*G[1, y] + Pi^3*G[1 - y, z]) + 
    (-99/16 - ((9*I)/4)*Pi + (3*(G[0, y] + G[0, z] + G[1, y] + G[1 - y, z]))/
       4)/eps^3 + (I/36)*(Pi*(-67 - 6*y + 6*y^2 - 24*z + 24*y*z + 24*z^2)*
       G[0, y] + Pi*(-67 - 24*y + 24*y^2 - 6*z + 24*y*z + 6*z^2)*G[0, z] + 
      (-67 - 6*y + 6*y^2 - 6*z - 12*y*z + 6*z^2)*(Pi*G[1, y] + 
        Pi*G[1 - y, z])) + (11*G[1 - y, z]*G[0, 1, y])/8 + 
    (Pi^2*G[0, 1, z])/3 + G[0, 1, y]*G[0, 1 - y, z] + 
    (2*I)*Pi*G[1 - y, z]*G[1, 0, y] - G[0, 1 - y, z]*G[1, 0, y] + 
    ((11*I)/24)*(Pi*G[0, 1, y] + Pi*G[1, 0, y]) - 
    (5*(Pi^2*G[0, 1, y] + Pi^2*G[1, 0, y]))/6 - 3*Pi^2*G[1, 0, z] - 
    (Pi^2*G[1, 1, z])/3 + (13*(Pi^2*G[0, z]*G[1, y] + 
       Pi^2*G[0, y]*G[1 - y, z] + Pi^2*G[0, 1 - y, z] + Pi^2*G[1 - y, 0, z]))/
     6 + (-(((-67 + 128*y - 49*y^2 - 18*y^3 + 6*y^4 + 128*z - 5*y*z - 
          138*y^2*z + 15*y^3*z - 49*z^2 - 138*y*z^2 + 48*y^2*z^2 - 18*z^3 + 
          15*y*z^3 + 6*z^4)*G[0, y]*G[0, z])/(-1 + y + z)^2) - 
      ((30*y^2 - 60*y^3 + 30*y^4 + 102*y*z - 162*y^2*z + 60*y^3*z - 67*z^2 - 
         111*y*z^2 + 39*y^2*z^2 - 6*z^3 + 9*y*z^3 + 6*z^4)*G[0, y]*
        G[1 - y, z])/z^2 - ((-67*y^2 - 6*y^3 + 6*y^4 + 102*y*z - 111*y^2*z + 
         9*y^3*z + 30*z^2 - 162*y*z^2 + 39*y^2*z^2 - 60*z^3 + 60*y*z^3 + 
         30*z^4)*(G[0, z]*G[1, y] + G[0, 1 - y, z] + G[1 - y, 0, z]))/y^2)/
     36 - ((11*I)/24)*(Pi*G[0, y]*G[0, z] + Pi*G[0, y]*G[1 - y, z] + 
      G[1, y]*(Pi*G[0, z] + Pi*G[1 - y, z]) + Pi*G[0, 0, y] + Pi*G[0, 0, z] + 
      Pi*G[0, 1 - y, z] + Pi*G[1, 1, y] + Pi*G[1 - y, 0, z] + 
      Pi*G[1 - y, 1 - y, z]) + 
    (7*(Pi^2*G[1, y]*G[1 - y, z] + Pi^2*G[1 - y, 1 - y, z]))/3 + 
    ((67 + 3*y - 3*y^2 + 18*z - 18*y*z - 18*z^2)*G[0, 0, y] + 
      (67 + 18*y - 18*y^2 + 3*z - 18*y*z - 3*z^2)*G[0, 0, z] + 
      ((-67*y^2 - 3*y^3 + 3*y^4 + 102*y*z - 108*y^2*z + 9*y^3*z + 30*z^2 - 
         162*y*z^2 + 36*y^2*z^2 - 60*z^3 + 60*y*z^3 + 30*z^4)*G[0, 1, y])/
       y^2 + ((-67 + 131*y - 58*y^2 - 9*y^3 + 3*y^4 + 134*z - 29*y*z - 
         108*y^2*z + 3*y^3*z - 67*z^2 - 99*y*z^2 + 27*y^2*z^2 - 3*y*z^3)*
        G[1, 0, y])/(-1 + y + z)^2 + (67 + 3*y - 3*y^2 + 3*z + 12*y*z - 
        3*z^2)*(G[1, y]*G[1 - y, z] + G[1, 1, y] + G[1 - y, 1 - y, z]))/36 - 
    G[0, 1, y]*G[1 - y, -y, z] + G[1, 0, y]*G[1 - y, -y, z] + 
    ((11*I)/12)*(Pi*G[1, y]*G[-y, z] + Pi*G[1, 0, z] + Pi*G[-y, 1 - y, z]) - 
    (10*(Pi^2*G[1, y]*G[-y, z] + Pi^2*G[-y, 1 - y, z]))/3 + 
    (((-67*y^2 + 131*y^3 - 58*y^4 - 9*y^5 + 3*y^6 + 51*y*z - 25*y^2*z + 
         91*y^3*z - 126*y^4*z + 9*y^5*z + 15*z^2 - 213*y*z^2 + 347*y^2*z^2 - 
         297*y^3*z^2 + 45*y^4*z^2 - 60*z^3 + 333*y*z^3 - 351*y^2*z^3 + 
         75*y^3*z^3 + 90*z^4 - 231*y*z^4 + 96*y^2*z^4 - 60*z^5 + 60*y*z^5 + 
         15*z^6)*G[1, 0, z])/(y^2*(-1 + y + z)^2) + 
      ((15*y^4 - 30*y^5 + 15*y^6 + 51*y^3*z - 81*y^4*z + 30*y^5*z - 
         67*y^2*z^2 - 57*y^3*z^2 + 21*y^4*z^2 + 51*y*z^3 - 57*y^2*z^3 + 
         9*y^3*z^3 + 15*z^4 - 81*y*z^4 + 21*y^2*z^4 - 30*z^5 + 30*y*z^5 + 
         15*z^6)*(G[1, y]*G[-y, z] + G[-y, 1 - y, z]))/(y^2*z^2))/18 + 
    (((-11*I)/2)*Pi + (9*Pi^2)/4 + (-157 + 8*y - 8*y^2 + 8*z - 8*y*z - 8*z^2)/
       32 - G[0, y]*G[0, z] - G[0, y]*G[1 - y, z] - 
      G[1, y]*(G[0, z] + G[1 - y, z]) + 
      (11*(G[0, y] + G[0, z] + G[1, y] + G[1 - y, z]))/6 + 
      ((3*I)/2)*(Pi*G[0, y] + Pi*G[0, z] + Pi*G[1, y] + Pi*G[1 - y, z]) - 
      G[0, 0, y] - G[0, 0, z] - G[0, 1 - y, z] + (G[0, 1, y] + G[1, 0, y])/
       2 - G[1, 1, y] - G[1 - y, 0, z] - G[1 - y, 1 - y, z] + 
      (3*(G[1, y]*G[-y, z] + G[1, 0, z] + G[-y, 1 - y, z]))/2)/eps^2 + 
    (5*G[-y, z]*G[0, 0, 1, y])/2 - G[1 - y, z]*G[1, 0, 0, y] - 
    (11*(G[0, z]*G[0, 1, y] + G[0, z]*G[1, 0, y] + G[1 - y, z]*G[1, 0, y] + 
       G[0, 1, 1, y] + G[1, 0, 0, y]))/24 + G[1 - y, z]*G[1, 0, 1, y] - 
    (2*I)*(Pi*G[0, 1, 0, y] + Pi*G[0, 1, 1, y] + Pi*G[1, 0, 0, y] + 
      Pi*G[1, 0, 1, y]) + I*(Pi*G[0, 0, 1, y] + Pi*G[1, 1, 0, y]) + 
    (11*(G[0, z]*G[0, 0, y] + G[1 - y, z]*G[0, 0, y] + 
       (G[0, z] + G[1 - y, z])*G[1, 1, y] + 
       G[0, y]*(G[0, 0, z] + G[0, 1 - y, z] + G[1 - y, 0, z]) + 
       G[0, y]*G[1 - y, 1 - y, z] + G[1, y]*(G[0, 0, z] + G[0, 1 - y, z] + 
         G[1 - y, 0, z] + G[1 - y, 1 - y, z]) + G[0, 0, 0, y] + 
       G[0, 0, 0, z] + G[0, 0, 1, y] + G[0, 0, 1 - y, z] + G[0, 1, 0, y] + 
       G[0, 1 - y, 0, z] + G[0, 1 - y, 1 - y, z] + G[1, 0, 1, y] + 
       G[1, 1, 0, y] + G[1, 1, 1, y] + G[1 - y, 0, 0, z] + 
       G[1 - y, 0, 1 - y, z] + G[1 - y, 1 - y, 0, z] + 
       G[1 - y, 1 - y, 1 - y, z]))/24 + 
    (3*I)*(Pi*G[0, z]*G[0, 0, y] + Pi*G[1 - y, z]*G[0, 0, y] + 
      Pi*G[0, y]*G[0, 0, z] + (Pi*G[0, z] + Pi*G[1 - y, z])*G[1, 1, y] + 
      Pi*G[0, y]*G[1 - y, 1 - y, z] + G[1, y]*(Pi*G[0, 0, z] + 
        Pi*G[0, 1 - y, z] + Pi*G[1 - y, 0, z] + Pi*G[1 - y, 1 - y, z]) + 
      Pi*G[0, 0, 0, y] + Pi*G[0, 0, 0, z] + Pi*G[0, 0, 1 - y, z] + 
      Pi*G[0, 1 - y, 0, z] + Pi*G[0, 1 - y, 1 - y, z] + Pi*G[1, 1, 1, y] + 
      Pi*G[1 - y, 0, 0, z] + Pi*G[1 - y, 0, 1 - y, z] + 
      Pi*G[1 - y, 1 - y, 0, z] + Pi*G[1 - y, 1 - y, 1 - y, z]) + 
    G[1, y]*(G[0, 0, -y, z] + G[0, 1, 0, z] + G[0, 1 - y, -y, z] + 
      G[1 - y, 0, -y, z] + G[1 - y, -y, 0, z]) + 
    (11*(G[-y, z]*G[0, 1, y] + G[1, y]*G[1 - y, -y, z] + G[0, 1, 0, z] + 
       G[1 - y, -y, 1 - y, z]))/12 + 
    G[0, y]*(G[0, 1, 0, z] + G[0, 1 - y, 0, z] + G[1 - y, 0, 1 - y, z] + 
      G[1 - y, -y, 1 - y, z]) - (4*I)*(Pi*G[1, y]*G[1 - y, -y, z] + 
      Pi*G[0, 1, 0, z] + Pi*G[1 - y, -y, 1 - y, z]) - 
    I*(Pi*G[0, z]*G[0, 1, y] + Pi*G[1 - y, z]*G[0, 1, y] + 
      Pi*G[-y, z]*G[0, 1, y] + (Pi*G[0, z] + Pi*G[-y, z])*G[1, 0, y] + 
      G[1, y]*(Pi*G[0, -y, z] + Pi*G[1, 0, z] + Pi*G[-y, 0, z]) + 
      G[0, y]*(Pi*G[1, 0, z] + Pi*G[-y, 1 - y, z]) + Pi*G[0, -y, 1 - y, z] + 
      Pi*G[1, 0, 1 - y, z] + Pi*G[1, 1 - y, 0, z] + Pi*G[1 - y, 1, 0, z] + 
      Pi*G[-y, 0, 1 - y, z] + Pi*G[-y, 1 - y, 0, z]) - 
    (11*(G[-y, z]*G[1, 0, y] + G[-y, z]*G[1, 1, y] + 
       G[0, y]*(G[1, 0, z] + G[-y, 1 - y, z]) + 
       G[1, y]*(G[0, -y, z] + G[1, 0, z] + G[-y, 0, z] + G[-y, 1 - y, z]) + 
       G[0, -y, 1 - y, z] + G[1, 0, 0, z] + G[1, 0, 1 - y, z] + 
       G[1, 1 - y, 0, z] + G[1 - y, 1, 0, z] + G[-y, 0, 1 - y, z] + 
       G[-y, 1 - y, 0, z] + G[-y, 1 - y, 1 - y, z]))/12 - 
    (5*I)*(Pi*G[-y, z]*G[1, 1, y] + Pi*G[1, y]*G[-y, 1 - y, z] + 
      Pi*G[1, 0, 0, z] + Pi*G[-y, 1 - y, 1 - y, z]) + 
    (11*(Pi^2*G[0, y]*G[0, z] + Pi^2*G[0, 0, y] + Pi^2*G[0, 0, z] + 
       G[1, y]*G[-y, -y, z] + G[1, 1, 0, z] + G[-y, -y, 1 - y, z]))/6 + 
    G[0, 0, -y, 1 - y, z] - G[0, 1, 0, 1, y] + G[0, 1, 0, 1 - y, z] - 
    G[0, 1, 1, 0, y] + G[0, 1, 1 - y, 0, z] + G[0, 1 - y, 1, 0, z] + 
    G[0, 1 - y, -y, 1 - y, z] - G[1, 0, 0, 1, y] - G[1, 0, 1, 0, y] - 
    (3*(G[1, 0, y]*G[1 - y, 1 - y, z] + G[0, 0, 1, 1, y] + G[1, 1, 0, 0, y]))/
     2 + G[1 - y, 0, 1, 0, z] + G[1 - y, 0, -y, 1 - y, z] + 
    (-(G[0, 1, y]*(G[1, 0, z] + G[-y, 0, z])) - 
      G[1, 0, y]*(G[1, 0, z] + G[-y, 0, z]) - G[0, 1, y]*G[-y, 1 - y, z] - 
      G[0, z]*G[0, 0, 1, y] - G[1 - y, z]*G[0, 1, 0, y] - 
      G[-y, z]*(G[0, 1, 1, y] + G[1, 0, 1, y]) - G[0, z]*G[1, 1, 0, y] - 
      G[1, y]*(G[0, -y, 0, z] + G[1 - y, 1, 0, z]) - 
      G[0, y]*(G[0, 0, 1 - y, z] + G[1, 0, 1 - y, z] + G[1, 1 - y, 0, z] + 
        G[1 - y, 1 - y, 0, z] + G[-y, 0, 1 - y, z] + G[-y, 1 - y, 0, z]) - 
      G[0, -y, 0, 1 - y, z] - G[0, -y, 1 - y, 0, z] - 
      G[1 - y, 1, 0, 1 - y, z] - G[1 - y, 1, 1 - y, 0, z])/2 + 
    G[1 - y, 1 - y, 1, 0, z] - 
    (5*(G[0, 0, y]*G[0, 0, z] + G[0, 0, y]*G[1 - y, 1 - y, z] + 
       G[1, 1, y]*(G[0, 0, z] + G[0, 1 - y, z] + G[1 - y, 0, z] + 
         G[1 - y, 1 - y, z]) + G[0, z]*G[0, 0, 0, y] + 
       G[1 - y, z]*(G[0, 0, 0, y] + G[0, 0, 1, y]) + (G[0, z] + G[1 - y, z])*
        G[1, 1, 1, y] + G[0, y]*(G[0, 0, 0, z] + G[1 - y, 1 - y, 1 - y, z]) + 
       G[1, y]*(G[0, 0, 0, z] + G[0, 0, 1 - y, z] + G[0, 1 - y, 0, z] + 
         G[0, 1 - y, 1 - y, z] + G[1 - y, 0, 0, z] + G[1 - y, 0, 1 - y, z] + 
         G[1 - y, 1 - y, 0, z] + G[1 - y, 1 - y, 1 - y, z]) + 
       G[0, 0, 0, 0, y] + G[0, 0, 0, 0, z] + G[0, 0, 0, 1 - y, z] + 
       G[0, 0, 1 - y, 0, z] + G[0, 0, 1 - y, 1 - y, z] + 
       G[0, 1 - y, 0, 0, z] + G[0, 1 - y, 0, 1 - y, z] + 
       G[0, 1 - y, 1 - y, 0, z] + G[0, 1 - y, 1 - y, 1 - y, z] + 
       G[1, 1, 1, 1, y] + G[1 - y, 0, 0, 0, z] + G[1 - y, 0, 0, 1 - y, z] + 
       G[1 - y, 0, 1 - y, 0, z] + G[1 - y, 0, 1 - y, 1 - y, z] + 
       G[1 - y, 1 - y, 0, 0, z] + G[1 - y, 1 - y, 0, 1 - y, z] + 
       G[1 - y, 1 - y, 1 - y, 0, z] + G[1 - y, 1 - y, 1 - y, 1 - y, z]))/2 + 
    G[1 - y, -y, 0, 1 - y, z] + G[1 - y, -y, 1 - y, 0, z] + 
    4*(G[1, 1, y]*G[1 - y, -y, z] + G[1, y]*(G[1 - y, 1 - y, -y, z] + 
        G[1 - y, -y, 1 - y, z]) + G[0, 0, 1, 0, z] + G[0, 1, 0, 0, z] + 
      G[1 - y, 1 - y, -y, 1 - y, z] + G[1 - y, -y, 1 - y, 1 - y, z]) + 
    (G[0, 0, z]*G[0, 1, y] + G[0, 1, y]*G[0, -y, z] + 
      (G[0, 0, z] + G[0, -y, z])*G[1, 0, y] + G[0, 0, y]*G[1, 0, z] + 
      G[1, 0, z]*G[1, 1, y] + G[0, 0, y]*G[-y, 1 - y, z] + 
      G[-y, z]*G[0, 1, 0, y] + G[-y, z]*G[1, 0, 0, y] + 
      G[0, y]*(G[0, -y, 1 - y, z] + G[1 - y, 1, 0, z]) + 
      G[1, y]*(G[1, 0, 1 - y, z] + G[1, 1 - y, 0, z] + G[-y, 0, 0, z]) + 
      G[0, 0, 0, 1, y] + G[1, 0, 1 - y, 1 - y, z] + G[1, 1, 1, 0, y] + 
      G[1, 1 - y, 0, 1 - y, z] + G[1, 1 - y, 1 - y, 0, z] + 
      G[-y, 0, 0, 1 - y, z] + G[-y, 0, 1 - y, 0, z] + G[-y, 1 - y, 0, 0, z])/
     2 + (3*(G[0, 1, y]*G[1 - y, 1 - y, z] + G[1, 1, y]*
        (G[0, -y, z] + G[-y, 0, z]) + G[1, 0, y]*G[-y, 1 - y, z] + 
       G[0, z]*G[0, 1, 0, y] + G[1 - y, z]*G[0, 1, 1, y] + 
       G[0, z]*G[1, 0, 0, y] + G[0, z]*(G[0, 1, 1, y] + G[1, 0, 1, y]) + 
       G[-y, z]*G[1, 1, 0, y] + G[1, y]*(G[0, -y, 1 - y, z] + G[1, 0, 0, z] + 
         G[-y, 0, 1 - y, z] + G[-y, 1 - y, 0, z]) + 
       G[0, y]*(G[1, 0, 0, z] + G[-y, 1 - y, 1 - y, z]) + G[0, 0, 1, 0, y] + 
       G[0, -y, 1 - y, 1 - y, z] + G[1, 0, 0, 1 - y, z] + 
       G[1, 0, 1 - y, 0, z] + G[1, 1, 0, 1, y] + G[1, 1 - y, 0, 0, z] + 
       G[1 - y, 1, 0, 0, z] + G[-y, 0, 1 - y, 1 - y, z] + 
       G[-y, 1 - y, 0, 1 - y, z] + G[-y, 1 - y, 1 - y, 0, z]))/2 + 
    (9*(G[1, 1, y]*G[-y, 1 - y, z] + G[-y, z]*G[1, 1, 1, y] + 
       G[1, y]*G[-y, 1 - y, 1 - y, z] + G[1, 0, 0, 0, z] + 
       G[-y, 1 - y, 1 - y, 1 - y, z]))/2 - 
    2*(G[1, 1, y]*G[-y, -y, z] + G[1 - y, z]*G[1, 1, 0, y] + 
      G[1, y]*G[1 - y, -y, -y, z] + G[1, y]*(G[-y, 1 - y, -y, z] + 
        G[-y, -y, 1 - y, z]) + G[0, 1, 1, 0, z] + G[1, 0, 1, 0, z] + 
      G[1, 1, 0, 0, z] + G[1 - y, -y, -y, 1 - y, z] + 
      G[-y, 1 - y, -y, 1 - y, z] + G[-y, -y, 1 - y, 1 - y, z]) + 
    2*(Pi^2*G[1, 1, y] + G[0, 1, y]*G[1 - y, 0, z] + 
      G[0, 1, y]*G[-y, -y, z] + G[1, y]*G[-y, -y, -y, z] + G[0, 1, 0, 0, y] + 
      G[0, 1, 1, 1, y] + G[1, 0, 0, 0, y] + G[1, 0, 1, 1, y] + 
      G[1, 1, 1, 0, z] + G[-y, -y, -y, 1 - y, z]) + 11*Zeta[3] + 
    ((39*I)/4)*Pi*Zeta[3] + ((33*Pi^2)/16 + ((3*I)/2)*Pi^3 - 
      (I/24)*Pi*(-67 - 12*y + 12*y^2 - 12*z + 12*y*z + 12*z^2) - 
      (17*(Pi^2*G[0, y] + Pi^2*G[0, z]))/12 + 
      ((11*I)/8)*(Pi*G[0, y] + Pi*G[0, z] + Pi*G[1, y] + Pi*G[1 - y, z]) - 
      (5*(Pi^2*G[1, y] + Pi^2*G[1 - y, z]))/3 + 
      (238 + 81*y - 81*y^2 + 81*z - 81*y*z - 81*z^2 + 
        (-67 - 6*y + 6*y^2 - 24*z + 24*y*z + 24*z^2)*G[0, y] + 
        (-67 - 24*y + 24*y^2 - 6*z + 24*y*z + 6*z^2)*G[0, z] + 
        (-67 - 6*y + 6*y^2 - 6*z - 12*y*z + 6*z^2)*(G[1, y] + G[1 - y, z]))/
       72 + G[1 - y, z]*G[1, 0, y] + (11*(G[0, 1, y] + G[1, 0, y]))/8 + 
      I*(Pi*G[0, 1, y] + Pi*G[1, 0, y]) - 
      (11*(G[0, y]*G[0, z] + G[0, y]*G[1 - y, z] + 
         G[1, y]*(G[0, z] + G[1 - y, z]) + G[0, 0, y] + G[0, 0, z] + 
         G[0, 1 - y, z] + G[1, 1, y] + G[1 - y, 0, z] + G[1 - y, 1 - y, z]))/
       8 - (2*I)*(Pi*G[0, y]*G[0, z] + Pi*G[0, y]*G[1 - y, z] + 
        G[1, y]*(Pi*G[0, z] + Pi*G[1 - y, z]) + Pi*G[0, 0, y] + 
        Pi*G[0, 0, z] + Pi*G[0, 1 - y, z] + Pi*G[1, 1, y] + 
        Pi*G[1 - y, 0, z] + Pi*G[1 - y, 1 - y, z]) + 
      (11*(G[1, y]*G[-y, z] + G[1, 0, z] + G[-y, 1 - y, z]))/4 + 
      (3*I)*(Pi*G[1, y]*G[-y, z] + Pi*G[1, 0, z] + Pi*G[-y, 1 - y, z]) - 
      G[0, 1, 0, y] - G[0, 1, 1, y] - G[1, 0, 0, y] - G[1, 0, 1, y] + 
      (G[0, 0, 1, y] + G[1, 1, 0, y])/2 + 
      (3*(G[0, z]*G[0, 0, y] + G[1 - y, z]*G[0, 0, y] + G[0, y]*G[0, 0, z] + 
         (G[0, z] + G[1 - y, z])*G[1, 1, y] + G[0, y]*G[1 - y, 1 - y, z] + 
         G[1, y]*(G[0, 0, z] + G[0, 1 - y, z] + G[1 - y, 0, z] + 
           G[1 - y, 1 - y, z]) + G[0, 0, 0, y] + G[0, 0, 0, z] + 
         G[0, 0, 1 - y, z] + G[0, 1 - y, 0, z] + G[0, 1 - y, 1 - y, z] + 
         G[1, 1, 1, y] + G[1 - y, 0, 0, z] + G[1 - y, 0, 1 - y, z] + 
         G[1 - y, 1 - y, 0, z] + G[1 - y, 1 - y, 1 - y, z]))/2 - 
      2*(G[1, y]*G[1 - y, -y, z] + G[0, 1, 0, z] + G[1 - y, -y, 1 - y, z]) + 
      (-(G[0, z]*G[0, 1, y]) - G[1 - y, z]*G[0, 1, y] - G[-y, z]*G[0, 1, y] - 
        (G[0, z] + G[-y, z])*G[1, 0, y] - G[1, y]*(G[0, -y, z] + G[1, 0, z] + 
          G[-y, 0, z]) - G[0, y]*(G[1, 0, z] + G[-y, 1 - y, z]) - 
        G[0, -y, 1 - y, z] - G[1, 0, 1 - y, z] - G[1, 1 - y, 0, z] - 
        G[1 - y, 1, 0, z] - G[-y, 0, 1 - y, z] - G[-y, 1 - y, 0, z])/2 - 
      (5*(G[-y, z]*G[1, 1, y] + G[1, y]*G[-y, 1 - y, z] + G[1, 0, 0, z] + 
         G[-y, 1 - y, 1 - y, z]))/2 + (39*Zeta[3])/8)/eps - 
    (13*(G[0, y]*Zeta[3] + G[0, z]*Zeta[3] + G[1, y]*Zeta[3] + 
       G[1 - y, z]*Zeta[3]))/4 + eps*((19393*Pi^4)/34560 - 
      ((259*I)/1440)*Pi^5 + ((23*I)/54)*Pi*(-52 - 3*y + 3*y^2 - 3*z + 3*y*z + 
        3*z^2) + ((I/432)*Pi^3*(-1139 + 2110*y - 635*y^2 - 504*y^3 + 
         168*y^4 + 2110*z - 1822*y*z - 816*y^2*z + 528*y^3*z - 635*z^2 - 
         816*y*z^2 + 600*y^2*z^2 - 504*z^3 + 528*y*z^3 + 168*z^4))/
       (-1 + y + z)^2 + (-70543*y + 58503*y^2 + 24080*y^3 - 12040*y^4 - 
        70543*z + 117222*y*z - 10343*y^2*z - 48592*y^3*z + 12256*y^4*z + 
        58503*z^2 - 10343*y*z^2 - 72888*y^2*z^2 + 24512*y^3*z^2 + 24080*z^3 - 
        48592*y*z^3 + 24512*y^2*z^3 - 12040*z^4 + 12256*y*z^4)/
       (1296*(-1 + y)*(-1 + z)*(y + z)) + 
      (Pi^2*(86*y - 2661*y^2 + 10050*y^3 - 15044*y^4 + 10152*y^5 - 2583*y^6 + 
         86*z - 5466*y*z + 23195*y^2*z - 45786*y^3*z + 46004*y^4*z - 
         20616*y^5*z + 2583*y^6*z - 2661*z^2 + 23195*y*z^2 - 61628*y^2*z^2 + 
         79167*y^3*z^2 - 48681*y^4*z^2 + 10608*y^5*z^2 + 10050*z^3 - 
         45786*y*z^3 + 79167*y^2*z^3 - 61296*y^3*z^3 + 17721*y^4*z^3 - 
         15044*z^4 + 46004*y*z^4 - 48681*y^2*z^4 + 17721*y^3*z^4 + 
         10152*z^5 - 20616*y*z^5 + 10608*y^2*z^5 - 2583*z^6 + 2583*y*z^6))/
       (2592*(-1 + y)*(-1 + z)*(-1 + y + z)^2*(y + z)) + 
      ((2862*y^2 - 11448*y^3 + 17172*y^4 - 11448*y^5 + 2862*y^6 + 1312*z + 
         6969*y*z - 35976*y^2*z + 52994*y^3*z - 32496*y^4*z + 7197*y^5*z - 
         2224*z^2 - 4741*y*z^2 + 22439*y^2*z^2 - 21759*y^3*z^2 + 
         6285*y^4*z^2 + 1824*z^3 - 5256*y*z^3 + 5256*y^2*z^3 - 1824*y^3*z^3 - 
         912*z^4 + 1716*y*z^4 - 912*y^2*z^4)*G[0, y])/
       (648*(-1 + y)^2*z*(-1 + y + z)) + ((77*I)/288)*
       (Pi^3*G[0, y] + Pi^3*G[0, z]) + (439*(Pi^4*G[0, y] + Pi^4*G[0, z]))/
       1440 + (I/216)*((Pi*(360*y^2 - 720*y^3 + 360*y^4 + 556*z + 800*y*z - 
           2352*y^2*z + 996*y^3*z - 271*z^2 - 1926*y*z^2 + 1281*y^2*z^2 - 
           570*z^3 + 570*y*z^3 + 285*z^4)*G[0, y])/(z*(-1 + y + z)) + 
        (Pi*(556*y - 271*y^2 - 570*y^3 + 285*y^4 + 800*y*z - 1926*y^2*z + 
           570*y^3*z + 360*z^2 - 2352*y*z^2 + 1281*y^2*z^2 - 720*z^3 + 
           996*y*z^3 + 360*z^4)*G[0, z])/(y*(-1 + y + z))) + 
      (-((Pi^2*(-737 + 1402*y - 509*y^2 - 234*y^3 + 78*y^4 + 2648*z - 
            3570*y*z + 58*y^2*z + 1062*y^3*z - 204*y^4*z - 2922*z^2 + 
            1386*y*z^2 + 2323*y^2*z^2 - 1350*y^3*z^2 + 102*y^4*z^2 - 52*z^3 + 
            3242*y*z^3 - 2784*y^2*z^3 + 522*y^3*z^3 + 2263*z^4 - 3372*y*z^4 + 
            912*y^2*z^4 - 1500*z^5 + 912*y*z^5 + 300*z^6)*G[0, y])/
          ((-1 + z)^2*(-1 + y + z)^2)) - 
        (Pi^2*(-737 + 2648*y - 2922*y^2 - 52*y^3 + 2263*y^4 - 1500*y^5 + 
           300*y^6 + 1402*z - 3570*y*z + 1386*y^2*z + 3242*y^3*z - 
           3372*y^4*z + 912*y^5*z - 509*z^2 + 58*y*z^2 + 2323*y^2*z^2 - 
           2784*y^3*z^2 + 912*y^4*z^2 - 234*z^3 + 1062*y*z^3 - 1350*y^2*z^3 + 
           522*y^3*z^3 + 78*z^4 - 204*y*z^4 + 102*y^2*z^4)*G[0, z])/
         ((-1 + y)^2*(-1 + y + z)^2))/432 + ((33*I)/32)*Pi^3*G[1, y] + 
      (1051*Pi^4*G[1, y])/1440 - (Pi^2*(4*y^2 - 489*y^3 + 1890*y^4 - 
         2724*y^5 + 1636*y^6 - 213*y^7 - 130*y^8 + 26*y^9 + 8*y*z - 
         998*y^2*z + 5710*y^3*z - 11880*y^4*z + 11106*y^5*z - 4300*y^6*z + 
         148*y^7*z + 242*y^8*z - 36*y^9*z + 4*z^2 - 545*y*z^2 + 
         5866*y^2*z^2 - 18532*y^3*z^2 + 25286*y^4*z^2 - 15672*y^5*z^2 + 
         3428*y^6*z^2 + 281*y^7*z^2 - 134*y^8*z^2 + 18*y^9*z^2 - 28*z^3 + 
         2130*y*z^3 - 12492*y^2*z^3 + 25850*y^3*z^3 - 23462*y^4*z^3 + 
         8678*y^5*z^3 - 496*y^6*z^3 - 202*y^7*z^3 + 22*y^8*z^3 + 84*z^4 - 
         3240*y*z^4 + 12178*y^2*z^4 - 16604*y^3*z^4 + 8962*y^4*z^4 - 
         1134*y^5*z^4 - 208*y^6*z^4 - 30*y^7*z^4 - 140*z^5 + 2284*y*z^5 - 
         5348*y^2*z^5 + 4116*y^3*z^5 - 620*y^4*z^5 - 232*y^5*z^5 - 
         60*y^6*z^5 + 140*z^6 - 713*y*z^6 + 760*y^2*z^6 + 13*y^3*z^6 - 
         202*y^4*z^6 - 14*y^5*z^6 - 84*z^7 + 106*y*z^7 + 26*y^2*z^7 - 
         74*y^3*z^7 + 26*y^4*z^7 + 28*z^8 - 38*y*z^8 + 8*y^2*z^8 + 
         10*y^3*z^8 - 4*z^9 + 8*y*z^9 - 4*y^2*z^9)*G[1, y])/
       (144*(-1 + y)^2*y*(-1 + z)^2*(-1 + y + z)^2*(y + z)^2) - 
      (143*Pi^2*G[0, z]*G[1, y])/96 - ((11*I)/18)*Pi^3*G[1, z] + 
      (Pi^4*G[1, z])/90 + (Pi^2*(-3 + 73*y - 73*y^2 + 12*z - 76*y*z + 
         3*y^2*z - 18*z^2 + 3*y^2*z^2 + 12*z^3 + 3*y*z^3 - 3*z^4)*G[1, z])/
       (108*y*(-1 + y + z)) + ((473*I)/288)*Pi^3*G[1 - y, z] + 
      (23*Pi^4*G[1 - y, z])/32 + (Pi^2*(-12*y^3 + 84*y^4 - 252*y^5 + 
         420*y^6 - 420*y^7 + 252*y^8 - 84*y^9 + 12*y^10 - 36*y^2*z + 
         1963*y^3*z - 7594*y^4*z + 11484*y^5*z - 8020*y^6*z + 2431*y^7*z - 
         318*y^8*z + 114*y^9*z - 24*y^10*z - 36*y*z^2 + 3734*y^2*z^2 - 
         21426*y^3*z^2 + 45368*y^4*z^2 - 44270*y^5*z^2 + 19596*y^6*z^2 - 
         2876*y^7*z^2 - 78*y^8*z^2 - 24*y^9*z^2 + 12*y^10*z^2 - 12*z^3 + 
         1963*y*z^3 - 21426*y^2*z^3 + 68560*y^3*z^3 - 95506*y^4*z^3 + 
         61912*y^5*z^3 - 15948*y^6*z^3 + 265*y^7*z^3 + 222*y^8*z^3 - 
         30*y^9*z^3 + 84*z^4 - 7594*y*z^4 + 45368*y^2*z^4 - 95506*y^3*z^4 + 
         88966*y^4*z^4 - 34886*y^5*z^4 + 3028*y^6*z^4 + 618*y^7*z^4 - 
         78*y^8*z^4 - 252*z^5 + 11484*y*z^5 - 44270*y^2*z^5 + 61912*y^3*z^5 - 
         34886*y^4*z^5 + 5166*y^5*z^5 + 792*y^6*z^5 + 30*y^7*z^5 + 420*z^6 - 
         8020*y*z^6 + 19596*y^2*z^6 - 15948*y^3*z^6 + 3028*y^4*z^6 + 
         792*y^5*z^6 + 132*y^6*z^6 - 420*z^7 + 2431*y*z^7 - 2876*y^2*z^7 + 
         265*y^3*z^7 + 618*y^4*z^7 + 30*y^5*z^7 + 252*z^8 - 318*y*z^8 - 
         78*y^2*z^8 + 222*y^3*z^8 - 78*y^4*z^8 - 84*z^9 + 114*y*z^9 - 
         24*y^2*z^9 - 30*y^3*z^9 + 12*z^10 - 24*y*z^10 + 12*y^2*z^10)*
        G[1 - y, z])/(432*(-1 + y)^2*y*(-1 + z)^2*z*(-1 + y + z)^2*
        (y + z)^2) - (33*Pi^2*G[1, y]*G[1 - y, z])/32 - 
      ((I/216)*(360*y^2 - 720*y^3 + 360*y^4 + 1636*y*z - 1524*y^2*z + 
         444*y^3*z + 360*z^2 - 1524*y*z^2 + 453*y^2*z^2 - 720*z^3 + 
         444*y*z^3 + 360*z^4)*(Pi*G[1, y] + Pi*G[1 - y, z]))/(y*z) + 
      (-(((-1312*y + 2224*y^2 - 1824*y^3 + 912*y^4 - 6969*y*z + 4741*y^2*z + 
            5256*y^3*z - 1716*y^4*z - 2862*z^2 + 35976*y*z^2 - 
            22439*y^2*z^2 - 5256*y^3*z^2 + 912*y^4*z^2 + 11448*z^3 - 
            52994*y*z^3 + 21759*y^2*z^3 + 1824*y^3*z^3 - 17172*z^4 + 
            32496*y*z^4 - 6285*y^2*z^4 + 11448*z^5 - 7197*y*z^5 - 2862*z^6)*
           G[0, z])/(y*(-1 + z)^2*(-1 + y + z))) - 
        ((2862*y^4 - 5724*y^5 + 2862*y^6 + 16468*y^3*z - 25131*y^4*z + 
           9975*y^5*z + 27104*y^2*z^2 - 46665*y^3*z^2 + 13230*y^4*z^2 + 
           16468*y*z^3 - 46665*y^2*z^3 + 12234*y^3*z^3 + 2862*z^4 - 
           25131*y*z^4 + 13230*y^2*z^4 - 5724*z^5 + 9975*y*z^5 + 2862*z^6)*
          (G[1, y] + G[1 - y, z]))/(y*z*(y + z)^2))/648 + 
      ((121*I)/24)*Pi*G[1 - y, z]*G[0, 1, y] + 
      (17*Pi^2*G[1 - y, z]*G[0, 1, y])/12 + ((11*I)/6)*Pi*G[-y, z]*
       G[0, 1, y] + (11*Pi^2*G[0, 1, z])/9 + ((2*I)/3)*Pi^3*G[0, 1, z] - 
      (473*Pi^2*G[0, 1 - y, z])/288 - (7*Pi^2*G[0, y]*G[0, 1 - y, z])/12 - 
      (17*Pi^2*G[1, y]*G[0, 1 - y, z])/6 - (33*G[0, 1, y]*G[0, 1 - y, z])/8 - 
      ((77*I)/24)*Pi*G[1 - y, z]*G[1, 0, y] - 
      (13*Pi^2*G[1 - y, z]*G[1, 0, y])/6 + 
      (55*(Pi^2*G[0, 1, y] + Pi^2*G[1, 0, y]))/96 - 
      (I/3)*(Pi^3*G[0, 1, y] + Pi^3*G[1, 0, y]) + 
      (I/18)*((Pi*(-67*y^2 - 3*y^3 + 3*y^4 + 102*y*z - 108*y^2*z + 9*y^3*z + 
           30*z^2 - 162*y*z^2 + 36*y^2*z^2 - 60*z^3 + 60*y*z^3 + 30*z^4)*
          G[0, 1, y])/y^2 + (Pi*(-67 + 131*y - 58*y^2 - 9*y^3 + 3*y^4 + 
           134*z - 29*y*z - 108*y^2*z + 3*y^3*z - 67*z^2 - 99*y*z^2 + 
           27*y^2*z^2 - 3*y*z^3)*G[1, 0, y])/(-1 + y + z)^2) + 
      (253*Pi^2*G[1, 0, z])/144 + ((4*I)/3)*Pi^3*G[1, 1, y] - 
      (15*Pi^2*G[1 - y, z]*G[1, 1, y])/4 - 
      (209*(Pi^2*G[0, y]*G[0, z] + Pi^2*G[0, 0, y] + Pi^2*G[0, 0, z] + 
         Pi^2*G[1, 1, y]))/288 - ((2*I)/3)*Pi^3*G[1, 1, z] - 
      (11*(Pi^2*G[0, y]*G[1, z] + Pi^2*G[1, 1, z]))/36 + 
      (11*(Pi^2*G[1, y]*G[1, z] + Pi^2*G[1, 1 - y, z]))/18 + 
      (11*G[0, 1, y]*G[1 - y, 0, z])/24 + ((5*I)/3)*(Pi^3*G[0, z]*G[1, y] + 
        Pi^3*G[0, y]*G[1 - y, z] + Pi^3*G[0, 1 - y, z] + 
        Pi^3*G[1 - y, 0, z]) + 
      (-(((-664*y + 1806*y^2 - 1338*y^3 - 182*y^4 + 474*y^5 - 96*y^6 - 
            664*z + 3684*y*z - 2677*y^2*z - 3600*y^3*z + 3911*y^4*z - 
            750*y^5*z + 96*y^6*z + 1806*z^2 - 2677*y*z^2 - 6764*y^2*z^2 + 
            12066*y^3*z^2 - 4725*y^4*z^2 + 294*y^5*z^2 - 1338*z^3 - 
            3600*y*z^3 + 12066*y^2*z^3 - 8142*y^3*z^3 + 996*y^4*z^3 - 
            182*z^4 + 3911*y*z^4 - 4725*y^2*z^4 + 996*y^3*z^4 + 474*z^5 - 
            750*y*z^5 + 294*y^2*z^5 - 96*z^6 + 96*y*z^6)*G[0, y]*G[0, z])/
          ((-1 + y)*(-1 + z)*(-1 + y + z)^2*(y + z))) - 
        ((594*y^3 - 1782*y^4 + 1782*y^5 - 594*y^6 + 3033*y^2*z - 8442*y^3*z + 
           8379*y^4*z - 3564*y^5*z + 594*y^6*z + 1667*y*z^2 - 10880*y^2*z^2 + 
           15924*y^3*z^2 - 8493*y^4*z^2 + 1782*y^5*z^2 - 754*z^3 - 
           3472*y*z^3 + 11318*y^2*z^3 - 9042*y^3*z^3 + 1968*y^4*z^3 + 
           748*z^4 + 2111*y*z^4 - 3825*y^2*z^4 + 966*y^3*z^4 + 102*z^5 - 
           402*y*z^5 + 282*y^2*z^5 - 96*z^6 + 96*y*z^6)*G[0, y]*G[1 - y, z])/
         ((-1 + y)*(-1 + z)*z^2*(y + z)) - 
        ((360*y^2 - 720*y^3 + 360*y^4 + 664*z + 590*y*z - 2202*y^2*z + 
           948*y^3*z - 475*z^2 - 1632*y*z^2 + 1137*y^2*z^2 - 378*z^3 + 
           378*y*z^3 + 189*z^4)*G[0, 0, y])/(z*(-1 + y + z)) - 
        ((664*y - 475*y^2 - 378*y^3 + 189*y^4 + 590*y*z - 1632*y^2*z + 
           378*y^3*z + 360*z^2 - 2202*y*z^2 + 1137*y^2*z^2 - 720*z^3 + 
           948*y*z^3 + 360*z^4)*G[0, 0, z])/(y*(-1 + y + z)) - 
        ((-754*y^3 + 748*y^4 + 102*y^5 - 96*y^6 + 1667*y^2*z - 3472*y^3*z + 
           2111*y^4*z - 402*y^5*z + 96*y^6*z + 3033*y*z^2 - 10880*y^2*z^2 + 
           11318*y^3*z^2 - 3825*y^4*z^2 + 282*y^5*z^2 + 594*z^3 - 
           8442*y*z^3 + 15924*y^2*z^3 - 9042*y^3*z^3 + 966*y^4*z^3 - 
           1782*z^4 + 8379*y*z^4 - 8493*y^2*z^4 + 1968*y^3*z^4 + 1782*z^5 - 
           3564*y*z^5 + 1782*y^2*z^5 - 594*z^6 + 594*y*z^6)*
          (G[0, z]*G[1, y] + G[0, 1 - y, z] + G[1 - y, 0, z]))/
         ((-1 + y)*y^2*(-1 + z)*(y + z)))/216 + (11*Pi^2*G[1 - y, 1, z])/72 - 
      (47*Pi^2*G[1, y]*G[1 - y, 1 - y, z])/12 - 
      (341*(Pi^2*G[0, y]*G[1 - y, z] + Pi^2*G[1 - y, 0, z] + 
         Pi^2*G[1 - y, 1 - y, z]))/288 - 
      (I/18)*((Pi*(-67 + 128*y - 49*y^2 - 18*y^3 + 6*y^4 + 128*z - 5*y*z - 
           138*y^2*z + 15*y^3*z - 49*z^2 - 138*y*z^2 + 48*y^2*z^2 - 18*z^3 + 
           15*y*z^3 + 6*z^4)*G[0, y]*G[0, z])/(-1 + y + z)^2 + 
        (Pi*(30*y^2 - 60*y^3 + 30*y^4 + 102*y*z - 162*y^2*z + 60*y^3*z - 
           67*z^2 - 111*y*z^2 + 39*y^2*z^2 - 6*z^3 + 9*y*z^3 + 6*z^4)*G[0, y]*
          G[1 - y, z])/z^2 + Pi*(-67 - 3*y + 3*y^2 - 18*z + 18*y*z + 18*z^2)*
         G[0, 0, y] + Pi*(-67 - 18*y + 18*y^2 - 3*z + 18*y*z + 3*z^2)*
         G[0, 0, z] + ((-67*y^2 - 6*y^3 + 6*y^4 + 102*y*z - 111*y^2*z + 
           9*y^3*z + 30*z^2 - 162*y*z^2 + 39*y^2*z^2 - 60*z^3 + 60*y*z^3 + 
           30*z^4)*(Pi*G[0, z]*G[1, y] + Pi*G[0, 1 - y, z] + 
           Pi*G[1 - y, 0, z]))/y^2 + (-67 - 3*y + 3*y^2 - 3*z - 12*y*z + 
          3*z^2)*(Pi*G[1, y]*G[1 - y, z] + Pi*G[1, 1, y] + 
          Pi*G[1 - y, 1 - y, z])) + 
      (143*(Pi^2*G[1, y]*G[-y, z] + Pi^2*G[-y, 1 - y, z]))/144 - 
      ((8*I)/3)*(Pi^3*G[1, y]*G[-y, z] + Pi^3*G[-y, 1 - y, z]) + 
      (59*(Pi^2*G[-y, z]*G[1, 1, y] + Pi^2*G[1, y]*G[-y, 1 - y, z]))/12 + 
      (((-682*y^3 + 724*y^4 + 6*y^5 - 48*y^6 + 1739*y^2*z - 3520*y^3*z + 
           1811*y^4*z - 168*y^5*z + 48*y^6*z + 3033*y*z^2 - 10904*y^2*z^2 + 
           11018*y^3*z^2 - 3453*y^4*z^2 + 234*y^5*z^2 + 594*z^3 - 
           8442*y*z^3 + 15828*y^2*z^3 - 8808*y^3*z^3 + 918*y^4*z^3 - 
           1782*z^4 + 8379*y*z^4 - 8445*y^2*z^4 + 1920*y^3*z^4 + 1782*z^5 - 
           3564*y*z^5 + 1782*y^2*z^5 - 594*z^6 + 594*y*z^6)*G[0, 1, y])/
         ((-1 + y)*y^2*(-1 + z)*(y + z)) + 
        ((-592*y + 1638*y^2 - 1314*y^3 + 34*y^4 + 282*y^5 - 48*y^6 - 682*z + 
           3666*y*z - 2857*y^2*z - 2868*y^3*z + 3101*y^4*z - 408*y^5*z + 
           48*y^6*z + 1956*z^2 - 3409*y*z^2 - 5036*y^2*z^2 + 10038*y^3*z^2 - 
           3603*y^4*z^2 + 54*y^5*z^2 - 1776*z^3 - 1794*y*z^3 + 9240*y^2*z^3 - 
           6156*y^3*z^3 + 468*y^4*z^3 + 412*z^4 + 2111*y*z^4 - 2895*y^2*z^4 + 
           372*y^3*z^4 + 90*z^5 + 18*y*z^5 - 90*y^2*z^5)*G[1, 0, y])/
         ((-1 + y)*(-1 + z)*(-1 + y + z)^2*(y + z)) + 
        ((1436*y^3 - 4212*y^4 + 3924*y^5 - 860*y^6 - 384*y^7 + 96*y^8 - 
           1075*y^2*z + 3068*y^3*z - 8521*y^4*z + 12522*y^5*z - 6378*y^6*z + 
           384*y^7*z - 3033*y*z^2 + 17567*y^2*z^2 - 39710*y^3*z^2 + 
           44274*y^4*z^2 - 21096*y^5*z^2 + 1998*y^6*z^2 - 594*z^3 + 
           12663*y*z^3 - 44014*y^2*z^3 + 60358*y^3*z^3 - 33135*y^4*z^3 + 
           4650*y^5*z^3 + 2376*z^4 - 20385*y*z^4 + 42597*y^2*z^4 - 
           31326*y^3*z^4 + 6738*y^4*z^4 - 3564*z^5 + 15507*y*z^5 - 
           18045*y^2*z^5 + 6174*y^3*z^5 + 2376*z^6 - 5346*y*z^6 + 
           2970*y^2*z^6 - 594*z^7 + 594*y*z^7)*G[1, 0, z])/
         ((-1 + y)*y^2*(-1 + y + z)^2*(y + z)) + 
        ((360*y^2 - 720*y^3 + 360*y^4 + 1690*y*z - 1518*y^2*z + 492*y^3*z + 
           360*z^2 - 1518*y*z^2 + 453*y^2*z^2 - 720*z^3 + 492*y*z^3 + 
           360*z^4)*(G[1, y]*G[1 - y, z] + G[1, 1, y] + G[1 - y, 1 - y, z]))/
         (y*z) + ((594*y^4 - 1782*y^5 + 1782*y^6 - 594*y^7 + 2439*y^3*z - 
           6660*y^4*z + 6597*y^5*z - 2970*y^6*z + 594*y^7*z - 1454*y^2*z^2 - 
           3496*y^3*z^2 + 9333*y^4*z^2 - 5571*y^5*z^2 + 1188*y^6*z^2 + 
           2439*y*z^3 - 3496*y^2*z^3 + 3796*y^3*z^3 - 3639*y^4*z^3 + 
           828*y^5*z^3 + 594*z^4 - 6660*y*z^4 + 9333*y^2*z^4 - 3639*y^3*z^4 + 
           372*y^4*z^4 - 1782*z^5 + 6597*y*z^5 - 5571*y^2*z^5 + 828*y^3*z^5 + 
           1782*z^6 - 2970*y*z^6 + 1188*y^2*z^6 - 594*z^7 + 594*y*z^7)*
          (G[1, y]*G[-y, z] + G[-y, 1 - y, z]))/((-1 + y)*y^2*(-1 + z)*z^2))/
       216 + (I/9)*((Pi*(-67*y^2 + 131*y^3 - 58*y^4 - 9*y^5 + 3*y^6 + 
           51*y*z - 25*y^2*z + 91*y^3*z - 126*y^4*z + 9*y^5*z + 15*z^2 - 
           213*y*z^2 + 347*y^2*z^2 - 297*y^3*z^2 + 45*y^4*z^2 - 60*z^3 + 
           333*y*z^3 - 351*y^2*z^3 + 75*y^3*z^3 + 90*z^4 - 231*y*z^4 + 
           96*y^2*z^4 - 60*z^5 + 60*y*z^5 + 15*z^6)*G[1, 0, z])/
         (y^2*(-1 + y + z)^2) + ((15*y^4 - 30*y^5 + 15*y^6 + 51*y^3*z - 
           81*y^4*z + 30*y^5*z - 67*y^2*z^2 - 57*y^3*z^2 + 21*y^4*z^2 + 
           51*y*z^3 - 57*y^2*z^3 + 9*y^3*z^3 + 15*z^4 - 81*y*z^4 + 
           21*y^2*z^4 - 30*z^5 + 30*y*z^5 + 15*z^6)*(Pi*G[1, y]*G[-y, z] + 
           Pi*G[-y, 1 - y, z]))/(y^2*z^2)) - 
      (8*(Pi^2*G[0, z]*G[0, 0, y] + Pi^2*G[0, y]*G[0, 0, z] + 
         Pi^2*G[0, 0, 0, y] + Pi^2*G[0, 0, 0, z]))/3 + 
      (5*I)*Pi*G[-y, z]*G[0, 0, 1, y] - G[1, 0, z]*G[0, 0, 1, y] + 
      (G[0, -y, z] + G[1, 1, z] + G[1 - y, 1, z])*G[0, 0, 1, y] - 
      (55*(G[1, 0, y]*G[1 - y, 1 - y, z] + G[1 - y, z]*G[0, 0, 1, y]))/24 - 
      (13*(Pi^2*G[1, y]*G[1 - y, 0, z] + Pi^2*G[0, 0, 1 - y, z]))/4 + 
      (7*Pi^2*G[0, 1, 0, y])/4 + (11*G[-y, z]*G[0, 1, 0, y])/3 + 
      G[0, 1 - y, z]*G[0, 1, 0, y] + (G[1, 0, z] + G[1 - y, 1, z])*
       G[0, 1, 0, y] - G[1 - y, -y, z]*G[0, 1, 0, y] - 
      (G[1, 1 - y, z] + G[-y, 0, z])*G[0, 1, 0, y] - 
      G[-y, 1 - y, z]*G[0, 1, 0, y] + (15*Pi^2*G[0, 1, 0, z])/4 + 
      (29*Pi^2*G[0, 1, 1, y])/12 - (10*Pi^2*G[0, 1 - y, 0, z])/3 + 
      (5*Pi^2*G[1, 0, 0, y])/3 - G[0, -y, z]*G[1, 0, 0, y] + 
      G[-y, 0, z]*G[1, 0, 0, y] + G[-y, -y, z]*G[1, 0, 0, y] + 
      ((11*I)/8)*(Pi*G[0, z]*G[0, 1, y] + Pi*G[0, z]*G[1, 0, y] + 
        Pi*G[0, 1, 1, y] + Pi*G[1, 0, 0, y]) + 
      (77*(G[1, 0, y]*G[1 - y, 0, z] + G[1 - y, z]*G[1, 0, 0, y]))/24 + 
      (19*Pi^2*G[1, 0, 0, z])/4 + (31*Pi^2*G[1, 0, 1, y])/12 + 
      (G[1, 0, z] + G[1, 1 - y, z])*G[1, 0, 1, y] + 
      G[1 - y, -y, z]*G[1, 0, 1, y] + G[-y, 0, z]*G[1, 0, 1, y] + 
      ((77*I)/24)*(G[0, y]*(Pi*G[0, 1 - y, z] + Pi*G[1 - y, 0, z]) + 
        Pi*G[0, 1, 0, y] + Pi*G[1, 0, 1, y]) - 
      (121*(G[0, 1, y]*G[1 - y, 1 - y, z] + G[1 - y, z]*(G[0, 1, 1, y] + 
           G[1, 0, 1, y])))/24 - (3*Pi^2*G[1, 1, 0, y])/4 + 
      G[1, 1, z]*G[1, 1, 0, y] - (G[1, 0, z] + G[1 - y, 1, z])*
       G[1, 1, 0, y] - G[-y, -y, z]*G[1, 1, 0, y] + 
      (55*(G[1, 0, y]*G[-y, 1 - y, z] + G[-y, z]*G[1, 1, 0, y]))/12 + 
      (2*(Pi^2*G[0, z]*G[0, 1, y] + Pi^2*G[0, z]*G[1, 0, y] + 
         Pi^2*G[1, 1, 1, z]))/3 - G[0, 1, y]*G[1, 1, 1 - y, z] + 
      (-(Pi^2*G[1, y]*G[1, 1, z]) - Pi^2*G[0, y]*G[1 - y, 1, z] - 
        Pi^2*G[1, 1, 1 - y, z])/6 + 
      (5*(Pi^2*G[1, y]*G[1, 0, z] + Pi^2*G[1, 1 - y, 0, z]))/4 + 
      (Pi^2*G[1 - y, 0, 1, z])/4 - 
      (19*(Pi^2*G[1, y]*G[0, 0, z] + Pi^2*G[1 - y, 0, 1 - y, z]))/6 - 
      G[0, 0, y]*(G[0, -y, 1 - y, z] + G[1 - y, 1, 0, z]) + 
      G[1, 1, y]*(G[1, 1, 0, z] + G[1 - y, 1, 0, z]) + 
      (11*(G[0, -y, z]*G[1, 0, y] + G[0, 1, y]*G[-y, -y, z] + 
         Pi^2*G[1 - y, 1, 0, z] + G[0, y]*(Pi^2*G[1, 0, z] + 
           G[0, -y, 1 - y, z] + G[1 - y, 1, 0, z])))/12 - 
      G[0, 1, y]*(G[0, -y, 0, z] + G[1, 1, 0, z] + G[1 - y, 1, 0, z] + 
        G[1 - y, 1, 1 - y, z]) + (Pi^2*G[0, y]*G[1, 1, z] + 
        Pi^2*G[1, y]*G[1 - y, 1, z] + Pi^2*G[0, 1, 1, z] + 
        Pi^2*G[1, 1, 0, z] + Pi^2*G[1 - y, 1, 1 - y, z])/6 - 
      (37*(Pi^2*G[1 - y, z]*G[0, 0, y] + Pi^2*G[0, y]*G[1 - y, 1 - y, z] + 
         Pi^2*G[1 - y, 0, 0, z] + Pi^2*G[1 - y, 1 - y, 0, z]))/12 + 
      (Pi^2*G[1, y]*G[0, 1, z] + Pi^2*G[1, z]*G[1, 0, y] + 
        Pi^2*G[0, y]*G[1, 1 - y, z] + ((67*y^3 - 135*y^4 + 68*y^5 + 
           135*y^2*z - 537*y^3*z + 483*y^4*z - 95*y^5*z + 23*y^6*z - 
           8*y^7*z + 61*y*z^2 - 654*y^2*z^2 + 1144*y^3*z^2 - 421*y^4*z^2 + 
           23*y^5*z^2 - 50*y^6*z^2 + 4*y^7*z^2 - 3*z^3 - 229*y*z^3 + 
           1069*y^2*z^3 - 779*y^3*z^3 - 58*y^4*z^3 - 17*y^5*z^3 + 
           19*y^6*z^3 + 15*z^4 + 306*y*z^4 - 637*y^2*z^4 - 62*y^3*z^4 + 
           134*y^4*z^4 + 17*y^5*z^4 - 30*z^5 - 154*y*z^5 + 12*y^2*z^5 + 
           168*y^3*z^5 - 3*y^4*z^5 + 30*z^6 + y*z^6 + 71*y^2*z^6 - y^3*z^6 - 
           15*z^7 + 15*y*z^7 + 4*y^2*z^7 + 3*z^8)*G[0, 1, 0, y])/
         (y*(-1 + z)^2*(-1 + y + z)^2*(y + z)^2) + Pi^2*G[0, 1, 1 - y, z] + 
        ((y - 71*y^2 + 207*y^3 - 205*y^4 + 68*y^5 + 56*y*z - 28*y^2*z - 
           195*y^3*z + 267*y^4*z - 125*y^5*z + 33*y^6*z - 8*y^7*z + 20*z^2 - 
           333*y*z^2 + 829*y^2*z^2 - 782*y^3*z^2 + 291*y^4*z^2 + 5*y^5*z^2 - 
           34*y^6*z^2 + 4*y^7*z^2 - 100*z^3 + 792*y*z^3 - 1767*y^2*z^3 + 
           1613*y^3*z^3 - 612*y^4*z^3 + 61*y^5*z^3 + 9*y^6*z^3 + 200*z^4 - 
           993*y*z^4 + 1692*y^2*z^4 - 1194*y^3*z^4 + 316*y^4*z^4 - 
           13*y^5*z^4 - 200*z^5 + 696*y*z^5 - 853*y^2*z^5 + 410*y^3*z^5 - 
           57*y^4*z^5 + 100*z^6 - 259*y*z^6 + 218*y^2*z^6 - 59*y^3*z^6 - 
           20*z^7 + 40*y*z^7 - 20*y^2*z^7)*G[1, 0, 1, y])/
         ((-1 + y)^2*y^2*(-1 + z)^2*(-1 + y + z)) + 
        Pi^2*G[1 - y, 1 - y, 1, z])/12 - ((11*I)/8)*(Pi*G[0, z]*G[0, 0, y] + 
        Pi*G[1 - y, z]*G[0, 0, y] + Pi*G[0, y]*G[0, 0, z] + 
        (Pi*G[0, z] + Pi*G[1 - y, z])*G[1, 1, y] + 
        Pi*G[0, y]*G[1 - y, 1 - y, z] + G[1, y]*(Pi*G[0, 0, z] + 
          Pi*G[0, 1 - y, z] + Pi*G[1 - y, 0, z] + Pi*G[1 - y, 1 - y, z]) + 
        Pi*G[0, 0, 0, y] + Pi*G[0, 0, 0, z] + Pi*G[0, 0, 1, y] + 
        Pi*G[0, 0, 1 - y, z] + Pi*G[0, 1 - y, 0, z] + 
        Pi*G[0, 1 - y, 1 - y, z] + Pi*G[1, 1, 0, y] + Pi*G[1, 1, 1, y] + 
        Pi*G[1 - y, 0, 0, z] + Pi*G[1 - y, 0, 1 - y, z] + 
        Pi*G[1 - y, 1 - y, 0, z] + Pi*G[1 - y, 1 - y, 1 - y, z]) + 
      G[0, 1, y]*G[1 - y, 1 - y, -y, z] + G[0, 1, y]*G[1 - y, -y, 1 - y, z] + 
      ((77*I)/12)*(Pi*G[1, y]*G[1 - y, -y, z] + Pi*G[0, 1, 0, z] + 
        Pi*G[1 - y, -y, 1 - y, z]) + 
      (13*(Pi^2*G[1, y]*G[1 - y, -y, z] + Pi^2*G[1 - y, -y, 1 - y, z]))/3 + 
      (-(Pi^2*G[1, z]*G[0, 0, y]) - Pi^2*G[0, y]*G[0, 1, z] - 
        ((-20*y^3 + 60*y^4 - 60*y^5 + 20*y^6 - 56*y^2*z + 212*y^3*z - 
           296*y^4*z + 180*y^5*z - 40*y^6*z + 67*y*z^2 + 158*y^2*z^2 - 
           538*y^3*z^2 + 473*y^4*z^2 - 180*y^5*z^2 + 20*y^6*z^2 + 3*z^3 - 
           205*y*z^3 - 210*y^2*z^3 + 558*y^3*z^3 - 306*y^4*z^3 + 60*y^5*z^3 - 
           12*z^4 + 211*y*z^4 + 177*y^2*z^4 - 242*y^3*z^4 + 65*y^4*z^4 + 
           18*z^5 - 73*y*z^5 - 76*y^2*z^5 + 30*y^3*z^5 - 12*z^6 - 2*y*z^6 + 
           7*y^2*z^6 + 3*z^7 + 2*y*z^7)*G[0, y]*G[0, 1 - y, z])/
         (y*(-1 + z)^2*z^2*(-1 + y + z)) - 
        ((-y^2 + 2*y^3 - y^4 + y^5 - 2*y^6 + y^7 - 2*y*z + 76*y^2*z - 
           137*y^3*z + 53*y^4*z + 9*y^5*z + 3*y^6*z - 2*y^7*z - z^2 + 
           142*y*z^2 - 539*y^2*z^2 + 432*y^3*z^2 - 15*y^4*z^2 - 12*y^5*z^2 - 
           8*y^6*z^2 + y^7*z^2 + 72*z^3 - 671*y*z^3 + 1095*y^2*z^3 - 
           265*y^3*z^3 - 117*y^4*z^3 - 11*y^5*z^3 + 3*y^6*z^3 - 276*z^4 + 
           1113*y*z^4 - 684*y^2*z^4 - 249*y^3*z^4 + 88*y^4*z^4 + 5*y^5*z^4 + 
           402*z^5 - 698*y*z^5 - 156*y^2*z^5 + 250*y^3*z^5 - 12*y^4*z^5 - 
           253*z^6 + 38*y*z^6 + 230*y^2*z^6 - 33*y^3*z^6 + 48*z^7 + 
           83*y*z^7 - 21*y^2*z^7 + 10*z^8 - 5*y*z^8 - 2*z^9)*G[1 - y, z]*
          G[1, 0, y])/((-1 + z)^2*z*(-1 + y + z)^2*(y + z)^2) - 
        ((-3*y^4 + 9*y^5 - 9*y^6 + 3*y^7 - 73*y^3*z + 159*y^4*z - 97*y^5*z + 
           9*y^6*z + 2*y^7*z - 136*y^2*z^2 + 424*y^3*z^2 - 252*y^4*z^2 - 
           43*y^5*z^2 + 7*y^6*z^2 - 73*y*z^3 + 424*y^2*z^3 - 328*y^3*z^3 - 
           153*y^4*z^3 + 30*y^5*z^3 - 3*z^4 + 159*y*z^4 - 252*y^2*z^4 - 
           153*y^3*z^4 + 50*y^4*z^4 + 9*z^5 - 97*y*z^5 - 43*y^2*z^5 + 
           30*y^3*z^5 - 9*z^6 + 9*y*z^6 + 7*y^2*z^6 + 3*z^7 + 2*y*z^7)*
          G[0, y]*G[1 - y, 0, z])/(y*z*(-1 + y + z)^2*(y + z)^2) - 
        ((-134*y^4 + 532*y^5 - 784*y^6 + 496*y^7 - 94*y^8 - 20*y^9 + 4*y^10 - 
           210*y^3*z + 1034*y^4*z - 1690*y^5*z + 946*y^6*z + 112*y^7*z - 
           212*y^8*z + 20*y^9*z + 10*y^2*z^2 + 142*y^3*z^2 - 78*y^4*z^2 - 
           966*y^5*z^2 + 1632*y^6*z^2 - 824*y^7*z^2 + 84*y^8*z^2 + 
           102*y*z^3 - 738*y^2*z^3 + 2337*y^3*z^3 - 4159*y^4*z^3 + 
           3953*y^5*z^3 - 1711*y^6*z^3 + 216*y^7*z^3 + 20*z^4 - 466*y*z^4 + 
           2220*y^2*z^4 - 4668*y^3*z^4 + 4785*y^4*z^4 - 2252*y^5*z^4 + 
           365*y^6*z^4 - 80*z^5 + 827*y*z^5 - 2549*y^2*z^5 + 3356*y^3*z^5 - 
           1969*y^4*z^5 + 423*y^5*z^5 + 120*z^6 - 704*y*z^6 + 1359*y^2*z^6 - 
           1078*y^3*z^6 + 307*y^4*z^6 - 80*z^7 + 281*y*z^7 - 322*y^2*z^7 + 
           121*y^3*z^7 + 20*z^8 - 40*y*z^8 + 20*y^2*z^8)*G[0, 1, 0, z])/
         ((-1 + y)^2*y^2*(-1 + y + z)^2*(y + z)^2) - 
        ((20*y^4 - 80*y^5 + 120*y^6 - 80*y^7 + 20*y^8 + y^2*z + 57*y^3*z - 
           256*y^4*z + 456*y^5*z - 417*y^6*z + 199*y^7*z - 40*y^8*z + y*z^2 - 
           140*y^2*z^2 + 94*y^3*z^2 + 470*y^4*z^2 - 785*y^5*z^2 + 
           498*y^6*z^2 - 158*y^7*z^2 + 20*y^8*z^2 + 57*y*z^3 + 94*y^2*z^3 - 
           180*y^3*z^3 - 293*y^4*z^3 + 500*y^5*z^3 - 217*y^6*z^3 + 
           39*y^7*z^3 + 20*z^4 - 256*y*z^4 + 470*y^2*z^4 - 293*y^3*z^4 + 
           140*y^4*z^4 - 97*y^5*z^4 + 20*y^6*z^4 - 80*z^5 + 456*y*z^5 - 
           785*y^2*z^5 + 500*y^3*z^5 - 97*y^4*z^5 - 2*y^5*z^5 + 120*z^6 - 
           417*y*z^6 + 498*y^2*z^6 - 217*y^3*z^6 + 20*y^4*z^6 - 80*z^7 + 
           199*y*z^7 - 158*y^2*z^7 + 39*y^3*z^7 + 20*z^8 - 40*y*z^8 + 
           20*y^2*z^8)*(G[1, y]*G[1 - y, -y, z] + G[1 - y, -y, 1 - y, z]))/
         ((-1 + y)^2*y^2*(-1 + z)^2*z^2))/12 - 
      G[0, 1, y]*G[1 - y, -y, -y, z] + G[1, 0, y]*(G[1, 1, 1 - y, z] + 
        G[1, 1 - y, 1 - y, z] + G[1 - y, 0, -y, z] + G[1 - y, 1, 0, z] + 
        G[1 - y, 1 - y, 0, z] + G[1 - y, -y, 0, z] + G[-y, 0, 0, z] + 
        G[-y, 0, 1 - y, z]) + (13*(Pi^2*G[1, y]*G[0, -y, z] + 
         Pi^2*G[0, -y, 1 - y, z] + Pi^2*G[-y, 0, 1 - y, z]))/12 + 
      G[0, 0, y]*(G[1, 0, 1 - y, z] + G[1, 1, 0, z] + G[-y, 1 - y, 0, z]) + 
      G[0, 1, y]*(G[1, 1 - y, 0, z] + G[1 - y, 0, -y, z] + 
        G[-y, 1 - y, 0, z]) - ((11*I)/6)*(Pi*G[-y, z]*G[1, 0, y] + 
        G[1, y]*(Pi*G[0, -y, z] + Pi*G[1, 0, z] + Pi*G[-y, 0, z]) + 
        G[0, y]*(Pi*G[1, 0, z] + Pi*G[-y, 1 - y, z]) + 
        Pi*G[0, -y, 1 - y, z] + Pi*G[1, 0, 1 - y, z] + Pi*G[1, 1 - y, 0, z] + 
        Pi*G[1 - y, 1, 0, z] + Pi*G[-y, 0, 1 - y, z] + 
        Pi*G[-y, 1 - y, 0, z]) + (4*(Pi^2*G[-y, z]*G[1, 0, y] + 
         Pi^2*G[1, y]*G[-y, 0, z] + Pi^2*G[0, y]*G[-y, 1 - y, z] + 
         Pi^2*G[-y, 1 - y, 0, z]))/3 + 
      (((-134 + 262*y - 116*y^2 - 18*y^3 + 6*y^4 + 256*z - 34*y*z - 
           237*y^2*z + 15*y^3*z - 98*z^2 - 255*y*z^2 + 84*y^2*z^2 - 36*z^3 + 
           27*y*z^3 + 12*z^4)*G[0, z]*G[0, 0, y])/(-1 + y + z)^2 + 
        ((60*y^2 - 120*y^3 + 60*y^4 + 195*y*z - 315*y^2*z + 120*y^3*z - 
           134*z^2 - 210*y*z^2 + 75*y^2*z^2 - 12*z^3 + 21*y*z^3 + 12*z^4)*
          G[1 - y, z]*G[0, 0, y])/z^2 + ((-134 + 256*y - 98*y^2 - 36*y^3 + 
           12*y^4 + 262*z - 34*y*z - 255*y^2*z + 27*y^3*z - 116*z^2 - 
           237*y*z^2 + 84*y^2*z^2 - 18*z^3 + 15*y*z^3 + 6*z^4)*G[0, y]*
          G[0, 0, z])/(-1 + y + z)^2 + ((-3*y^2 + 24*y^3 - 57*y^4 + 57*y^5 - 
           24*y^6 + 3*y^7 - 3*y*z + 286*y^2*z - 614*y^3*z + 421*y^4*z - 
           135*y^5*z + 51*y^6*z - 6*y^7*z - 171*y*z^2 - 20*y^2*z^2 + 
           640*y^3*z^2 - 572*y^4*z^2 + 174*y^5*z^2 - 54*y^6*z^2 + 3*y^7*z^2 - 
           60*z^3 + 768*y*z^3 - 1526*y^2*z^3 + 883*y^3*z^3 - 5*y^4*z^3 - 
           87*y^5*z^3 + 15*y^6*z^3 + 240*z^4 - 1368*y*z^4 + 2337*y^2*z^4 - 
           1455*y^3*z^4 + 255*y^4*z^4 + 15*y^5*z^4 - 360*z^5 + 1251*y*z^5 - 
           1488*y^2*z^5 + 639*y^3*z^5 - 54*y^4*z^5 + 240*z^6 - 597*y*z^6 + 
           474*y^2*z^6 - 117*y^3*z^6 - 60*z^7 + 120*y*z^7 - 60*y^2*z^7)*
          G[1 - y, z]*G[0, 1, y])/((-1 + y)^2*y^2*(-1 + z)^2*z) + 
        ((60*y^2 - 120*y^3 + 60*y^4 + 195*y*z - 315*y^2*z + 120*y^3*z - 
           134*z^2 - 210*y*z^2 + 75*y^2*z^2 - 6*z^3 + 9*y*z^3 + 6*z^4)*
          G[0, y]*G[1 - y, 1 - y, z])/z^2 + 
        ((-9*y^2 + 9*y^3 + 3*y^4 - 67*y*z + 9*y^2*z + 6*y^3*z - 9*z^2 + 
           9*y*z^2 + 3*y^2*z^2 + 9*z^3)*(G[-y, z]*G[1, 0, y] + 
           G[0, y]*G[-y, 1 - y, z]))/(y*z) + (-134 - 3*y + 3*y^2 - 30*z + 
          30*y*z + 30*z^2)*G[0, 0, 0, y] + (-134 - 30*y + 30*y^2 - 3*z + 
          30*y*z + 3*z^2)*G[0, 0, 0, z] + 
        ((60*y^4 - 240*y^5 + 360*y^6 - 240*y^7 + 60*y^8 + 168*y^3*z - 
           744*y^4*z + 1344*y^5*z - 1248*y^6*z + 600*y^7*z - 120*y^8*z - 
           67*y^2*z^2 - 367*y^3*z^2 + 1628*y^4*z^2 - 2247*y^5*z^2 + 
           1473*y^6*z^2 - 480*y^7*z^2 + 60*y^8*z^2 - 186*y*z^3 + 
           689*y^2*z^3 - 319*y^3*z^3 - 1123*y^4*z^3 + 1485*y^5*z^3 - 
           666*y^6*z^3 + 120*y^7*z^3 - 60*z^4 + 798*y*z^4 - 1900*y^2*z^4 + 
           1511*y^3*z^4 - 85*y^4*z^4 - 321*y^5*z^4 + 69*y^6*z^4 + 240*z^5 - 
           1395*y*z^5 + 2355*y^2*z^5 - 1542*y^3*z^5 + 315*y^4*z^5 + 
           3*y^5*z^5 - 360*z^6 + 1260*y*z^6 - 1491*y^2*z^6 + 666*y^3*z^6 - 
           63*y^4*z^6 + 240*z^7 - 597*y*z^7 + 474*y^2*z^7 - 117*y^3*z^7 - 
           60*z^8 + 120*y*z^8 - 60*y^2*z^8)*(G[1, y]*G[0, -y, z] + 
           G[0, -y, 1 - y, z]))/((-1 + y)^2*y^2*(-1 + z)^2*z^2) + 
        ((-134*y^2 - 12*y^3 + 12*y^4 + 195*y*z - 210*y^2*z + 21*y^3*z + 
           60*z^2 - 315*y*z^2 + 75*y^2*z^2 - 120*z^3 + 120*y*z^3 + 60*z^4)*
          (G[1, y]*G[0, 0, z] + G[0, 0, 1 - y, z] + G[0, 1 - y, 0, z] + 
           G[1 - y, 0, 0, z]))/y^2 + ((-134*y^2 - 6*y^3 + 6*y^4 + 195*y*z - 
           210*y^2*z + 9*y^3*z + 60*z^2 - 315*y*z^2 + 75*y^2*z^2 - 120*z^3 + 
           120*y*z^3 + 60*z^4)*(G[0, z]*G[1, 1, y] + 
           G[1, y]*(G[0, 1 - y, z] + G[1 - y, 0, z]) + G[0, 1 - y, 1 - y, 
            z] + G[1 - y, 0, 1 - y, z] + G[1 - y, 1 - y, 0, z]))/y^2 + 
        (-134 - 3*y + 3*y^2 - 3*z - 24*y*z + 3*z^2)*(G[1 - y, z]*G[1, 1, y] + 
          G[1, y]*G[1 - y, 1 - y, z] + G[1, 1, 1, y] + G[1 - y, 1 - y, 1 - y, 
           z]) + ((-9*y^2 + 9*y^3 - 67*y*z + 9*y^2*z - 9*z^2 + 9*y*z^2 + 
           3*y^2*z^2 + 9*z^3 + 6*y*z^3 + 3*z^4)*(G[1, y]*G[-y, 0, z] + 
           G[-y, 0, 1 - y, z] + G[-y, 1 - y, 0, z]))/(y*z))/36 + 
      (-(Pi^2*G[0, y]*G[1 - y, 0, z]) - Pi^2*G[1, 1 - y, 1 - y, z] - 
        Pi^2*G[-y, 0, 1, z] - Pi^2*G[-y, 1 - y, 1, z])/4 + 
      (31*Pi^2*G[-y, 1 - y, 1 - y, z])/6 - G[1, 0, y]*
       (G[1, 0, -y, z] + G[1, 1, 0, z] + G[1, 1 - y, 0, z] + 
        G[1, 1 - y, -y, z] + G[1 - y, 0, 0, z] + G[1 - y, 1, 1 - y, z] + 
        G[-y, 1 - y, 1 - y, z]) + ((11*I)/4)*(Pi*G[-y, z]*G[1, 1, y] + 
        Pi*G[1, y]*G[-y, 1 - y, z] + Pi*G[1, 0, 0, z] + 
        Pi*G[-y, 1 - y, 1 - y, z]) + 
      (-(((134*y^2 - 396*y^3 + 378*y^4 - 98*y^5 - 24*y^6 + 6*y^7 - 177*y*z + 
            577*y^2*z - 824*y^3*z + 643*y^4*z - 237*y^5*z + 18*y^6*z - 
            60*z^2 + 654*y*z^2 - 1662*y^2*z^2 + 1707*y^3*z^2 - 720*y^4*z^2 + 
            81*y^5*z^2 + 180*z^3 - 894*y*z^3 + 1422*y^2*z^3 - 906*y^3*z^3 + 
            186*y^4*z^3 - 180*z^4 + 537*y*z^4 - 534*y^2*z^4 + 177*y^3*z^4 + 
            60*z^5 - 120*y*z^5 + 60*y^2*z^5)*G[0, z]*G[0, 1, y])/
          ((-1 + y)^2*y^2*(-1 + y + z))) - 
        ((9*y^2 - 9*y^3 + 3*y^4 - 67*y*z - 27*y^2*z + 24*y^3*z + 9*z^2 - 
           27*y*z^2 + 45*y^2*z^2 - 9*z^3 + 30*y*z^3 + 6*z^4)*G[-y, z]*
          G[0, 1, y])/(y*z) - ((-134*y^3 + 262*y^4 - 116*y^5 - 18*y^6 + 
           6*y^7 - 265*y^2*z + 786*y^3*z - 308*y^4*z - 237*y^5*z + 24*y^6*z - 
           152*y*z^2 + 837*y^2*z^2 - 435*y^3*z^2 - 600*y^4*z^2 + 99*y^5*z^2 - 
           9*z^3 + 340*y*z^3 - 437*y^2*z^3 - 552*y^3*z^3 + 159*y^4*z^3 + 
           27*z^4 - 221*y*z^4 - 153*y^2*z^4 + 93*y^3*z^4 - 27*z^5 + 
           27*y*z^5 + 21*y^2*z^5 + 9*z^6 + 6*y*z^6)*G[0, z]*G[1, 0, y])/
         (y*(-1 + y + z)^2*(y + z)^2) - ((-67*y + 70*y^2 - 9*z + 85*y*z - 
           24*y^2*z + 18*z^2 - 18*y*z^2 + 3*y^2*z^2 - 9*z^3)*G[0, y]*
          G[1, 0, z])/(y*(-1 + y + z)) - 
        ((134*y^2 - 268*y^3 + 134*y^4 - 159*y*z + 200*y^2*z + 98*y^3*z - 
           196*y^4*z + 81*y^5*z - 24*y^6*z - 60*z^2 + 717*y*z^2 - 
           1459*y^2*z^2 + 1001*y^3*z^2 - 121*y^4*z^2 - 78*y^5*z^2 + 
           12*y^6*z^2 + 240*z^3 - 1311*y*z^3 + 2130*y^2*z^3 - 1326*y^3*z^3 + 
           222*y^4*z^3 + 21*y^5*z^3 - 360*z^4 + 1227*y*z^4 - 1413*y^2*z^4 + 
           609*y^3*z^4 - 51*y^4*z^4 + 240*z^5 - 594*y*z^5 + 468*y^2*z^5 - 
           114*y^3*z^5 - 60*z^6 + 120*y*z^6 - 60*y^2*z^6)*G[0, 0, 1, y])/
         ((-1 + y)^2*y^2*(-1 + z)^2) - ((-134*y^2 - 3*y^3 + 3*y^4 + 195*y*z - 
           207*y^2*z + 9*y^3*z + 60*z^2 - 315*y*z^2 + 72*y^2*z^2 - 120*z^3 + 
           120*y*z^3 + 60*z^4)*G[0, 1, 1, y])/y^2 - 
        ((-134 + 265*y - 125*y^2 - 9*y^3 + 3*y^4 + 262*z - 58*y*z - 
           207*y^2*z + 3*y^3*z - 116*z^2 - 216*y*z^2 + 63*y^2*z^2 - 18*z^3 + 
           9*y*z^3 + 6*z^4)*G[1, 0, 0, y])/(-1 + y + z)^2 - 
        ((-268*y^2 + 518*y^3 - 214*y^4 - 54*y^5 + 18*y^6 + 195*y*z - 
           67*y^2*z + 334*y^3*z - 516*y^4*z + 54*y^5*z + 60*z^2 - 825*y*z^2 + 
           1316*y^2*z^2 - 1146*y^3*z^2 + 192*y^4*z^2 - 240*z^3 + 1305*y*z^3 - 
           1359*y^2*z^3 + 294*y^3*z^3 + 360*z^4 - 915*y*z^4 + 378*y^2*z^4 - 
           240*z^5 + 240*y*z^5 + 60*z^6)*G[1, 0, 0, z])/
         (y^2*(-1 + y + z)^2) - ((134*y^2 - 268*y^3 + 134*y^4 + 256*y*z - 
           1036*y^2*z + 892*y^3*z - 151*y^4*z + 63*y^5*z - 24*y^6*z + 
           134*z^2 - 1268*y*z^2 + 2090*y^2*z^2 - 581*y^3*z^2 - 16*y^4*z^2 - 
           138*y^5*z^2 + 12*y^6*z^2 - 524*z^3 + 2076*y*z^3 - 1143*y^2*z^3 - 
           466*y^3*z^3 - 3*y^4*z^3 + 51*y^5*z^3 + 756*z^4 - 1171*y*z^4 - 
           564*y^2*z^4 + 483*y^3*z^4 + 24*y^4*z^4 - 458*z^5 - 109*y*z^5 + 
           573*y^2*z^5 - 60*y^3*z^5 + 68*z^6 + 231*y*z^6 - 54*y^2*z^6 + 
           30*z^7 - 15*y*z^7 - 6*z^8)*G[1, 1, 0, y])/
         ((-1 + z)^2*(-1 + y + z)^2*(y + z)^2) - 
        ((3 - 73*y + 70*y^2 - 21*z + 103*y*z - 24*y^2*z + 36*z^2 - 36*y*z^2 + 
           3*y^2*z^2 - 21*z^3 + 6*y*z^3 + 3*z^4)*(G[1, y]*G[1, 0, z] + 
           G[1, 0, 1 - y, z] + G[1, 1 - y, 0, z]))/(y*(-1 + y + z)) - 
        ((-3*y^3 + 82*y^4 - 298*y^5 + 432*y^6 - 283*y^7 + 70*y^8 - 6*y^2*z + 
           353*y^3*z - 1675*y^4*z + 3018*y^5*z - 2462*y^6*z + 859*y^7*z - 
           105*y^8*z + 18*y^9*z - 3*y*z^2 + 544*y^2*z^2 - 3476*y^3*z^2 + 
           8116*y^4*z^2 - 8832*y^5*z^2 + 4602*y^6*z^2 - 1035*y^7*z^2 + 
           84*y^8*z^2 + 321*y*z^3 - 3263*y^2*z^3 + 10610*y^3*z^3 - 
           15547*y^4*z^3 + 11146*y^5*z^3 - 3666*y^6*z^3 + 399*y^7*z^3 + 
           60*z^4 - 1428*y*z^4 + 7240*y^2*z^4 - 14696*y^3*z^4 + 
           14140*y^4*z^4 - 6324*y^5*z^4 + 996*y^6*z^4 - 240*z^5 + 
           2508*y*z^5 - 7683*y^2*z^5 + 10098*y^3*z^5 - 5991*y^4*z^5 + 
           1284*y^5*z^5 + 360*z^6 - 2121*y*z^6 + 4074*y^2*z^6 - 
           3249*y^3*z^6 + 924*y^4*z^6 - 240*z^7 + 843*y*z^7 - 966*y^2*z^7 + 
           363*y^3*z^7 + 60*z^8 - 120*y*z^8 + 60*y^2*z^8)*G[1 - y, 1, 0, z])/
         ((-1 + y)^2*y^2*(-1 + y + z)^2*(y + z)^2) - 
        ((60*y^4 - 120*y^5 + 60*y^6 + 195*y^3*z - 315*y^4*z + 120*y^5*z - 
           268*y^2*z^2 - 213*y^3*z^2 + 78*y^4*z^2 + 195*y*z^3 - 213*y^2*z^3 + 
           18*y^3*z^3 + 60*z^4 - 315*y*z^4 + 78*y^2*z^4 - 120*z^5 + 
           120*y*z^5 + 60*z^6)*(G[-y, z]*G[1, 1, y] + 
           G[1, y]*G[-y, 1 - y, z] + G[-y, 1 - y, 1 - y, z]))/(y^2*z^2))/36 - 
      G[0, 1, y]*G[-y, -y, 0, z] + G[0, 0, y]*G[-y, -y, 1 - y, z] - 
      G[1, 0, y]*G[-y, -y, 1 - y, z] + ((11*I)/3)*(Pi*G[1, y]*G[-y, -y, z] + 
        Pi*G[1, 1, 0, z] + Pi*G[-y, -y, 1 - y, z]) + 
      (Pi^2*G[1, y]*G[-y, -y, z] + Pi^2*G[-y, -y, 1 - y, z])/3 + 
      (-(((-3 + 73*y - 73*y^2 + 12*z - 76*y*z + 3*y^2*z - 18*z^2 + 
            3*y^2*z^2 + 12*z^3 + 3*y*z^3 - 3*z^4)*G[1, 1, 0, z])/
          (y*(-1 + y + z))) - ((3*y^4 - 67*y*z - 9*y^2*z + 15*y^3*z - 
           9*y*z^2 + 24*y^2*z^2 + 15*y*z^3 + 3*z^4)*(G[1, y]*G[-y, -y, z] + 
           G[-y, -y, 1 - y, z]))/(y*z))/18 + G[1, z]*G[0, 0, 1, 0, y] + 
      G[-y, z]*G[0, 0, 1, 0, y] + (11*G[1 - y, z]*G[0, 0, 1, 1, y])/2 - 
      (G[1, z] + G[-y, z])*G[0, 1, 0, 1, y] - G[1, z]*G[1, 0, 1, 0, y] - 
      G[1 - y, z]*G[1, 0, 1, 0, y] - G[-y, z]*G[1, 0, 1, 0, y] + 
      (55*(G[1 - y, z]*G[0, 1, 0, y] + G[0, y]*(G[0, 0, 1 - y, z] + 
           G[1 - y, 1 - y, 0, z]) + G[0, 1, 0, 1, y] + G[0, 1, 1, 0, y] + 
         G[1, 0, 0, 1, y] + G[1, 0, 1, 0, y]))/24 - 
      (2*I)*(Pi*G[0, 1 - y, z]*G[1, 0, y] + Pi^3*G[1, 0, z] + 
        Pi*G[0, 1, y]*G[1 - y, -y, z] + Pi*G[1 - y, z]*G[1, 0, 0, y] + 
        Pi*G[0, 1, 0, 1, y] + Pi*G[0, 1, 1, 0, y] + Pi*G[1, 0, 0, 1, y] + 
        Pi*G[1, 0, 1, 0, y]) - (77*(G[0, 0, y]*G[0, 1 - y, z] + 
         G[0, 0, y]*G[1 - y, 0, z] + G[0, z]*G[0, 1, 0, y] + 
         G[0, z]*G[1, 0, 1, y] + G[1 - y, z]*G[1, 1, 0, y] + 
         G[0, y]*(G[0, 1 - y, 1 - y, z] + G[1 - y, 0, 0, z]) + 
         G[0, 1, 0, 0, y] + G[1, 0, 1, 1, y]))/24 - 
      (3*I)*(Pi*G[1, 0, y]*G[1 - y, 1 - y, z] + Pi*G[0, 0, 1, 1, y] + 
        Pi*G[1, 1, 0, 0, y]) + G[1, z]*G[1, 1, 0, 1, y] - 
      (11*(G[0, 1, y]*G[1 - y, -y, z] + G[1 - y, 1 - y, z]*G[1, 0, 1, y] + 
         G[1 - y, z]*G[1, 1, 0, 1, y]))/2 + G[1 - y, z]*
       (G[1, 0, 0, 0, y] + G[1, 1, 1, 0, y]) - 
      I*(G[0, 1, y]*(Pi*G[1, 0, z] + Pi*G[-y, 0, z]) + 
        G[1, 0, y]*(Pi*G[1, 0, z] + Pi*G[-y, 0, z]) + 
        Pi*G[0, 1, y]*G[-y, 1 - y, z] + Pi*G[0, z]*G[0, 0, 1, y] + 
        Pi*G[1 - y, z]*G[0, 1, 0, y] + G[-y, z]*(Pi*G[0, 1, 1, y] + 
          Pi*G[1, 0, 1, y]) + Pi*G[0, z]*G[1, 1, 0, y] + 
        G[1, y]*(Pi*G[0, -y, 0, z] + Pi*G[1 - y, 1, 0, z]) + 
        G[0, y]*(Pi*G[0, 0, 1 - y, z] + Pi*G[1, 0, 1 - y, z] + 
          Pi*G[1, 1 - y, 0, z] + Pi*G[1 - y, 1 - y, 0, z] + 
          Pi*G[-y, 0, 1 - y, z] + Pi*G[-y, 1 - y, 0, z]) + 
        Pi*G[0, -y, 0, 1 - y, z] + Pi*G[0, -y, 1 - y, 0, z] + 
        Pi*G[1 - y, 1, 0, 1 - y, z] + Pi*G[1 - y, 1, 1 - y, 0, z]) + 
      (11*(G[0, 0, y]*G[0, 0, z] + G[0, 1 - y, z]*G[1, 0, y] + 
         G[0, 0, y]*G[1 - y, 1 - y, z] + G[1, 1, y]*(G[0, 0, z] + 
           G[0, 1 - y, z] + G[1 - y, 0, z] + G[1 - y, 1 - y, z]) + 
         G[0, z]*G[0, 0, 0, y] + G[1 - y, z]*G[0, 0, 0, y] + 
         G[0, z]*G[0, 0, 1, y] + G[0, z]*G[1, 1, 0, y] + 
         (G[0, z] + G[1 - y, z])*G[1, 1, 1, y] + 
         G[0, y]*(G[0, 0, 0, z] + G[1 - y, 1 - y, 1 - y, z]) + 
         G[1, y]*(G[0, 0, 0, z] + G[0, 0, 1 - y, z] + G[0, 1 - y, 0, z] + 
           G[0, 1 - y, 1 - y, z] + G[1 - y, 0, 0, z] + G[1 - y, 0, 1 - y, 
            z] + G[1 - y, 1 - y, 0, z] + G[1 - y, 1 - y, 1 - y, z]) + 
         G[0, 0, 0, 0, y] + G[0, 0, 0, 0, z] + G[0, 0, 0, 1 - y, z] + 
         G[0, 0, 1, 1, y] + G[0, 0, 1 - y, 0, z] + G[0, 0, 1 - y, 1 - y, z] + 
         G[0, 1 - y, 0, 0, z] + G[0, 1 - y, 0, 1 - y, z] + 
         G[0, 1 - y, 1 - y, 0, z] + G[0, 1 - y, 1 - y, 1 - y, z] + 
         G[1, 1, 0, 0, y] + G[1, 1, 1, 1, y] + G[1 - y, 0, 0, 0, z] + 
         G[1 - y, 0, 0, 1 - y, z] + G[1 - y, 0, 1 - y, 0, z] + 
         G[1 - y, 0, 1 - y, 1 - y, z] + G[1 - y, 1 - y, 0, 0, z] + 
         G[1 - y, 1 - y, 0, 1 - y, z] + G[1 - y, 1 - y, 1 - y, 0, z] + 
         G[1 - y, 1 - y, 1 - y, 1 - y, z]))/8 - 
      (5*I)*(Pi*G[0, 0, y]*G[0, 0, z] + Pi*G[0, 0, y]*G[1 - y, 1 - y, z] + 
        G[1, 1, y]*(Pi*G[0, 0, z] + Pi*G[0, 1 - y, z] + Pi*G[1 - y, 0, z] + 
          Pi*G[1 - y, 1 - y, z]) + Pi*G[0, z]*G[0, 0, 0, y] + 
        G[1 - y, z]*(Pi*G[0, 0, 0, y] + Pi*G[0, 0, 1, y]) + 
        (Pi*G[0, z] + Pi*G[1 - y, z])*G[1, 1, 1, y] + 
        G[0, y]*(Pi*G[0, 0, 0, z] + Pi*G[1 - y, 1 - y, 1 - y, z]) + 
        G[1, y]*(Pi*G[0, 0, 0, z] + Pi*G[0, 0, 1 - y, z] + 
          Pi*G[0, 1 - y, 0, z] + Pi*G[0, 1 - y, 1 - y, z] + 
          Pi*G[1 - y, 0, 0, z] + Pi*G[1 - y, 0, 1 - y, z] + 
          Pi*G[1 - y, 1 - y, 0, z] + Pi*G[1 - y, 1 - y, 1 - y, z]) + 
        Pi*G[0, 0, 0, 0, y] + Pi*G[0, 0, 0, 0, z] + Pi*G[0, 0, 0, 1 - y, z] + 
        Pi*G[0, 0, 1 - y, 0, z] + Pi*G[0, 0, 1 - y, 1 - y, z] + 
        Pi*G[0, 1 - y, 0, 0, z] + Pi*G[0, 1 - y, 0, 1 - y, z] + 
        Pi*G[0, 1 - y, 1 - y, 0, z] + Pi*G[0, 1 - y, 1 - y, 1 - y, z] + 
        Pi*G[1, 1, 1, 1, y] + Pi*G[1 - y, 0, 0, 0, z] + 
        Pi*G[1 - y, 0, 0, 1 - y, z] + Pi*G[1 - y, 0, 1 - y, 0, z] + 
        Pi*G[1 - y, 0, 1 - y, 1 - y, z] + Pi*G[1 - y, 1 - y, 0, 0, z] + 
        Pi*G[1 - y, 1 - y, 0, 1 - y, z] + Pi*G[1 - y, 1 - y, 1 - y, 0, z] + 
        Pi*G[1 - y, 1 - y, 1 - y, 1 - y, z]) + 
      (2*I)*(Pi*G[0, 1, y]*G[0, 1 - y, z] + Pi^3*G[1 - y, 1 - y, z] + 
        Pi*G[1, 0, y]*G[1 - y, -y, z] + Pi*G[1 - y, z]*G[1, 0, 1, y] + 
        G[1, y]*(Pi^3*G[1 - y, z] + Pi*G[0, 0, -y, z] + Pi*G[0, 1, 0, z] + 
          Pi*G[0, 1 - y, -y, z] + Pi*G[1 - y, 0, -y, z] + 
          Pi*G[1 - y, -y, 0, z]) + G[0, y]*(Pi*G[0, 1, 0, z] + 
          Pi*G[0, 1 - y, 0, z] + Pi*G[1 - y, 0, 1 - y, z] + 
          Pi*G[1 - y, -y, 1 - y, z]) + Pi*G[0, 0, -y, 1 - y, z] + 
        Pi*G[0, 1, 0, 1 - y, z] + Pi*G[0, 1, 1 - y, 0, z] + 
        Pi*G[0, 1 - y, 1, 0, z] + Pi*G[0, 1 - y, -y, 1 - y, z] + 
        Pi*G[1 - y, 0, 1, 0, z] + Pi*G[1 - y, 0, -y, 1 - y, z] + 
        Pi*G[1 - y, 1 - y, 1, 0, z] + Pi*G[1 - y, -y, 0, 1 - y, z] + 
        Pi*G[1 - y, -y, 1 - y, 0, z]) - 
      (77*(G[1, 1, y]*G[1 - y, -y, z] + G[1, y]*(G[1 - y, 1 - y, -y, z] + 
           G[1 - y, -y, 1 - y, z]) + G[0, 0, 1, 0, z] + G[0, 1, 0, 0, z] + 
         G[1 - y, 1 - y, -y, 1 - y, z] + G[1 - y, -y, 1 - y, 1 - y, z]))/12 + 
      (8*I)*(Pi*G[1, 1, y]*G[1 - y, -y, z] + 
        G[1, y]*(Pi*G[1 - y, 1 - y, -y, z] + Pi*G[1 - y, -y, 1 - y, z]) + 
        Pi*G[0, 0, 1, 0, z] + Pi*G[0, 1, 0, 0, z] + 
        Pi*G[1 - y, 1 - y, -y, 1 - y, z] + Pi*G[1 - y, -y, 1 - y, 1 - y, 
          z]) - (22*(G[1, y]*G[1 - y, -y, -y, z] + G[0, 1, 1, 0, z] + 
         G[1 - y, -y, -y, 1 - y, z]))/3 - G[1, y]*(G[0, 0, 0, -y, z] + 
        G[0, 0, -y, 0, z] + G[0, 1 - y, 1, 0, z] + G[1, 1, 0, -y, z] + 
        G[1, 1, 1 - y, -y, z] + G[1 - y, 0, 1 - y, -y, z] + 
        G[1 - y, 0, -y, 0, z] + G[1 - y, 1, 0, -y, z] + 
        G[1 - y, 1, 1 - y, -y, z] + G[1 - y, 1 - y, 1, 0, z] + 
        G[1 - y, -y, -y, -y, z]) + I*(G[0, 0, z]*(Pi^3 + Pi*G[0, 1, y]) + 
        Pi*G[0, 1, y]*G[0, -y, z] + (Pi*G[0, 0, z] + Pi*G[0, -y, z])*
         G[1, 0, y] + G[0, 0, y]*(Pi^3 + Pi*G[1, 0, z]) + 
        Pi*G[1, 0, z]*G[1, 1, y] + Pi*G[0, 0, y]*G[-y, 1 - y, z] + 
        Pi*G[-y, z]*G[0, 1, 0, y] + Pi*G[-y, z]*G[1, 0, 0, y] + 
        G[0, y]*(Pi^3*G[0, z] + Pi*G[0, -y, 1 - y, z] + 
          Pi*G[1 - y, 1, 0, z]) + G[1, y]*(Pi*G[1, 0, 1 - y, z] + 
          Pi*G[1, 1 - y, 0, z] + Pi*G[-y, 0, 0, z]) + Pi*G[0, 0, 0, 1, y] + 
        Pi*G[1, 0, 1 - y, 1 - y, z] + Pi*G[1, 1, 1, 0, y] + 
        Pi*G[1, 1 - y, 0, 1 - y, z] + Pi*G[1, 1 - y, 1 - y, 0, z] + 
        Pi*G[-y, 0, 0, 1 - y, z] + Pi*G[-y, 0, 1 - y, 0, z] + 
        Pi*G[-y, 1 - y, 0, 0, z]) + G[0, y]*(G[0, 1, 0, 1 - y, z] + 
        G[0, 1 - y, 1, 0, z] + G[0, -y, 0, 1 - y, z] + G[1, 0, 1 - y, 0, z] + 
        G[1, 0, 1 - y, 1 - y, z] + G[1 - y, 0, -y, 1 - y, z] + 
        G[1 - y, 1, 1 - y, 0, z] + G[1 - y, -y, 1 - y, 0, z] + 
        G[-y, 1 - y, 0, 0, z] + G[-y, 1 - y, 0, 1 - y, z]) + 
      (11*(G[0, 1, y]*G[1, 1 - y, z] + G[1, z]*G[0, 1, 0, y] + 
         G[1, z]*G[1, 0, 1, y] + G[1, y]*(G[1, 0, -y, z] + 
           G[1, 1 - y, -y, z]) + G[1, 0, -y, 1 - y, z] + 
         G[1, 1 - y, -y, 1 - y, z] + G[-y, 0, 1, 0, z] + 
         G[-y, 1 - y, 1, 0, z]))/4 + 
      (3*I)*(Pi*G[0, 1, y]*G[1 - y, 1 - y, z] + G[1, 1, y]*
         (Pi*G[0, -y, z] + Pi*G[-y, 0, z]) + Pi*G[1, 0, y]*G[-y, 1 - y, z] + 
        Pi*G[0, z]*G[0, 1, 0, y] + Pi*G[1 - y, z]*G[0, 1, 1, y] + 
        Pi*G[0, z]*G[1, 0, 0, y] + G[0, z]*(Pi*G[0, 1, 1, y] + 
          Pi*G[1, 0, 1, y]) + Pi*G[-y, z]*G[1, 1, 0, y] + 
        G[1, y]*(Pi*G[0, -y, 1 - y, z] + Pi*G[1, 0, 0, z] + 
          Pi*G[-y, 0, 1 - y, z] + Pi*G[-y, 1 - y, 0, z]) + 
        G[0, y]*(Pi*G[1, 0, 0, z] + Pi*G[-y, 1 - y, 1 - y, z]) + 
        Pi*G[0, 0, 1, 0, y] + Pi*G[0, -y, 1 - y, 1 - y, z] + 
        Pi*G[1, 0, 0, 1 - y, z] + Pi*G[1, 0, 1 - y, 0, z] + 
        Pi*G[1, 1, 0, 1, y] + Pi*G[1, 1 - y, 0, 0, z] + 
        Pi*G[1 - y, 1, 0, 0, z] + Pi*G[-y, 0, 1 - y, 1 - y, z] + 
        Pi*G[-y, 1 - y, 0, 1 - y, z] + Pi*G[-y, 1 - y, 1 - y, 0, z]) - 
      (11*(G[1, 0, y]*G[1, 1 - y, z] + G[1, 1, y]*G[-y, 1 - y, z] + 
         G[1, z]*G[0, 0, 1, y] + Pi^2*G[0, 1 - y, 1 - y, z] + 
         G[1, z]*G[1, 1, 0, y] + G[-y, z]*G[1, 1, 1, y] + 
         G[1, y]*G[-y, 1 - y, 1 - y, z] + G[1, 0, 0, 0, z] + 
         G[-y, 1 - y, 1 - y, 1 - y, z]))/4 + 
      (9*I)*(Pi*G[1, 1, y]*G[-y, 1 - y, z] + Pi*G[-y, z]*G[1, 1, 1, y] + 
        Pi*G[1, y]*G[-y, 1 - y, 1 - y, z] + Pi*G[1, 0, 0, 0, z] + 
        Pi*G[-y, 1 - y, 1 - y, 1 - y, z]) - 
      (11*(G[0, 1, y]*G[-y, 0, z] + G[-y, z]*G[0, 1, 1, y] + 
         G[1, y]*G[-y, 1 - y, -y, z] + G[1, 0, 1, 0, z] + 
         G[-y, 1 - y, -y, 1 - y, z]))/6 + G[1, y]*(G[0, -y, 0, 0, z] + 
        G[1, 0, 1 - y, -y, z] + G[1, 0, -y, 0, z] + G[1, 1, 0, 1 - y, z] + 
        G[1, 1, 1 - y, 0, z] + G[1, 1 - y, 0, -y, z] + 
        G[1, 1 - y, -y, 0, z] + G[1 - y, 1, 0, 1 - y, z] + 
        G[1 - y, 1, 1 - y, 0, z] + G[-y, 0, 1, 0, z] + 
        G[-y, 1 - y, 1, 0, z] + G[-y, -y, 0, 0, z]) - 
      G[0, y]*(G[1, 0, -y, 1 - y, z] + G[1, 1, 1 - y, 0, z] + 
        G[1, 1 - y, -y, 1 - y, z] + G[-y, 0, 1, 0, z] + 
        G[-y, 1 - y, 1, 0, z] + G[-y, -y, 0, 1 - y, z]) - 
      (11*(G[0, 1, y]*G[1, 0, z] + G[1, 0, y]*G[1, 0, z] + 
         G[1, 0, y]*G[-y, -y, z] + G[0, y]*(G[1, 1, 0, z] + 
           G[1, 1 - y, 0, z] + G[-y, 0, 1 - y, z]) + 
         G[1, y]*(G[0, 1 - y, -y, z] + G[0, -y, -y, z] + G[1, 1, 0, z] + 
           G[-y, 0, -y, z] + G[-y, -y, 0, z]) + G[0, y]*G[-y, -y, 1 - y, z] + 
         G[0, 1 - y, -y, 1 - y, z] + G[0, -y, -y, 1 - y, z] + 
         G[1, 1, 0, 1 - y, z] + G[1, 1, 1 - y, 0, z] + G[1, 1 - y, 1, 0, z] + 
         G[1 - y, 0, 1, 0, z] + G[1 - y, 1, 1, 0, z] + G[-y, 0, -y, 1 - y, 
          z] + G[-y, -y, 0, 1 - y, z] + G[-y, -y, 1 - y, 0, z]))/12 - 
      (11*(G[1, 0, y]*G[-y, 0, z] + G[1, 1, y]*G[-y, -y, z] + 
         G[0, y]*(G[1, 0, 1 - y, z] + G[-y, 1 - y, 0, z]) + 
         G[1, y]*(G[0, 0, -y, z] + G[-y, -y, 1 - y, z]) + 
         G[0, 0, -y, 1 - y, z] + G[1, 1, 0, 0, z] + G[1 - y, 1 - y, 1, 0, 
          z] + G[-y, -y, 1 - y, 1 - y, z]))/3 - 
      (4*I)*(Pi*G[1, 1, y]*G[-y, -y, z] + Pi*G[1 - y, z]*G[1, 1, 0, y] + 
        Pi*G[1, y]*G[1 - y, -y, -y, z] + G[1, y]*(Pi*G[-y, 1 - y, -y, z] + 
          Pi*G[-y, -y, 1 - y, z]) + Pi*G[0, 1, 1, 0, z] + 
        Pi*G[1, 0, 1, 0, z] + Pi*G[1, 1, 0, 0, z] + 
        Pi*G[1 - y, -y, -y, 1 - y, z] + Pi*G[-y, 1 - y, -y, 1 - y, z] + 
        Pi*G[-y, -y, 1 - y, 1 - y, z]) + 
      (11*(G[0, 0, y]*G[1, 0, z] + G[1, 0, y]*G[1 - y, -y, z] + 
         G[1, 1, y]*(G[0, -y, z] + G[1, 0, z] + G[-y, 0, z]) + 
         G[0, 0, y]*G[-y, 1 - y, z] + G[-y, z]*G[0, 0, 1, y] + 
         G[-y, z]*G[1, 0, 0, y] + G[0, y]*(G[0, 1, 0, z] + G[1, 0, 0, z] + 
           G[1 - y, -y, 1 - y, z] + G[-y, 1 - y, 1 - y, z]) + 
         G[1, y]*(G[0, 1, 0, z] + G[0, -y, 1 - y, z] + G[1, 0, 0, z] + 
           G[1, 0, 1 - y, z] + G[1, 1 - y, 0, z] + G[1 - y, 0, -y, z] + 
           G[1 - y, -y, 0, z] + G[-y, 0, 0, z] + G[-y, 0, 1 - y, z] + 
           G[-y, 1 - y, 0, z] + G[-y, -y, -y, z]) + G[0, 1, 0, 1 - y, z] + 
         G[0, 1, 1 - y, 0, z] + G[0, 1 - y, 1, 0, z] + G[0, -y, 1 - y, 1 - y, 
          z] + G[1, 0, 0, 1 - y, z] + G[1, 0, 1 - y, 0, z] + 
         G[1, 0, 1 - y, 1 - y, z] + G[1, 1, 1, 0, z] + G[1, 1 - y, 0, 0, z] + 
         G[1, 1 - y, 0, 1 - y, z] + G[1, 1 - y, 1 - y, 0, z] + 
         G[1 - y, 0, -y, 1 - y, z] + G[1 - y, 1, 0, 0, z] + 
         G[1 - y, -y, 0, 1 - y, z] + G[1 - y, -y, 1 - y, 0, z] + 
         G[-y, 0, 0, 1 - y, z] + G[-y, 0, 1 - y, 0, z] + 
         G[-y, 0, 1 - y, 1 - y, z] + G[-y, 1 - y, 0, 0, z] + 
         G[-y, 1 - y, 0, 1 - y, z] + G[-y, 1 - y, 1 - y, 0, z] + 
         G[-y, -y, -y, 1 - y, z]))/6 + (4*I)*(Pi*G[0, 1, y]*G[1 - y, 0, z] + 
        Pi*G[0, 1, y]*G[-y, -y, z] + Pi*G[1, y]*G[-y, -y, -y, z] + 
        Pi*G[0, 1, 0, 0, y] + Pi*G[0, 1, 1, 1, y] + Pi*G[1, 0, 0, 0, y] + 
        Pi*G[1, 0, 1, 1, y] + Pi*G[1, 1, 1, 0, z] + 
        Pi*G[-y, -y, -y, 1 - y, z]) - G[0, 0, 0, -y, 1 - y, z] - 
      G[0, 0, -y, 0, 1 - y, z] - G[0, 0, -y, 1 - y, 0, z] - 
      G[0, 1, 1, 1, 0, z] - G[0, 1 - y, 0, 1, 0, z] - 
      G[0, 1 - y, 1, 0, 1 - y, z] - G[0, 1 - y, 1, 1 - y, 0, z] + 
      G[0, -y, 0, 0, 1 - y, z] - G[0, -y, 0, 1, 0, z] + 
      G[0, -y, 0, 1 - y, 0, z] + G[0, -y, 1 - y, 0, 0, z] - 
      G[0, -y, 1 - y, 1, 0, z] + G[1, 0, 1 - y, -y, 1 - y, z] + 
      G[1, 0, -y, 0, 1 - y, z] + G[1, 0, -y, 1 - y, 0, z] + 
      (7*(G[1 - y, 1 - y, z]*G[0, 0, 1, y] + G[1, 0, y]*G[1 - y, 1 - y, 
           1 - y, z] + G[0, 0, 1, 1, 1, y] + G[0, 1, 0, 1, 0, y] + 
         G[1, 0, 1, 0, 1, y] + G[1, 1, 0, 0, 0, y]))/2 + 
      G[1, 1, 0, 1 - y, 1 - y, z] - G[1, 1, 0, -y, 1 - y, z] - 
      (9*(G[1 - y, 0, z]*G[0, 1, 1, y] + G[1 - y, 1 - y, z]*G[0, 1, 1, y] + 
         G[0, 1, y]*G[1 - y, 1 - y, 1 - y, z] + G[0, 0, 0, 1, 0, y] + 
         G[1, 1, 1, 0, 1, y]))/2 + G[1, 1, 1 - y, 0, 1 - y, z] + 
      G[1, 1, 1 - y, 1 - y, 0, z] - G[1, 1, 1 - y, -y, 1 - y, z] + 
      G[1, 1 - y, 0, -y, 1 - y, z] + G[1, 1 - y, -y, 0, 1 - y, z] + 
      G[1, 1 - y, -y, 1 - y, 0, z] - G[1 - y, 0, 1 - y, -y, 1 - y, z] - 
      G[1 - y, 0, -y, 0, 1 - y, z] - G[1 - y, 0, -y, 1 - y, 0, z] + 
      G[1 - y, 1, 0, 1 - y, 1 - y, z] - G[1 - y, 1, 0, -y, 1 - y, z] + 
      G[1 - y, 1, 1 - y, 0, 1 - y, z] + G[1 - y, 1, 1 - y, 1 - y, 0, z] - 
      G[1 - y, 1, 1 - y, -y, 1 - y, z] - 
      (5*((G[1 - y, -y, z] + G[-y, 0, z])*G[0, 0, 1, y] + 
         G[0, 0, z]*G[0, 1, 0, y] + G[0, 1, y]*G[0, 1 - y, 0, z] + 
         G[1, 1, y]*(G[0, 0, -y, z] + G[0, 1 - y, -y, z]) + 
         G[0, 0, z]*G[1, 0, 0, y] + G[-y, 1 - y, z]*G[1, 0, 0, y] + 
         G[0, 0, z]*(G[0, 1, 1, y] + G[1, 0, 1, y]) + G[0, 1 - y, z]*
          (G[0, 1, 1, y] + G[1, 0, 1, y]) + G[1 - y, -y, z]*G[1, 1, 0, y] + 
         G[0, 1, y]*G[1 - y, 0, 1 - y, z] + G[1, 0, y]*G[1 - y, -y, 1 - y, 
           z] + G[1, y]*(G[0, 0, -y, 1 - y, z] + G[0, 1 - y, -y, 1 - y, z]) + 
         G[-y, z]*G[1, 1, 0, 0, y] + G[0, z]*(G[0, 0, 1, 0, y] + 
           G[1, 1, 0, 1, y]) + G[0, 0, 0, 1, 1, y] + G[0, 0, -y, 1 - y, 
          1 - y, z] + G[0, 1 - y, -y, 1 - y, 1 - y, z] + 
         G[1, 1, 1, 0, 0, y] + G[1 - y, 0, 1, 0, 0, z] + 
         G[1 - y, 1 - y, 1, 0, 0, z]))/2 - G[1 - y, 1 - y, 1, 0, 1 - y, z] - 
      G[1 - y, 1 - y, 1, 1 - y, 0, z] - G[1 - y, 1 - y, 1 - y, 1, 0, z] + 
      (9*(G[0, 0, z]*G[0, 0, 0, y] + G[1 - y, 1 - y, z]*G[0, 0, 0, y] + 
         G[0, 0, y]*G[0, 0, 0, z] + (G[0, 0, z] + G[0, 1 - y, z] + 
           G[1 - y, 0, z] + G[1 - y, 1 - y, z])*G[1, 1, 1, y] + 
         G[0, 0, y]*G[1 - y, 1 - y, 1 - y, z] + G[1, 1, y]*
          (G[0, 0, 0, z] + G[0, 0, 1 - y, z] + G[0, 1 - y, 0, z] + 
           G[0, 1 - y, 1 - y, z] + G[1 - y, 0, 0, z] + G[1 - y, 0, 1 - y, 
            z] + G[1 - y, 1 - y, 0, z] + G[1 - y, 1 - y, 1 - y, z]) + 
         G[0, z]*G[0, 0, 0, 0, y] + G[1 - y, z]*(G[0, 0, 0, 0, y] + 
           G[0, 1, 0, 1, y]) + (G[0, z] + G[1 - y, z])*G[1, 1, 1, 1, y] + 
         G[0, y]*(G[0, 0, 0, 0, z] + G[1 - y, 1 - y, 1 - y, 1 - y, z]) + 
         G[1, y]*(G[0, 0, 0, 0, z] + G[0, 0, 0, 1 - y, z] + 
           G[0, 0, 1 - y, 0, z] + G[0, 0, 1 - y, 1 - y, z] + 
           G[0, 1 - y, 0, 0, z] + G[0, 1 - y, 0, 1 - y, z] + 
           G[0, 1 - y, 1 - y, 0, z] + G[0, 1 - y, 1 - y, 1 - y, z] + 
           G[1 - y, 0, 0, 0, z] + G[1 - y, 0, 0, 1 - y, z] + 
           G[1 - y, 0, 1 - y, 0, z] + G[1 - y, 0, 1 - y, 1 - y, z] + 
           G[1 - y, 1 - y, 0, 0, z] + G[1 - y, 1 - y, 0, 1 - y, z] + 
           G[1 - y, 1 - y, 1 - y, 0, z] + G[1 - y, 1 - y, 1 - y, 1 - y, z]) + 
         G[0, 0, 0, 0, 0, y] + G[0, 0, 0, 0, 0, z] + G[0, 0, 0, 0, 1 - y, 
          z] + G[0, 0, 0, 1 - y, 0, z] + G[0, 0, 0, 1 - y, 1 - y, z] + 
         G[0, 0, 1 - y, 0, 0, z] + G[0, 0, 1 - y, 0, 1 - y, z] + 
         G[0, 0, 1 - y, 1 - y, 0, z] + G[0, 0, 1 - y, 1 - y, 1 - y, z] + 
         G[0, 1 - y, 0, 0, 0, z] + G[0, 1 - y, 0, 0, 1 - y, z] + 
         G[0, 1 - y, 0, 1 - y, 0, z] + G[0, 1 - y, 0, 1 - y, 1 - y, z] + 
         G[0, 1 - y, 1 - y, 0, 0, z] + G[0, 1 - y, 1 - y, 0, 1 - y, z] + 
         G[0, 1 - y, 1 - y, 1 - y, 0, z] + G[0, 1 - y, 1 - y, 1 - y, 1 - y, 
          z] + G[1, 1, 1, 1, 1, y] + G[1 - y, 0, 0, 0, 0, z] + 
         G[1 - y, 0, 0, 0, 1 - y, z] + G[1 - y, 0, 0, 1 - y, 0, z] + 
         G[1 - y, 0, 0, 1 - y, 1 - y, z] + G[1 - y, 0, 1 - y, 0, 0, z] + 
         G[1 - y, 0, 1 - y, 0, 1 - y, z] + G[1 - y, 0, 1 - y, 1 - y, 0, z] + 
         G[1 - y, 0, 1 - y, 1 - y, 1 - y, z] + G[1 - y, 1 - y, 0, 0, 0, z] + 
         G[1 - y, 1 - y, 0, 0, 1 - y, z] + G[1 - y, 1 - y, 0, 1 - y, 0, z] + 
         G[1 - y, 1 - y, 0, 1 - y, 1 - y, z] + G[1 - y, 1 - y, 1 - y, 0, 0, 
          z] + G[1 - y, 1 - y, 1 - y, 0, 1 - y, z] + G[1 - y, 1 - y, 1 - y, 
          1 - y, 0, z] + G[1 - y, 1 - y, 1 - y, 1 - y, 1 - y, z]))/2 - 
      9*(G[1, 1, y]*G[1 - y, 1 - y, -y, z] + 
        G[1, y]*(G[1 - y, 1 - y, 1 - y, -y, z] + G[1 - y, 1 - y, -y, 1 - y, 
           z]) + G[0, 0, 0, 1, 0, z] + G[0, 0, 1, 0, 0, z] + 
        G[1 - y, 1 - y, 1 - y, -y, 1 - y, z] + G[1 - y, 1 - y, -y, 1 - y, 
         1 - y, z]) + 3*(G[1 - y, 0, z]*G[0, 0, 1, y] + 
        G[1, y]*G[1 - y, 1 - y, -y, -y, z] + G[0, 0, 1, 1, 0, z] + 
        G[0, 1, 0, 1, 1, y] + G[0, 1, 1, 0, 0, y] + G[0, 1, 1, 0, 1, y] + 
        G[1, 0, 0, 1, 0, y] + G[1, 0, 0, 1, 1, y] + G[1, 0, 1, 0, 0, y] + 
        G[1 - y, 1 - y, -y, -y, 1 - y, z]) - 
      (3*(Pi^2*G[0, 0, 1, y] + G[0, 0, y]*G[0, 1, 0, z] + 
         G[1, 1, y]*G[0, 1, 0, z] + G[1 - y, -y, z]*G[1, 0, 0, y] + 
         G[1 - y, 0, z]*G[1, 0, 1, y] + (G[0, 1 - y, z] + G[-y, 0, z])*
          G[1, 1, 0, y] + G[0, 1, y]*G[1 - y, 1 - y, 0, z] + 
         G[0, 0, y]*G[1 - y, -y, 1 - y, z] + G[0, 1, y]*(G[0, 1 - y, -y, z] + 
           G[-y, 0, -y, z]) + G[1, 0, y]*(G[0, 1 - y, 1 - y, z] + 
           G[1, 0, 1 - y, z] + G[-y, 0, -y, z] + G[-y, 1 - y, 0, z]) + 
         G[1 - y, z]*G[0, 1, 1, 0, y] + G[1, y]*(G[0, 1, 0, 1 - y, z] + 
           G[0, 1, 1 - y, 0, z] + G[0, 1 - y, -y, -y, z] + 
           G[1 - y, -y, 0, 0, z]) + G[0, y]*(G[0, 1 - y, 0, 0, z] + 
           G[1, 1 - y, 1, 0, z] + G[1 - y, 0, 1 - y, 1 - y, z] + 
           G[-y, 0, -y, 1 - y, z]) + G[0, 1, 0, 0, 1, y] + 
         G[0, 1, 0, 1 - y, 1 - y, z] + G[0, 1, 1, 1, 0, y] + 
         G[0, 1, 1 - y, 0, 1 - y, z] + G[0, 1, 1 - y, 1 - y, 0, z] + 
         G[0, 1 - y, -y, -y, 1 - y, z] + G[1, 0, 0, 0, 1, y] + 
         G[1, 0, 1, 1, 0, y] + G[1 - y, 0, 1, 1, 0, z] + 
         G[1 - y, -y, 0, 0, 1 - y, z] + G[1 - y, -y, 0, 1 - y, 0, z] + 
         G[1 - y, -y, 1 - y, 0, 0, z]))/2 + 
      (G[0, 0, z]*G[0, 0, 1, y] + G[0, 1, z]*G[0, 1, 0, y] + 
        G[1 - y, 0, z]*G[0, 1, 0, y] + (G[0, -y, z] + G[1, 0, z])*
         G[0, 1, 1, y] + (G[1, 0, z] + G[1, 1 - y, z] + G[1 - y, 0, z])*
         G[1, 0, 0, y] + (G[0, 1, z] + G[0, -y, z])*G[1, 0, 1, y] + 
        (G[0, 0, z] + G[1, 1 - y, z])*G[1, 1, 0, y] + 
        G[0, 1, y]*(G[0, 1, 1 - y, z] + G[0, -y, 1 - y, z] + G[1, 0, -y, z] + 
          G[1, 1 - y, -y, z]) + G[1, 0, y]*(G[0, 0, 1 - y, z] + 
          G[0, 0, -y, z] + G[1 - y, 0, 1 - y, z]) + 
        G[0, 0, y]*(G[1, 1 - y, 0, z] + G[-y, 0, 1 - y, z]) + 
        G[1, z]*G[0, 0, 0, 1, y] + G[1, z]*G[0, 0, 1, 1, y] + 
        G[1 - y, z]*(G[0, 0, 1, 0, y] + G[0, 1, 0, 0, y]) + 
        G[-y, z]*G[0, 1, 1, 0, y] + G[1, y]*(G[0, 1, 0, -y, z] + 
          G[0, 1, 1 - y, -y, z]) + G[1, z]*G[1, 1, 0, 0, y] + 
        G[1, z]*G[1, 1, 1, 0, y] + G[0, y]*(G[0, 0, 0, 1 - y, z] + 
          G[0, 0, 1 - y, 0, z] + G[0, 0, -y, 1 - y, z] + G[0, 1 - y, 1 - y, 
           0, z] + G[0, -y, 1 - y, 1 - y, z] + G[1 - y, 0, 0, 1 - y, z] + 
          G[1 - y, 1, 0, 0, z] + G[1 - y, 1 - y, 0, 1 - y, z] + 
          G[1 - y, 1 - y, 1, 0, z] + G[1 - y, 1 - y, 1 - y, 0, z]) + 
        G[0, 0, 0, 0, 1, y] + G[0, 1, 0, -y, 1 - y, z] + 
        G[0, 1, 1 - y, -y, 1 - y, z] + G[1, 1, 1, 1, 0, y] + 
        G[1 - y, -y, 0, 1, 0, z] + G[1 - y, -y, 1 - y, 1, 0, z])/2 - 
      3*(G[-y, -y, z]*G[0, 0, 1, y] + G[0, 1, y]*G[0, 0, 1 - y, z] + 
        G[1, 1, y]*(Pi^2*G[0, z] + G[1 - y, 0, -y, z] + G[1 - y, -y, 0, z]) + 
        G[1 - y, z]*G[0, 0, 0, 1, y] + G[1, y]*(G[0, 0, 1 - y, -y, z] + 
          G[0, 1, 0, 0, z] + G[1 - y, 0, -y, 1 - y, z] + 
          G[1 - y, -y, 0, 1 - y, z] + G[1 - y, -y, 1 - y, 0, z]) + 
        G[0, y]*(G[0, 1, 0, 0, z] + G[1 - y, -y, 1 - y, 1 - y, z]) + 
        G[0, 0, 1 - y, -y, 1 - y, z] + G[0, 1, 0, 0, 1 - y, z] + 
        G[0, 1, 0, 1 - y, 0, z] + G[0, 1, 1 - y, 0, 0, z] + 
        G[0, 1 - y, 1, 0, 0, z] + G[1 - y, 0, -y, 1 - y, 1 - y, z] + 
        G[1 - y, 1 - y, 0, 1, 0, z] + G[1 - y, -y, 0, 1 - y, 1 - y, z] + 
        G[1 - y, -y, 1 - y, 0, 1 - y, z] + G[1 - y, -y, 1 - y, 1 - y, 0, 
         z]) - 8*(G[1 - y, -y, z]*G[1, 1, 1, y] + 
        G[1, 1, y]*G[1 - y, -y, 1 - y, z] + G[1, y]*G[1 - y, -y, 1 - y, 
          1 - y, z] + G[0, 1, 0, 0, 0, z] + G[1 - y, -y, 1 - y, 1 - y, 1 - y, 
         z]) + 4*(G[1 - y, -y, z]*G[0, 1, 1, y] + 
        G[1, y]*G[1 - y, -y, 1 - y, -y, z] + G[0, 1, 0, 1, 0, z] + 
        G[1 - y, -y, 1 - y, -y, 1 - y, z]) + 
      7*(G[1, 1, y]*G[1 - y, -y, -y, z] + G[1, y]*G[1 - y, -y, -y, 1 - y, 
          z] + G[0, 1, 1, 0, 0, z] + G[1 - y, -y, -y, 1 - y, 1 - y, z]) - 
      G[1 - y, -y, -y, -y, 1 - y, z] + G[-y, 0, 1, 0, 1 - y, z] + 
      G[-y, 0, 1, 1 - y, 0, z] + G[-y, 0, 1 - y, 1, 0, z] + 
      G[-y, 1 - y, 0, 1, 0, z] + (-(G[1, 0, z]*G[0, 0, 0, y]) - 
        G[-y, 1 - y, z]*G[0, 0, 0, y] - G[0, 1, y]*G[0, 0, 0, z] - 
        (G[0, 1, z] + G[1, 1 - y, z])*G[0, 0, 1, y] - Pi^2*G[0, 0, 1, z] - 
        G[1 - y, 1 - y, z]*G[0, 1, 0, y] - G[1, 1 - y, z]*G[0, 1, 1, y] - 
        G[1, 0, y]*(G[0, 0, 0, z] + G[0, 1, 1 - y, z]) - 
        G[0, 0, y]*G[0, 1 - y, 1 - y, z] - G[0, 1, z]*G[1, 1, 0, y] - 
        G[1, 0, z]*G[1, 1, 1, y] - G[1, 1, y]*(G[0, -y, 0, z] + 
          G[1, 0, 1 - y, z] + G[1, 0, -y, z] + G[1, 1 - y, 0, z] + 
          G[1, 1 - y, -y, z]) - G[0, 0, y]*G[1 - y, 0, 0, z] - 
        G[0, z]*G[0, 0, 0, 1, y] - G[1, z]*G[0, 1, 0, 0, y] - 
        G[1, z]*G[0, 1, 1, 0, y] - G[-y, z]*(G[0, 0, 0, 1, y] + 
          G[1, 0, 0, 0, y]) - G[1, z]*G[1, 0, 0, 1, y] - 
        G[1, z]*G[1, 0, 1, 1, y] - G[0, z]*G[1, 1, 1, 0, y] - 
        G[1, y]*(G[0, 0, -y, -y, z] + G[0, -y, 0, 1 - y, z] + 
          G[0, -y, 1 - y, 0, z] + G[1, 0, 1 - y, 1 - y, z] + 
          G[1, 0, -y, 1 - y, z] + G[1, 1 - y, 0, 1 - y, z] + 
          G[1, 1 - y, 1 - y, 0, z] + G[1, 1 - y, -y, 1 - y, z] + 
          G[1 - y, 1, 0, 0, z] + G[-y, 0, 0, 0, z]) - 
        G[0, y]*(G[0, 1 - y, 0, 1 - y, z] + G[1, 0, 0, 1 - y, z] + 
          G[1 - y, 0, 1 - y, 0, z] + G[-y, 1 - y, 1 - y, 0, z]) - 
        G[0, 0, -y, -y, 1 - y, z] - G[0, -y, 0, 1 - y, 1 - y, z] - 
        G[0, -y, 1 - y, 0, 1 - y, z] - G[0, -y, 1 - y, 1 - y, 0, z] - 
        G[1, 0, 1 - y, 1 - y, 1 - y, z] - G[1, 0, -y, 1 - y, 1 - y, z] - 
        G[1, 1 - y, 0, 1 - y, 1 - y, z] - G[1, 1 - y, 1 - y, 0, 1 - y, z] - 
        G[1, 1 - y, 1 - y, 1 - y, 0, z] - G[1, 1 - y, -y, 1 - y, 1 - y, z] - 
        G[1 - y, 1, 0, 0, 1 - y, z] - G[1 - y, 1, 0, 1 - y, 0, z] - 
        G[1 - y, 1, 1 - y, 0, 0, z] - G[1 - y, 1 - y, 1, 1, 0, z] - 
        G[-y, 0, 0, 0, 1 - y, z] - G[-y, 0, 0, 1 - y, 0, z] - 
        G[-y, 0, 1, 0, 0, z] - G[-y, 0, 1 - y, 0, 0, z] - 
        G[-y, 1 - y, 0, 0, 0, z] - G[-y, 1 - y, 1, 0, 0, z])/2 + 
      G[-y, 1 - y, 1, 0, 1 - y, z] + G[-y, 1 - y, 1, 1 - y, 0, z] + 
      (5*(G[-y, 1 - y, z]*(G[0, 1, 1, y] + G[1, 0, 1, y]) + 
         G[0, z]*G[0, 0, 1, 1, y] + G[-y, z]*G[0, 1, 1, 1, y] + 
         G[1, y]*G[1, 0, 0, -y, z] + G[0, z]*G[1, 1, 0, 0, y] + 
         G[-y, z]*(G[1, 0, 1, 1, y] + G[1, 1, 0, 1, y]) + 
         G[0, 0, 1, 1, 0, y] + G[1, 0, 0, -y, 1 - y, z] + 
         G[1, 1, 0, 0, 1, y] + G[-y, 1 - y, 1 - y, 1, 0, z]))/2 - 
      (7*((Pi^2 + G[0, -y, z] + G[-y, 0, z])*G[1, 1, 1, y] + 
         G[0, 1, y]*G[1 - y, 0, 0, z] + G[1, 1, y]*(G[0, -y, 1 - y, z] + 
           G[-y, 0, 1 - y, z] + G[-y, 1 - y, 0, z]) + 
         G[0, z]*G[0, 1, 1, 1, y] + G[0, z]*G[1, 0, 0, 0, y] + 
         G[0, z]*(G[0, 1, 0, 0, y] + G[1, 0, 1, 1, y]) + 
         G[1 - y, z]*(G[0, 1, 1, 1, y] + G[1, 0, 1, 1, y]) + 
         G[1, y]*(G[0, -y, 1 - y, 1 - y, z] + G[1, 0, 0, 0, z] + 
           G[-y, 0, 1 - y, 1 - y, z] + G[-y, 1 - y, 0, 1 - y, z] + 
           G[-y, 1 - y, 1 - y, 0, z]) + G[0, y]*(G[1, 0, 0, 0, z] + 
           G[-y, 1 - y, 1 - y, 1 - y, z]) + G[0, 0, 1, 0, 0, y] + 
         G[0, -y, 1 - y, 1 - y, 1 - y, z] + G[1, 0, 0, 0, 1 - y, z] + 
         G[1, 0, 0, 1 - y, 0, z] + G[1, 0, 1 - y, 0, 0, z] + 
         G[1, 1, 0, 1, 1, y] + G[1, 1 - y, 0, 0, 0, z] + 
         G[1 - y, 1, 0, 0, 0, z] + G[-y, 0, 1 - y, 1 - y, 1 - y, z] + 
         G[-y, 1 - y, 0, 1 - y, 1 - y, z] + G[-y, 1 - y, 1 - y, 0, 1 - y, 
          z] + G[-y, 1 - y, 1 - y, 1 - y, 0, z]))/2 - 
      (17*(G[-y, 1 - y, z]*G[1, 1, 1, y] + G[1, 1, y]*G[-y, 1 - y, 1 - y, 
           z] + G[-y, z]*G[1, 1, 1, 1, y] + G[1, y]*G[-y, 1 - y, 1 - y, 
           1 - y, z] + G[1, 0, 0, 0, 0, z] + G[-y, 1 - y, 1 - y, 1 - y, 
          1 - y, z]))/2 + 5*(G[1, y]*G[-y, 1 - y, 1 - y, -y, z] + 
        G[1, 0, 0, 1, 0, z] + G[-y, 1 - y, 1 - y, -y, 1 - y, z]) + 
      G[-y, -y, 0, 0, 1 - y, z] - G[-y, -y, 0, 1, 0, z] + 
      G[-y, -y, 0, 1 - y, 0, z] + G[-y, -y, 1 - y, 0, 0, z] - 
      G[-y, -y, 1 - y, 1, 0, z] + 6*(G[-y, -y, z]*G[1, 1, 1, y] + 
        G[1, 1, y]*(G[-y, 1 - y, -y, z] + G[-y, -y, 1 - y, z]) + 
        G[1, y]*(G[-y, 1 - y, -y, 1 - y, z] + G[-y, -y, 1 - y, 1 - y, z]) + 
        G[1, 0, 1, 0, 0, z] + G[1, 1, 0, 0, 0, z] + G[-y, 1 - y, -y, 1 - y, 
         1 - y, z] + G[-y, -y, 1 - y, 1 - y, 1 - y, z]) - 
      4*(Pi^2*G[1 - y, 1 - y, 1 - y, z] + G[0, 1, y]*G[-y, -y, -y, z] + 
        G[-y, z]*G[0, 0, 1, 1, y] + G[1, y]*(G[1 - y, 0, 0, -y, z] + 
          G[-y, -y, -y, -y, z]) + G[0, 1, 0, 0, 0, y] + G[0, 1, 1, 1, 1, y] + 
        G[0, 1 - y, 1 - y, 1, 0, z] + G[1, 0, 0, 0, 0, y] + 
        G[1, 0, 1, 1, 1, y] + G[1, 1, 1, 1, 0, z] + G[1 - y, 0, 0, -y, 1 - y, 
         z] + G[-y, -y, -y, -y, 1 - y, z]) + ((143*I)/24)*Pi*Zeta[3] - 
      (481*Pi^2*Zeta[3])/48 + ((-67 + 303*y - 633*y^2 + 739*y^3 - 456*y^4 + 
         114*y^5 + 303*z - 1472*y*z + 3013*y^2*z - 3194*y^3*z + 1722*y^4*z - 
         372*y^5*z - 633*z^2 + 3013*y*z^2 - 5111*y^2*z^2 + 4045*y^3*z^2 - 
         1500*y^4*z^2 + 186*y^5*z^2 + 739*z^3 - 3194*y*z^3 + 4045*y^2*z^3 - 
         2040*y^3*z^3 + 378*y^4*z^3 - 456*z^4 + 1722*y*z^4 - 1500*y^2*z^4 + 
         378*y^3*z^4 + 114*z^5 - 372*y*z^5 + 186*y^2*z^5)*Zeta[3])/
       (72*(-1 + y)^2*(-1 + z)^2*(-1 + y + z)) + (121*G[1, y]*Zeta[3])/24 + 
      (77*G[1, z]*Zeta[3])/12 - (4*G[0, 1, y]*Zeta[3])/3 + 
      (19*G[0, 1 - y, z]*Zeta[3])/6 - (13*G[1, 0, z]*Zeta[3])/2 - 
      G[1 - y, 1, z]*(G[1, 0, 1, y] + Zeta[3]) - 
      G[1, 1, z]*(G[0, 1, 0, y] + G[1, 0, 1, y] + Zeta[3]) + 
      (33*(G[0, y]*Zeta[3] + G[0, z]*Zeta[3]))/8 - 
      (11*(G[0, 0, z]*G[0, 1, y] + G[0, 0, z]*G[1, 0, y] + 
         G[0, z]*G[0, 1, 1, y] + G[0, z]*G[1, 0, 0, y] + 
         G[0, y]*(G[0, 1 - y, 0, z] + G[1 - y, 0, 1 - y, z]) + 
         G[0, 0, 0, 1, y] + G[0, 0, 1, 0, y] + G[0, 1, 1, 1, y] + 
         G[1, 0, 0, 0, y] + G[1, 1, 0, 1, y] + G[1, 1, 1, 0, y] + 
         G[1 - y, z]*Zeta[3]))/8 - ((13*I)/2)*(Pi*G[0, y]*Zeta[3] + 
        Pi*G[0, z]*Zeta[3] + Pi*G[1, y]*Zeta[3] + Pi*G[1 - y, z]*Zeta[3]) + 
      (7*(Pi^2*G[-y, z]*G[0, 1, y] + G[1, y]*G[1 - y, z]*Zeta[3]))/6 + 
      (25*(G[0, y]*G[0, z]*Zeta[3] + G[0, z]*G[1, y]*Zeta[3] + 
         G[0, 0, y]*Zeta[3] + G[0, 0, z]*Zeta[3]))/6 + 
      (3*(G[0, 1, y]*G[0, 1, 0, z] + G[1, 0, y]*(G[0, 1, 0, z] + 
           G[0, 1 - y, 0, z] + G[0, -y, 1 - y, z]) + Pi^2*G[1, 0, 1 - y, z] + 
         (G[0, -y, z] + G[-y, 1 - y, z])*G[1, 1, 0, y] + 
         G[0, 1, y]*(G[1 - y, -y, 0, z] + G[-y, 0, 0, z]) + 
         G[0, 1, y]*G[-y, 1 - y, 1 - y, z] + G[0, z]*G[0, 1, 0, 1, y] + 
         G[0, z]*G[1, 0, 0, 1, y] + G[0, z]*(G[0, 1, 1, 0, y] + 
           G[1, 0, 1, 0, y]) + G[1 - y, z]*G[1, 1, 0, 0, y] + 
         G[-y, z]*G[1, 1, 1, 0, y] + G[0, y]*(G[0, 1, 1 - y, 0, z] + 
           G[1 - y, -y, 0, 1 - y, z]) + G[1, y]*(G[1, 0, -y, -y, z] + 
           G[1, 1 - y, 1, 0, z] + G[1, 1 - y, -y, -y, z] + 
           G[-y, 0, 0, -y, z] + G[-y, 0, -y, 0, z]) + G[1, 0, -y, -y, 1 - y, 
          z] + G[1, 1 - y, 1, 0, 1 - y, z] + G[1, 1 - y, 1, 1 - y, 0, z] + 
         G[1, 1 - y, 1 - y, 1, 0, z] + G[1, 1 - y, -y, -y, 1 - y, z] + 
         G[-y, 0, 0, -y, 1 - y, z] + G[-y, 0, 1, 1, 0, z] + 
         G[-y, 0, -y, 0, 1 - y, z] + G[-y, 0, -y, 1 - y, 0, z] + 
         G[-y, 1 - y, 1, 1, 0, z] + G[0, 1, z]*Zeta[3]))/2 + 
      (-(Pi^2*G[1, 0, 1, z]) - G[1, 0, y]*Zeta[3])/3 + 
      (37*(G[0, y]*G[1 - y, z]*Zeta[3] + G[1 - y, 0, z]*Zeta[3]))/6 + 
      (13*(G[1, 1, y]*Zeta[3] + G[1 - y, 1 - y, z]*Zeta[3]))/6 - 
      6*(G[1, y]*G[-y, z]*Zeta[3] + G[-y, 1 - y, z]*Zeta[3]) - 
      2*(G[-y, -y, z]*G[0, 1, 1, y] + G[0, 0, y]*G[0, 1 - y, 0, z] + 
        G[0, 1, y]*G[0, 1 - y, 1 - y, z] + G[0, 0, y]*G[1, 0, 0, z] + 
        G[0, 0, y]*G[1 - y, 0, 1 - y, z] + G[1, 0, y]*G[1 - y, 1 - y, -y, 
          z] + G[0, 0, y]*G[-y, 1 - y, 1 - y, z] + 
        G[1, 1, y]*(G[1, 0, 0, z] + G[-y, 0, 0, z] + G[-y, -y, -y, z]) + 
        G[1, y]*(G[0, 0, 1, 0, z] + G[0, 1 - y, 0, -y, z] + 
          G[0, 1 - y, 1 - y, -y, z] + G[0, -y, 0, -y, z] + 
          G[1, 0, 0, 1 - y, z] + G[1, 0, 1 - y, 0, z] + G[1, 1 - y, 0, 0, 
           z] + G[1 - y, 1 - y, 0, -y, z] + G[1 - y, 1 - y, -y, 0, z] + 
          G[-y, 0, 0, 1 - y, z] + G[-y, 0, 1 - y, 0, z] + 
          G[-y, 1 - y, 0, 0, z] + G[-y, -y, -y, 1 - y, z]) + 
        G[0, 0, 1, 0, 1, y] + G[0, 0, 1, 0, 1 - y, z] + 
        G[0, 0, 1, 1 - y, 0, z] + G[0, 0, 1 - y, 1, 0, z] + 
        G[0, 1 - y, 0, -y, 1 - y, z] + G[0, 1 - y, 1 - y, -y, 1 - y, z] + 
        G[0, -y, 0, -y, 1 - y, z] + G[1, 0, 0, 1 - y, 1 - y, z] + 
        G[1, 0, 1 - y, 0, 1 - y, z] + G[1, 0, 1 - y, 1 - y, 0, z] + 
        G[1, 1, 0, 1, 0, y] + G[1, 1, 1, 0, 0, z] + G[1, 1 - y, 0, 0, 1 - y, 
         z] + G[1, 1 - y, 0, 1 - y, 0, z] + G[1, 1 - y, 1 - y, 0, 0, z] + 
        G[1 - y, 0, 0, 1, 0, z] + G[1 - y, 0, 1 - y, 1, 0, z] + 
        G[1 - y, 1, 1 - y, 1, 0, z] + G[1 - y, 1 - y, 0, -y, 1 - y, z] + 
        G[1 - y, 1 - y, -y, 0, 1 - y, z] + G[1 - y, 1 - y, -y, 1 - y, 0, z] + 
        G[-y, 0, 0, 1 - y, 1 - y, z] + G[-y, 0, 1 - y, 0, 1 - y, z] + 
        G[-y, 0, 1 - y, 1 - y, 0, z] + G[-y, 1 - y, 0, 0, 1 - y, z] + 
        G[-y, 1 - y, 0, 1 - y, 0, z] + G[-y, 1 - y, 1 - y, 0, 0, z] + 
        G[-y, -y, -y, 1 - y, 1 - y, z] + G[0, y]*(G[0, 0, 1, 0, z] + 
          G[1 - y, 1 - y, -y, 1 - y, z] + G[1, z]*Zeta[3])) + 
      2*(G[-y, 0, z]*G[0, 1, 1, y] + G[0, 1 - y, z]*G[1, 0, 0, y] + 
        G[1, 0, y]*G[1, 0, 0, z] + G[1 - y, 0, z]*G[1, 1, 0, y] + 
        G[1 - y, 1 - y, z]*(G[1, 0, 0, y] + G[1, 1, 0, y]) + 
        G[0, 1, y]*(G[1, 0, 0, z] + G[1, 0, 1 - y, z] + G[-y, 0, 1 - y, z]) + 
        G[0, 1, y]*G[-y, 1 - y, -y, z] + G[1 - y, z]*G[1, 0, 0, 1, y] + 
        G[0, y]*(G[1, 1 - y, 0, 0, z] + G[-y, 0, 1 - y, 1 - y, z]) + 
        G[1, 0, 1, 1, 0, z] + G[-y, 1 - y, -y, -y, 1 - y, z] + 
        G[1, 1 - y, z]*Zeta[3] + G[1, y]*(G[-y, 1 - y, -y, -y, z] + 
          G[1, z]*Zeta[3])) + (353*Zeta[5])/40) + 
    eps^2*(((3949*I)/11520)*Pi^5 - (2683*Pi^6)/90720 + 
      (-1414723*y + 979771*y^2 + 869904*y^3 - 434952*y^4 - 1414723*z + 
        1966886*y*z + 760037*y^2*z - 1754496*y^3*z + 442296*y^4*z + 
        979771*z^2 + 760037*y*z^2 - 2631744*y^2*z^2 + 884592*y^3*z^2 + 
        869904*z^3 - 1754496*y*z^3 + 884592*y^2*z^3 - 434952*z^4 + 
        442296*y*z^4)/(7776*(-1 + y)*(-1 + z)*(y + z)) + 
      ((I/2592)*Pi^3*(-1460*y + 3885*y^2 - 2040*y^3 - 2590*y^4 + 3060*y^5 - 
         855*y^6 - 1460*z + 7482*y*z - 16361*y^2*z + 11082*y^3*z + 
         5146*y^4*z - 6744*y^5*z + 855*y^6*z + 3885*z^2 - 16361*y*z^2 + 
         27056*y^2*z^2 - 10731*y^3*z^2 - 7821*y^4*z^2 + 3972*y^5*z^2 - 
         2040*z^3 + 11082*y*z^3 - 10731*y^2*z^3 - 3864*y^3*z^3 + 
         5265*y^4*z^3 - 2590*z^4 + 5146*y*z^4 - 7821*y^2*z^4 + 5265*y^3*z^4 + 
         3060*z^5 - 6744*y*z^5 + 3972*y^2*z^5 - 855*z^6 + 855*y*z^6))/
       ((-1 + y)*(-1 + z)*(-1 + y + z)^2*(y + z)) - 
      (Pi^4*(-87703 + 341488*y - 480006*y^2 + 259000*y^3 + 3701*y^4 - 
         45600*y^5 + 9120*y^6 + 341488*z - 1183790*y*z + 1446630*y^2*z - 
         637330*y^3*z - 50854*y^4*z + 97200*y^5*z - 13344*y^6*z - 
         480006*z^2 + 1446630*y*z^2 - 1461469*y^2*z^2 + 435632*y^3*z^2 + 
         132173*y^4*z^2 - 79632*y^5*z^2 + 6672*y^6*z^2 + 259000*z^3 - 
         637330*y*z^3 + 435632*y^2*z^3 + 22822*y^3*z^3 - 103260*y^4*z^3 + 
         23136*y^5*z^3 + 3701*z^4 - 50854*y*z^4 + 132173*y^2*z^4 - 
         103260*y^3*z^4 + 20688*y^4*z^4 - 45600*z^5 + 97200*y*z^5 - 
         79632*y^2*z^5 + 23136*y^3*z^5 + 9120*z^6 - 13344*y*z^6 + 
         6672*y^2*z^6))/(51840*(-1 + y)^2*(-1 + z)^2*(-1 + y + z)^2) + 
      ((68238*y^2 - 272952*y^3 + 409428*y^4 - 272952*y^5 + 68238*y^6 + 
         13672*z + 192720*y*z - 824421*y^2*z + 1180223*y^3*z - 726423*y^4*z + 
         164229*y^5*z - 90988*z^2 + 99848*y*z^2 + 159533*y^2*z^2 - 
         254658*y^3*z^2 + 86265*y^4*z^2 + 154632*z^3 - 457848*y*z^3 + 
         459144*y^2*z^3 - 155928*y^3*z^3 - 77316*z^4 + 151608*y*z^4 - 
         77964*y^2*z^4)*G[0, y])/(3888*(-1 + y)^2*z*(-1 + y + z)) + 
      (I/648)*((Pi*(-61633*y + 46733*y^2 + 29800*y^3 - 14900*y^4 - 61633*z + 
           93682*y*z + 12867*y^2*z - 60032*y^3*z + 15116*y^4*z + 46733*z^2 + 
           12867*y*z^2 - 90048*y^2*z^2 + 30232*y^3*z^2 + 29800*z^3 - 
           60032*y*z^3 + 30232*y^2*z^3 - 14900*z^4 + 15116*y*z^4))/
         ((-1 + y)*(-1 + z)*(y + z)) + 
        (Pi*(5724*y^2 - 22896*y^3 + 34344*y^4 - 22896*y^5 + 5724*y^6 + 
           2624*z + 12453*y*z - 67497*y^2*z + 101533*y^3*z - 63507*y^4*z + 
           14394*y^5*z - 5768*z^2 - 2717*y*z^2 + 33988*y^2*z^2 - 
           36753*y^3*z^2 + 11250*y^4*z^2 + 6288*z^3 - 18432*y*z^3 + 
           18432*y^2*z^3 - 6288*y^3*z^3 - 3144*z^4 + 6072*y*z^4 - 
           3144*y^2*z^4)*G[0, y])/((-1 + y)^2*z*(-1 + y + z))) + 
      (143*(Pi^4*G[0, y] + Pi^4*G[0, z]))/6912 + 
      ((23*I)/720)*(Pi^5*G[0, y] + Pi^5*G[0, z]) - 
      (I/72)*((Pi^3*(-67 + 126*y - 39*y^2 - 30*y^3 + 10*y^4 + 232*z - 
           374*y*z + 14*y^2*z + 162*y^3*z - 36*y^4*z - 222*z^2 + 254*y*z^2 + 
           185*y^2*z^2 - 210*y^3*z^2 + 18*y^4*z^2 - 92*z^3 + 222*y*z^3 - 
           256*y^2*z^3 + 78*y^3*z^3 + 293*z^4 - 340*y*z^4 + 96*y^2*z^4 - 
           180*z^5 + 112*y*z^5 + 36*z^6)*G[0, y])/((-1 + z)^2*
          (-1 + y + z)^2) + (Pi^3*(-67 + 232*y - 222*y^2 - 92*y^3 + 293*y^4 - 
           180*y^5 + 36*y^6 + 126*z - 374*y*z + 254*y^2*z + 222*y^3*z - 
           340*y^4*z + 112*y^5*z - 39*z^2 + 14*y*z^2 + 185*y^2*z^2 - 
           256*y^3*z^2 + 96*y^4*z^2 - 30*z^3 + 162*y*z^3 - 210*y^2*z^3 + 
           78*y^3*z^3 + 10*z^4 - 36*y*z^4 + 18*y^2*z^4)*G[0, z])/
         ((-1 + y)^2*(-1 + y + z)^2)) + 
      (-((Pi^2*(4680*y^3 - 18720*y^4 + 28080*y^5 - 18720*y^6 + 4680*y^7 + 
            6260*y*z + 1992*y^2*z - 74976*y^3*z + 159676*y^4*z - 
            143052*y^5*z + 59460*y^6*z - 9360*y^7*z + 6260*z^2 - 
            26645*y*z^2 - 55210*y^2*z^2 + 301416*y^3*z^2 - 415982*y^4*z^2 + 
            248961*y^5*z^2 - 63480*y^6*z^2 + 4680*y^7*z^2 - 24101*z^3 + 
            32975*y*z^3 + 190763*y^2*z^3 - 515733*y^3*z^3 + 474154*y^4*z^3 - 
            180726*y^5*z^3 + 22668*y^6*z^3 + 32073*z^4 + 8317*y*z^4 - 
            268327*y^2*z^4 + 425838*y^3*z^4 - 244674*y^4*z^4 + 
            46737*y^5*z^4 - 12482*z^5 - 51982*y*z^5 + 182511*y^2*z^5 - 
            163629*y^3*z^5 + 45618*y^4*z^5 - 7882*z^6 + 44509*y*z^6 - 
            58995*y^2*z^6 + 22404*y^3*z^6 + 7863*z^7 - 15165*y*z^7 + 
            7266*y^2*z^7 - 1731*z^8 + 1731*y*z^8)*G[0, y])/
          ((-1 + y)*(-1 + z)^2*z*(-1 + y + z)^2*(y + z))) - 
        (Pi^2*(6260*y^2 - 24101*y^3 + 32073*y^4 - 12482*y^5 - 7882*y^6 + 
           7863*y^7 - 1731*y^8 + 6260*y*z - 26645*y^2*z + 32975*y^3*z + 
           8317*y^4*z - 51982*y^5*z + 44509*y^6*z - 15165*y^7*z + 
           1731*y^8*z + 1992*y*z^2 - 55210*y^2*z^2 + 190763*y^3*z^2 - 
           268327*y^4*z^2 + 182511*y^5*z^2 - 58995*y^6*z^2 + 7266*y^7*z^2 + 
           4680*z^3 - 74976*y*z^3 + 301416*y^2*z^3 - 515733*y^3*z^3 + 
           425838*y^4*z^3 - 163629*y^5*z^3 + 22404*y^6*z^3 - 18720*z^4 + 
           159676*y*z^4 - 415982*y^2*z^4 + 474154*y^3*z^4 - 244674*y^4*z^4 + 
           45618*y^5*z^4 + 28080*z^5 - 143052*y*z^5 + 248961*y^2*z^5 - 
           180726*y^3*z^5 + 46737*y^4*z^5 - 18720*z^6 + 59460*y*z^6 - 
           63480*y^2*z^6 + 22668*y^3*z^6 + 4680*z^7 - 9360*y*z^7 + 
           4680*y^2*z^7)*G[0, z])/((-1 + y)^2*y*(-1 + z)*(-1 + y + z)^2*
          (y + z)))/2592 - (35893*Pi^4*G[1, y])/34560 + 
      ((31*I)/144)*Pi^5*G[1, y] + (Pi^2*(1560*y^4 - 9360*y^5 + 23400*y^6 - 
         31200*y^7 + 23400*y^8 - 9360*y^9 + 1560*y^10 - 40*y^2*z + 
         12336*y^3*z - 67380*y^4*z + 161316*y^5*z - 219904*y^6*z + 
         184536*y^7*z - 94580*y^8*z + 26836*y^9*z - 3120*y^10*z - 80*y*z^2 + 
         21826*y^2*z^2 - 156128*y^3*z^2 + 445969*y^4*z^2 - 688360*y^5*z^2 + 
         645988*y^6*z^2 - 383240*y^7*z^2 + 138297*y^8*z^2 - 25832*y^9*z^2 + 
         1560*y^10*z^2 - 40*z^3 + 12980*y*z^3 - 158062*y^2*z^3 + 
         618956*y^3*z^3 - 1185992*y^4*z^3 + 1298918*y^5*z^3 - 
         872572*y^6*z^3 + 363742*y^7*z^3 - 86262*y^8*z^3 + 8332*y^9*z^3 + 
         1906*z^4 - 70556*y*z^4 + 454155*y^2*z^4 - 1193086*y^3*z^4 + 
         1630726*y^4*z^4 - 1278464*y^5*z^4 + 595554*y^6*z^4 - 
         159380*y^7*z^4 + 19145*y^8*z^4 - 10602*z^5 + 168898*y*z^5 - 
         703068*y^2*z^5 + 1309024*y^3*z^5 - 1278998*y^4*z^5 + 
         687692*y^5*z^5 - 198560*y^6*z^5 + 25590*y^7*z^5 + 25694*z^6 - 
         229830*y*z^6 + 659540*y^2*z^6 - 876946*y^3*z^6 + 591976*y^4*z^6 - 
         196528*y^5*z^6 + 26094*y^6*z^6 - 33512*z^7 + 191842*y*z^7 - 
         389680*y^2*z^7 + 363028*y^3*z^7 - 156392*y^4*z^7 + 24762*y^5*z^7 + 
         24642*z^8 - 97490*y*z^8 + 139729*y^2*z^8 - 85412*y^3*z^8 + 
         18531*y^4*z^8 - 9670*z^9 + 27400*y*z^9 - 25982*y^2*z^9 + 
         8228*y^3*z^9 + 1582*z^10 - 3164*y*z^10 + 1582*y^2*z^10)*G[1, y])/
       (864*(-1 + y)^2*y*(-1 + z)^2*z*(-1 + y + z)^2*(y + z)^2) - 
      ((869*I)/288)*Pi^3*G[0, z]*G[1, y] + (583*Pi^4*G[1, z])/540 + 
      (I/45)*Pi^5*G[1, z] + ((I/54)*Pi^3*(-3 + 73*y - 73*y^2 + 12*z - 
         76*y*z + 3*y^2*z - 18*z^2 + 3*y^2*z^2 + 12*z^3 + 3*y*z^3 - 3*z^4)*
        G[1, z])/(y*(-1 + y + z)) + (Pi^2*(-54*y + 135*y^2 - 126*y^3 - 
         27*y^4 + 108*y^5 - 36*y^6 - 54*z + 276*y*z - 2003*y^2*z + 
         3256*y^3*z - 1295*y^4*z - 216*y^5*z + 36*y^6*z + 141*z^2 - 
         2189*y*z^2 + 5151*y^2*z^2 - 2752*y^3*z^2 - 459*y^4*z^2 + 
         108*y^5*z^2 - 384*z^3 + 2462*y*z^3 - 1553*y^2*z^3 - 996*y^3*z^3 + 
         399*y^4*z^3 + 594*z^4 - 606*y*z^4 - 606*y^2*z^4 + 618*y^3*z^4 - 
         330*z^5 + 144*y*z^5 + 258*y^2*z^5 + 33*z^6 - 33*y*z^6)*G[1, z])/
       (1296*(-1 + y)*y*z*(-1 + y + z)*(y + z)) - (14641*Pi^4*G[1 - y, z])/
       6912 + ((139*I)/720)*Pi^5*G[1 - y, z] + 
      (Pi^2*(108*y^2 - 606*y^3 + 6618*y^4 - 32526*y^5 + 77010*y^6 - 
         99978*y^7 + 73566*y^8 - 28938*y^9 + 4746*y^10 + 216*y*z - 
         1818*y^2*z + 46408*y^3*z - 229786*y^4*z + 527880*y^5*z - 
         699778*y^6*z + 575416*y^7*z - 291030*y^8*z + 81984*y^9*z - 
         9492*y^10*z + 108*z^2 - 1818*y*z^2 + 79508*y^2*z^2 - 
         527160*y^3*z^2 + 1456823*y^4*z^2 - 2189900*y^5*z^2 + 
         2006388*y^6*z^2 - 1167992*y^7*z^2 + 417027*y^8*z^2 - 77730*y^9*z^2 + 
         4746*y^10*z^2 - 606*z^3 + 46408*y*z^3 - 527160*y^2*z^3 + 
         2011762*y^3*z^3 - 3771664*y^4*z^3 + 4036306*y^5*z^3 - 
         2648646*y^6*z^3 + 1083784*y^7*z^3 - 254796*y^8*z^3 + 24612*y^9*z^3 + 
         6618*z^4 - 229786*y*z^4 + 1456823*y^2*z^4 - 3771664*y^3*z^4 + 
         5063464*y^4*z^4 - 3883322*y^5*z^4 + 1766704*y^6*z^4 - 
         464070*y^7*z^4 + 55233*y^8*z^4 - 32526*z^5 + 527880*y*z^5 - 
         2189900*y^2*z^5 + 4036306*y^3*z^5 - 3883322*y^4*z^5 + 
         2045418*y^5*z^5 - 576912*y^6*z^5 + 72984*y^7*z^5 + 77010*z^6 - 
         699778*y*z^6 + 2006388*y^2*z^6 - 2648646*y^3*z^6 + 1766704*y^4*z^6 - 
         576912*y^5*z^6 + 75234*y^6*z^6 - 99978*z^7 + 575416*y*z^7 - 
         1167992*y^2*z^7 + 1083784*y^3*z^7 - 464070*y^4*z^7 + 72984*y^5*z^7 + 
         73566*z^8 - 291030*y*z^8 + 417027*y^2*z^8 - 254796*y^3*z^8 + 
         55233*y^4*z^8 - 28938*z^9 + 81984*y*z^9 - 77730*y^2*z^9 + 
         24612*y^3*z^9 + 4746*z^10 - 9492*y*z^10 + 4746*y^2*z^10)*
        G[1 - y, z])/(2592*(-1 + y)^2*y*(-1 + z)^2*z*(-1 + y + z)^2*
        (y + z)^2) - ((385*I)/288)*Pi^3*G[1, y]*G[1 - y, z] - 
      (547*Pi^4*G[1, y]*G[1 - y, z])/360 + 
      (-((Pi^2*(-77702*y + 218124*y^2 - 175005*y^3 - 6547*y^4 + 54123*y^5 - 
            12993*y^6 - 77702*z + 437220*y*z - 597716*y^2*z + 115050*y^3*z + 
            215509*y^4*z - 105354*y^5*z + 12993*y^6*z + 218124*z^2 - 
            597716*y*z^2 + 244166*y^2*z^2 + 385590*y^3*z^2 - 300423*y^4*z^2 + 
            50259*y^5*z^2 - 175005*z^3 + 115050*y*z^3 + 385590*y^2*z^3 - 
            416124*y^3*z^3 + 91461*y^4*z^3 - 6547*z^4 + 215509*y*z^4 - 
            300423*y^2*z^4 + 91461*y^3*z^4 + 54123*z^5 - 105354*y*z^5 + 
            50259*y^2*z^5 - 12993*z^6 + 12993*y*z^6))/((-1 + y)*(-1 + z)*
           (-1 + y + z)^2*(y + z))) - ((-13672*y + 90988*y^2 - 154632*y^3 + 
           77316*y^4 - 192720*y*z - 99848*y^2*z + 457848*y^3*z - 
           151608*y^4*z - 68238*z^2 + 824421*y*z^2 - 159533*y^2*z^2 - 
           459144*y^3*z^2 + 77964*y^4*z^2 + 272952*z^3 - 1180223*y*z^3 + 
           254658*y^2*z^3 + 155928*y^3*z^3 - 409428*z^4 + 726423*y*z^4 - 
           86265*y^2*z^4 + 272952*z^5 - 164229*y*z^5 - 68238*z^6)*G[0, z])/
         (y*(-1 + z)^2*(-1 + y + z)) - ((68238*y^4 - 136476*y^5 + 68238*y^6 + 
           356131*y^3*z - 587658*y^4*z + 245199*y^5*z + 572114*y^2*z^2 - 
           1076274*y^3*z^2 + 288690*y^4*z^2 + 356131*y*z^3 - 
           1076274*y^2*z^3 + 223458*y^3*z^3 + 68238*z^4 - 587658*y*z^4 + 
           288690*y^2*z^4 - 136476*z^5 + 245199*y*z^5 + 68238*z^6)*
          (G[1, y] + G[1 - y, z]))/(y*z*(y + z)^2))/3888 - 
      (I/648)*((Pi*(-2624*y + 5768*y^2 - 6288*y^3 + 3144*y^4 - 12453*y*z + 
           2717*y^2*z + 18432*y^3*z - 6072*y^4*z - 5724*z^2 + 67497*y*z^2 - 
           33988*y^2*z^2 - 18432*y^3*z^2 + 3144*y^4*z^2 + 22896*z^3 - 
           101533*y*z^3 + 36753*y^2*z^3 + 6288*y^3*z^3 - 34344*z^4 + 
           63507*y*z^4 - 11250*y^2*z^4 + 22896*z^5 - 14394*y*z^5 - 5724*z^6)*
          G[0, z])/(y*(-1 + z)^2*(-1 + y + z)) + 
        ((5724*y^4 - 11448*y^5 + 5724*y^6 + 31451*y^3*z - 48777*y^4*z + 
           19950*y^5*z + 51238*y^2*z^2 - 88875*y^3*z^2 + 25140*y^4*z^2 + 
           31451*y*z^3 - 88875*y^2*z^3 + 21828*y^3*z^3 + 5724*z^4 - 
           48777*y*z^4 + 25140*y^2*z^4 - 11448*z^5 + 19950*y*z^5 + 5724*z^6)*
          (Pi*G[1, y] + Pi*G[1 - y, z]))/(y*z*(y + z)^2)) - 
      (223*(Pi^4*G[0, y]*G[0, z] + Pi^4*G[0, 0, y] + Pi^4*G[0, 0, z]))/720 + 
      (Pi^4*G[0, 1, y])/240 - (253*Pi^2*G[1 - y, z]*G[0, 1, y])/32 + 
      ((3*I)/2)*Pi^3*G[1 - y, z]*G[0, 1, y] - (209*Pi^2*G[-y, z]*G[0, 1, y])/
       72 + ((22*I)/9)*Pi^3*G[0, 1, z] - (13*Pi^4*G[0, 1, z])/15 - 
      ((319*I)/96)*Pi^3*G[0, 1 - y, z] - (1177*Pi^2*G[0, y]*G[0, 1 - y, z])/
       288 - ((7*I)/6)*Pi^3*G[0, y]*G[0, 1 - y, z] + 
      (319*Pi^2*G[1, y]*G[0, 1 - y, z])/96 - ((253*I)/24)*Pi*G[0, 1, y]*
       G[0, 1 - y, z] - (9*Pi^2*G[0, 1, y]*G[0, 1 - y, z])/4 + 
      (1045*Pi^2*G[1 - y, z]*G[1, 0, y])/288 + ((121*I)/288)*
       (Pi^3*G[0, 1, y] + Pi^3*G[1, 0, y]) + ((407*I)/144)*Pi^3*G[1, 0, z] + 
      (203*Pi^4*G[1, 0, z])/240 - (5*Pi^2*G[0, 0, y]*G[1, 0, z])/6 - 
      (239*Pi^4*G[1, 1, y])/360 - ((7*I)/2)*Pi^3*G[1 - y, z]*G[1, 1, y] - 
      ((209*I)/288)*(Pi^3*G[0, y]*G[0, z] + Pi^3*G[0, 0, y] + 
        Pi^3*G[0, 0, z] + Pi^3*G[1, 1, y]) + (77*Pi^4*G[1, 1, z])/90 - 
      ((11*I)/18)*(Pi^3*G[0, y]*G[1, z] + Pi^3*G[1, 1, z]) + 
      ((11*I)/9)*(Pi^3*G[1, y]*G[1, z] + Pi^3*G[1, 1 - y, z]) + 
      (869*Pi^2*G[1, y]*G[1 - y, 0, z])/288 - ((11*I)/8)*Pi*G[0, 1, y]*
       G[1 - y, 0, z] - (21*Pi^2*G[0, 1, y]*G[1 - y, 0, z])/4 - 
      ((77*I)/32)*(Pi^3*G[0, y]*G[1 - y, z] + Pi^3*G[1 - y, 0, z]) - 
      (589*(Pi^4*G[0, z]*G[1, y] + Pi^4*G[0, y]*G[1 - y, z] + 
         Pi^4*G[1 - y, 0, z]))/720 + 
      (-(((-3434*y + 9147*y^2 - 6051*y^3 - 2227*y^4 + 3189*y^5 - 624*y^6 - 
            3434*z + 19266*y*z - 6272*y^2*z - 34545*y^3*z + 28474*y^4*z - 
            4113*y^5*z + 624*y^6*z + 9147*z^2 - 6272*y*z^2 - 63664*y^2*z^2 + 
            91917*y^3*z^2 - 32304*y^4*z^2 + 1176*y^5*z^2 - 6051*z^3 - 
            34545*y*z^3 + 91917*y^2*z^3 - 57630*y^3*z^3 + 6057*y^4*z^3 - 
            2227*z^4 + 28474*y*z^4 - 32304*y^2*z^4 + 6057*y^3*z^4 + 
            3189*z^5 - 4113*y*z^5 + 1176*y^2*z^5 - 624*z^6 + 624*y*z^6)*
           G[0, y]*G[0, z])/((-1 + y)*(-1 + z)*(-1 + y + z)^2*(y + z))) - 
        ((5649*y^3 - 16947*y^4 + 16947*y^5 - 5649*y^6 + 162*y*z + 
           26166*y^2*z - 75252*y^3*z + 77169*y^4*z - 33894*y^5*z + 
           5649*y^6*z + 162*z^2 + 15814*y*z^2 - 95932*y^2*z^2 + 
           141150*y^3*z^2 - 78141*y^4*z^2 + 16947*y^5*z^2 - 4451*z^3 - 
           33269*y*z^3 + 100165*y^2*z^3 - 81084*y^3*z^3 + 18891*y^4*z^3 + 
           4358*z^4 + 20044*y*z^4 - 33939*y^2*z^4 + 9537*y^3*z^4 + 555*z^5 - 
           3375*y*z^5 + 2568*y^2*z^5 - 624*z^6 + 624*y*z^6)*G[0, y]*
          G[1 - y, z])/((-1 + y)*(-1 + z)*z^2*(y + z)) - 
        ((5724*y^2 - 22896*y^3 + 34344*y^4 - 22896*y^5 + 5724*y^6 + 3596*z + 
           9846*y*z - 65277*y^2*z + 100795*y^3*z - 63123*y^4*z + 
           14163*y^5*z - 7364*z^2 + 1306*y*z^2 + 29875*y^2*z^2 - 
           34212*y^3*z^2 + 10395*y^4*z^2 + 7536*z^3 - 21960*y*z^3 + 
           21960*y^2*z^3 - 7536*y^3*z^3 - 3768*z^4 + 7212*y*z^4 - 
           3768*y^2*z^4)*G[0, 0, y])/((-1 + y)^2*z*(-1 + y + z)) - 
        ((162*y^2 - 4451*y^3 + 4358*y^4 + 555*y^5 - 624*y^6 + 162*y*z + 
           15814*y^2*z - 33269*y^3*z + 20044*y^4*z - 3375*y^5*z + 624*y^6*z + 
           26166*y*z^2 - 95932*y^2*z^2 + 100165*y^3*z^2 - 33939*y^4*z^2 + 
           2568*y^5*z^2 + 5649*z^3 - 75252*y*z^3 + 141150*y^2*z^3 - 
           81084*y^3*z^3 + 9537*y^4*z^3 - 16947*z^4 + 77169*y*z^4 - 
           78141*y^2*z^4 + 18891*y^3*z^4 + 16947*z^5 - 33894*y*z^5 + 
           16947*y^2*z^5 - 5649*z^6 + 5649*y*z^6)*(G[0, z]*G[1, y] + 
           G[0, 1 - y, z] + G[1 - y, 0, z]))/((-1 + y)*y^2*(-1 + z)*(y + z)))/
       648 - (I/216)*((Pi*(-1328*y + 3612*y^2 - 2676*y^3 - 364*y^4 + 
           948*y^5 - 192*y^6 - 1328*z + 7368*y*z - 5849*y^2*z - 6210*y^3*z + 
           7327*y^4*z - 1500*y^5*z + 192*y^6*z + 3612*z^2 - 5849*y*z^2 - 
           11548*y^2*z^2 + 22152*y^3*z^2 - 8955*y^4*z^2 + 588*y^5*z^2 - 
           2676*z^3 - 6210*y*z^3 + 22152*y^2*z^3 - 15294*y^3*z^3 + 
           1992*y^4*z^3 - 364*z^4 + 7327*y*z^4 - 8955*y^2*z^4 + 
           1992*y^3*z^4 + 948*z^5 - 1500*y*z^5 + 588*y^2*z^5 - 192*z^6 + 
           192*y*z^6)*G[0, y]*G[0, z])/((-1 + y)*(-1 + z)*(-1 + y + z)^2*
          (y + z)) + (Pi^3*(12*y^2 - 931*y^3 + 3574*y^4 - 5196*y^5 + 
           3244*y^6 - 583*y^7 - 150*y^8 + 30*y^9 + 24*y*z - 1922*y^2*z + 
           10842*y^3*z - 22472*y^4*z + 21110*y^5*z - 8580*y^6*z + 860*y^7*z + 
           150*y^8*z - 12*y^9*z + 12*z^2 - 1099*y*z^2 + 11310*y^2*z^2 - 
           35212*y^3*z^2 + 47554*y^4*z^2 - 29320*y^5*z^2 + 6828*y^6*z^2 - 
           109*y^7*z^2 + 30*y^8*z^2 + 6*y^9*z^2 - 84*z^3 + 4294*y*z^3 - 
           24308*y^2*z^3 + 49246*y^3*z^3 - 43522*y^4*z^3 + 15266*y^5*z^3 - 
           688*y^6*z^3 - 174*y^7*z^3 - 30*y^8*z^3 + 252*z^4 - 6744*y*z^4 + 
           24326*y^2*z^4 - 32116*y^3*z^4 + 16118*y^4*z^4 - 954*y^5*z^4 - 
           816*y^6*z^4 - 42*y^7*z^4 - 420*z^5 + 5188*y*z^5 - 11724*y^2*z^5 + 
           8892*y^3*z^5 - 1060*y^4*z^5 - 888*y^5*z^5 + 12*y^6*z^5 + 420*z^6 - 
           2083*y*z^6 + 2696*y^2*z^6 - 913*y^3*z^6 - 174*y^4*z^6 + 
           6*y^5*z^6 - 252*z^7 + 558*y*z^7 - 498*y^2*z^7 + 210*y^3*z^7 - 
           18*y^4*z^7 + 84*z^8 - 162*y*z^8 + 120*y^2*z^8 - 18*y^3*z^8 - 
           12*z^9 + 24*y*z^9 - 12*y^2*z^9)*G[1, y])/((-1 + y)^2*y*(-1 + z)^2*
          (-1 + y + z)^2*(y + z)^2) + (Pi*(1188*y^3 - 3564*y^4 + 3564*y^5 - 
           1188*y^6 + 5571*y^2*z - 15894*y^3*z + 16263*y^4*z - 7128*y^5*z + 
           1188*y^6*z + 2839*y*z^2 - 19780*y^2*z^2 + 29868*y^3*z^2 - 
           16491*y^4*z^2 + 3564*y^5*z^2 - 1508*z^3 - 5954*y*z^3 + 
           20656*y^2*z^3 - 17094*y^3*z^3 + 3936*y^4*z^3 + 1496*z^4 + 
           3727*y*z^4 - 7155*y^2*z^4 + 1932*y^3*z^4 + 204*z^5 - 804*y*z^5 + 
           564*y^2*z^5 - 192*z^6 + 192*y*z^6)*G[0, y]*G[1 - y, z])/
         ((-1 + y)*(-1 + z)*z^2*(y + z)) + 
        (Pi*(720*y^2 - 1440*y^3 + 720*y^4 + 1328*z + 1180*y*z - 4404*y^2*z + 
           1896*y^3*z - 1115*z^2 - 2934*y*z^2 + 2109*y^2*z^2 - 426*z^3 + 
           426*y*z^3 + 213*z^4)*G[0, 0, y])/(z*(-1 + y + z)) + 
        (Pi*(1328*y - 1115*y^2 - 426*y^3 + 213*y^4 + 1180*y*z - 2934*y^2*z + 
           426*y^3*z + 720*z^2 - 4404*y*z^2 + 2109*y^2*z^2 - 1440*z^3 + 
           1896*y*z^3 + 720*z^4)*G[0, 0, z])/(y*(-1 + y + z)) + 
        ((-1508*y^3 + 1496*y^4 + 204*y^5 - 192*y^6 + 2839*y^2*z - 
           5954*y^3*z + 3727*y^4*z - 804*y^5*z + 192*y^6*z + 5571*y*z^2 - 
           19780*y^2*z^2 + 20656*y^3*z^2 - 7155*y^4*z^2 + 564*y^5*z^2 + 
           1188*z^3 - 15894*y*z^3 + 29868*y^2*z^3 - 17094*y^3*z^3 + 
           1932*y^4*z^3 - 3564*z^4 + 16263*y*z^4 - 16491*y^2*z^4 + 
           3936*y^3*z^4 + 3564*z^5 - 7128*y*z^5 + 3564*y^2*z^5 - 1188*z^6 + 
           1188*y*z^6)*(Pi*G[0, z]*G[1, y] + Pi*G[0, 1 - y, z] + 
           Pi*G[1 - y, 0, z]))/((-1 + y)*y^2*(-1 + z)*(y + z))) + 
      ((11*I)/36)*Pi^3*G[1 - y, 1, z] + (13*Pi^4*G[1 - y, 1, z])/240 - 
      ((473*I)/288)*Pi^3*G[1 - y, 1 - y, z] - (1133*Pi^4*G[1 - y, 1 - y, z])/
       720 - ((23*I)/6)*Pi^3*G[1, y]*G[1 - y, 1 - y, z] - 
      ((55*I)/8)*Pi*G[1, 0, y]*G[1 - y, 1 - y, z] + 
      (13*Pi^2*G[1, 0, y]*G[1 - y, 1 - y, z])/4 + 
      (77*Pi^2*G[1, 1, y]*G[1 - y, 1 - y, z])/12 + 
      ((187*I)/144)*(Pi^3*G[1, y]*G[-y, z] + Pi^3*G[-y, 1 - y, z]) + 
      (1177*(Pi^4*G[1, y]*G[-y, z] + Pi^4*G[-y, 1 - y, z]))/720 - 
      (319*(Pi^2*G[-y, z]*G[1, 1, y] + Pi^2*G[1, y]*G[-y, 1 - y, z]))/48 + 
      ((19*I)/6)*(Pi^3*G[-y, z]*G[1, 1, y] + Pi^3*G[1, y]*G[-y, 1 - y, z]) + 
      (((-3596*y + 7364*y^2 - 7536*y^3 + 3768*y^4 - 9846*y*z - 1306*y^2*z + 
           21960*y^3*z - 7212*y^4*z - 5724*z^2 + 65277*y*z^2 - 
           29875*y^2*z^2 - 21960*y^3*z^2 + 3768*y^4*z^2 + 22896*z^3 - 
           100795*y*z^3 + 34212*y^2*z^3 + 7536*y^3*z^3 - 34344*z^4 + 
           63123*y*z^4 - 10395*y^2*z^4 + 22896*z^5 - 14163*y*z^5 - 5724*z^6)*
          G[0, 0, z])/(y*(-1 + z)^2*(-1 + y + z)) + 
        ((162*y^2 - 3767*y^3 + 5363*y^4 - 1365*y^5 - 393*y^6 + 162*y*z + 
           16498*y^2*z - 31259*y^3*z + 13144*y^4*z - 162*y^5*z + 393*y^6*z + 
           26166*y*z^2 - 94927*y^2*z^2 + 93265*y^3*z^2 - 27975*y^4*z^2 + 
           2499*y^5*z^2 + 5649*z^3 - 75252*y*z^3 + 139230*y^2*z^3 - 
           77871*y^3*z^3 + 9468*y^4*z^3 - 16947*z^4 + 77169*y*z^4 - 
           77910*y^2*z^4 + 18660*y^3*z^4 + 16947*z^5 - 33894*y*z^5 + 
           16947*y^2*z^5 - 5649*z^6 + 5649*y*z^6)*G[0, 1, y])/
         ((-1 + y)*y^2*(-1 + z)*(y + z)) + 
        ((-1292*y + 1494*y^2 + 3825*y^3 - 7357*y^4 + 3723*y^5 - 393*y^6 - 
           2516*z + 9483*y*z + 17335*y^2*z - 56985*y^3*z + 36844*y^4*z - 
           4554*y^5*z + 393*y^6*z + 7017*z^2 + 6493*y*z^2 - 84805*y^2*z^2 + 
           103791*y^3*z^2 - 32355*y^4*z^2 - 141*y^5*z^2 - 5793*z^3 - 
           35550*y*z^3 + 89964*y^2*z^3 - 51741*y^3*z^3 + 2868*y^4*z^3 + 
           599*z^4 + 19987*y*z^4 - 22668*y^2*z^4 + 2082*y^3*z^4 + 693*z^5 + 
           879*y*z^5 - 1320*y^2*z^5)*G[1, 0, y])/((-1 + y)*(-1 + z)*
          (-1 + y + z)^2*(y + z)) + ((-162*y^2 + 7291*y^3 - 20439*y^4 + 
           18405*y^5 - 3223*y^6 - 2496*y^7 + 624*y^8 - 162*y*z - 
           14036*y^2*z + 53317*y^3*z - 111710*y^4*z + 123081*y^5*z - 
           52986*y^6*z + 2496*y^7*z - 26004*y*z^2 + 163876*y^2*z^2 - 
           375928*y^3*z^2 + 405564*y^4*z^2 - 184887*y^5*z^2 + 17379*y^6*z^2 - 
           5649*z^3 + 112716*y*z^3 - 397262*y^2*z^3 + 545156*y^3*z^3 - 
           299334*y^4*z^3 + 43401*y^5*z^3 + 22596*z^4 - 186315*y*z^4 + 
           388257*y^2*z^4 - 288663*y^3*z^4 + 64125*y^4*z^4 - 33894*z^5 + 
           144957*y*z^5 - 168918*y^2*z^5 + 58827*y^3*z^5 + 22596*z^6 - 
           50841*y*z^6 + 28245*y^2*z^6 - 5649*z^7 + 5649*y*z^7)*G[1, 0, z])/
         ((-1 + y)*y^2*(-1 + y + z)^2*(y + z)) + 
        ((5724*y^4 - 11448*y^5 + 5724*y^6 + 32963*y^3*z - 49548*y^4*z + 
           20181*y^5*z + 54154*y^2*z^2 - 91080*y^3*z^2 + 25440*y^4*z^2 + 
           32963*y*z^3 - 91080*y^2*z^3 + 21966*y^3*z^3 + 5724*z^4 - 
           49548*y*z^4 + 25440*y^2*z^4 - 11448*z^5 + 20181*y*z^5 + 5724*z^6)*
          (G[1, y]*G[1 - y, z] + G[1, 1, y] + G[1 - y, 1 - y, z]))/
         (y*z*(y + z)^2) + ((5649*y^4 - 16947*y^5 + 16947*y^6 - 5649*y^7 + 
           162*y^2*z + 20517*y^3*z - 58305*y^4*z + 60222*y^5*z - 
           28245*y^6*z + 5649*y^7*z + 162*y*z^2 - 8470*y^2*z^2 - 
           32264*y^3*z^2 + 79563*y^4*z^2 - 50289*y^5*z^2 + 11298*y^6*z^2 + 
           20517*y*z^3 - 32264*y^2*z^3 + 33746*y^3*z^3 - 30957*y^4*z^3 + 
           7986*y^5*z^3 + 5649*z^4 - 58305*y*z^4 + 79563*y^2*z^4 - 
           30957*y^3*z^4 + 4050*y^4*z^4 - 16947*z^5 + 60222*y*z^5 - 
           50289*y^2*z^5 + 7986*y^3*z^5 + 16947*z^6 - 28245*y*z^6 + 
           11298*y^2*z^6 - 5649*z^7 + 5649*y*z^7)*(G[1, y]*G[-y, z] + 
           G[-y, 1 - y, z]))/((-1 + y)*y^2*(-1 + z)*z^2))/648 + 
      (I/216)*((Pi^3*(-12*y^3 + 84*y^4 - 252*y^5 + 420*y^6 - 420*y^7 + 
           252*y^8 - 84*y^9 + 12*y^10 - 36*y^2*z + 1427*y^3*z - 5498*y^4*z + 
           8508*y^5*z - 6356*y^6*z + 2375*y^7*z - 558*y^8*z + 162*y^9*z - 
           24*y^10*z - 36*y*z^2 + 2662*y^2*z^2 - 15138*y^3*z^2 + 
           32200*y^4*z^2 - 32062*y^5*z^2 + 15276*y^6*z^2 - 3292*y^7*z^2 + 
           498*y^8*z^2 - 120*y^9*z^2 + 12*y^10*z^2 - 12*z^3 + 1427*y*z^3 - 
           15138*y^2*z^3 + 48176*y^3*z^3 - 67202*y^4*z^3 + 44216*y^5*z^3 - 
           12492*y^6*z^3 + 1217*y^7*z^3 - 210*y^8*z^3 + 18*y^9*z^3 + 84*z^4 - 
           5498*y*z^4 + 32200*y^2*z^4 - 67202*y^3*z^4 + 62102*y^4*z^4 - 
           24118*y^5*z^4 + 2228*y^6*z^4 + 186*y^7*z^4 + 18*y^8*z^4 - 
           252*z^5 + 8508*y*z^5 - 32062*y^2*z^5 + 44216*y^3*z^5 - 
           24118*y^4*z^5 + 2718*y^5*z^5 + 984*y^6*z^5 - 18*y^7*z^5 + 
           420*z^6 - 6356*y*z^6 + 15276*y^2*z^6 - 12492*y^3*z^6 + 
           2228*y^4*z^6 + 984*y^5*z^6 - 60*y^6*z^6 - 420*z^7 + 2375*y*z^7 - 
           3292*y^2*z^7 + 1217*y^3*z^7 + 186*y^4*z^7 - 18*y^5*z^7 + 252*z^8 - 
           558*y*z^8 + 498*y^2*z^8 - 210*y^3*z^8 + 18*y^4*z^8 - 84*z^9 + 
           162*y*z^9 - 120*y^2*z^9 + 18*y^3*z^9 + 12*z^10 - 24*y*z^10 + 
           12*y^2*z^10)*G[1 - y, z])/((-1 + y)^2*y*(-1 + z)^2*z*
          (-1 + y + z)^2*(y + z)^2) + (Pi*(-1364*y^3 + 1448*y^4 + 12*y^5 - 
           96*y^6 + 2983*y^2*z - 6050*y^3*z + 3127*y^4*z - 336*y^5*z + 
           96*y^6*z + 5571*y*z^2 - 19828*y^2*z^2 + 20056*y^3*z^2 - 
           6411*y^4*z^2 + 468*y^5*z^2 + 1188*z^3 - 15894*y*z^3 + 
           29676*y^2*z^3 - 16626*y^3*z^3 + 1836*y^4*z^3 - 3564*z^4 + 
           16263*y*z^4 - 16395*y^2*z^4 + 3840*y^3*z^4 + 3564*z^5 - 
           7128*y*z^5 + 3564*y^2*z^5 - 1188*z^6 + 1188*y*z^6)*G[0, 1, y])/
         ((-1 + y)*y^2*(-1 + z)*(y + z)) + 
        (Pi*(-1184*y + 3276*y^2 - 2628*y^3 + 68*y^4 + 564*y^5 - 96*y^6 - 
           1364*z + 7332*y*z - 6209*y^2*z - 4746*y^3*z + 5707*y^4*z - 
           816*y^5*z + 96*y^6*z + 3912*z^2 - 7313*y*z^2 - 8092*y^2*z^2 + 
           18096*y^3*z^2 - 6711*y^4*z^2 + 108*y^5*z^2 - 3552*z^3 - 
           2598*y*z^3 + 16500*y^2*z^3 - 11322*y^3*z^3 + 936*y^4*z^3 + 
           824*z^4 + 3727*y*z^4 - 5295*y^2*z^4 + 744*y^3*z^4 + 180*z^5 + 
           36*y*z^5 - 180*y^2*z^5)*G[1, 0, y])/((-1 + y)*(-1 + z)*
          (-1 + y + z)^2*(y + z)) + (Pi*(2872*y^3 - 8424*y^4 + 7848*y^5 - 
           1720*y^6 - 768*y^7 + 192*y^8 - 1655*y^2*z + 4156*y^3*z - 
           13577*y^4*z + 22074*y^5*z - 11766*y^6*z + 768*y^7*z - 5571*y*z^2 + 
           31669*y^2*z^2 - 71500*y^3*z^2 + 80628*y^4*z^2 - 39222*y^5*z^2 + 
           3996*y^6*z^2 - 1188*z^3 + 23841*y*z^3 - 82088*y^2*z^3 + 
           112796*y^3*z^3 - 62805*y^4*z^3 + 9300*y^5*z^3 + 4752*z^4 - 
           39285*y*z^4 + 81729*y^2*z^4 - 60672*y^3*z^4 + 13476*y^4*z^4 - 
           7128*z^5 + 30519*y*z^5 - 35595*y^2*z^5 + 12348*y^3*z^5 + 
           4752*z^6 - 10692*y*z^6 + 5940*y^2*z^6 - 1188*z^7 + 1188*y*z^7)*
          G[1, 0, z])/((-1 + y)*y^2*(-1 + y + z)^2*(y + z)) + 
        ((720*y^2 - 1440*y^3 + 720*y^4 + 3380*y*z - 3036*y^2*z + 984*y^3*z + 
           720*z^2 - 3036*y*z^2 + 741*y^2*z^2 - 1440*z^3 + 984*y*z^3 + 
           720*z^4)*(Pi*G[1, y]*G[1 - y, z] + Pi*G[1, 1, y] + 
           Pi*G[1 - y, 1 - y, z]))/(y*z) + 
        ((1188*y^4 - 3564*y^5 + 3564*y^6 - 1188*y^7 + 4383*y^3*z - 
           12330*y^4*z + 12699*y^5*z - 5940*y^6*z + 1188*y^7*z - 
           2908*y^2*z^2 - 6002*y^3*z^2 + 17181*y^4*z^2 - 10647*y^5*z^2 + 
           2376*y^6*z^2 + 4383*y*z^3 - 6002*y^2*z^3 + 6602*y^3*z^3 - 
           6783*y^4*z^3 + 1656*y^5*z^3 + 1188*z^4 - 12330*y*z^4 + 
           17181*y^2*z^4 - 6783*y^3*z^4 + 744*y^4*z^4 - 3564*z^5 + 
           12699*y*z^5 - 10647*y^2*z^5 + 1656*y^3*z^5 + 3564*z^6 - 
           5940*y*z^6 + 2376*y^2*z^6 - 1188*z^7 + 1188*y*z^7)*
          (Pi*G[1, y]*G[-y, z] + Pi*G[-y, 1 - y, z]))/((-1 + y)*y^2*(-1 + z)*
          z^2)) - (31*Pi^2*G[0, 1, y]*G[-y, -y, z])/6 + 
      (31*Pi^2*G[1, y]*G[0, 0, 0, z])/6 - 
      ((4*I)/3)*(Pi^3*G[0, z]*G[0, 0, y] + Pi^3*G[0, y]*G[0, 0, z] + 
        Pi^3*G[0, 0, 0, y] + Pi^3*G[0, 0, 0, z]) - ((55*I)/24)*Pi*G[1 - y, z]*
       G[0, 0, 1, y] - (20*Pi^2*G[-y, z]*G[0, 0, 1, y])/3 - 
      (55*G[0, 1 - y, z]*G[0, 0, 1, y])/24 - 
      (11*G[1 - y, 0, z]*G[0, 0, 1, y])/8 - 
      ((5*I)/3)*(Pi^3*G[1, y]*G[0, 1 - y, z] + Pi^3*G[1 - y, z]*G[1, 0, y] + 
        Pi^3*G[0, 0, 1, y]) - (55*(Pi^2*G[0, y]*G[1, 1, z] + 
         Pi^2*G[0, 0, 1, z]))/36 - ((5*I)/2)*(Pi^3*G[1, y]*G[1 - y, 0, z] + 
        Pi^3*G[0, 0, 1 - y, z]) + (37*(Pi^2*G[0, 1 - y, z]*G[1, 1, y] + 
         Pi^2*G[1, y]*G[0, 0, 1 - y, z]))/6 + ((22*I)/3)*Pi*G[-y, z]*
       G[0, 1, 0, y] - (3*Pi^2*G[-y, z]*G[0, 1, 0, y])/4 + 
      G[0, 0, 1 - y, z]*(G[0, 0, 0, y] + G[0, 1, 0, y]) - 
      (121*(Pi^2*G[0, y]*G[1 - y, 0, z] + Pi^2*G[0, 1, 0, y]))/32 + 
      ((Pi^2*(4*y^3 - 489*y^4 + 1890*y^5 - 2724*y^6 + 1636*y^7 - 213*y^8 - 
           130*y^9 + 26*y^10 + 8*y^2*z - 579*y^3*z + 2666*y^4*z - 
           3830*y^5*z + 1020*y^6*z + 1777*y^7*z - 1206*y^8*z + 144*y^9*z + 
           4*y*z^2 + 431*y^2*z^2 - 2299*y^3*z^2 + 6942*y^4*z^2 - 
           12458*y^5*z^2 + 11628*y^6*z^2 - 4769*y^7*z^2 + 521*y^8*z^2 + 
           655*y*z^3 - 5588*y^2*z^3 + 18309*y^3*z^3 - 30381*y^4*z^3 + 
           26225*y^5*z^3 - 10557*y^6*z^3 + 1337*y^7*z^3 + 130*z^4 - 
           3025*y*z^4 + 14840*y^2*z^4 - 30991*y^3*z^4 + 31231*y^4*z^4 - 
           14536*y^5*z^4 + 2359*y^6*z^4 - 520*z^5 + 5363*y*z^5 - 
           16483*y^2*z^5 + 21690*y^3*z^5 - 12775*y^4*z^5 + 2741*y^5*z^5 + 
           780*z^6 - 4551*y*z^6 + 8730*y^2*z^6 - 6911*y^3*z^6 + 
           1960*y^4*z^6 - 520*z^7 + 1814*y*z^7 - 2068*y^2*z^7 + 774*y^3*z^7 + 
           130*z^8 - 260*y*z^8 + 130*y^2*z^8)*G[0, z]*G[1, y])/
         ((-1 + y)^2*y^2*(-1 + y + z)^2*(y + z)^2) + 
        ((-2*y + 2*y^2 + 3*z - 132*y*z + 126*y^2*z + 16*y^3*z - 8*y^4*z + 
           12*z^2 + 368*y*z^2 - 234*y^2*z^2 + 16*y^3*z^2 - 16*y^4*z^2 - 
           75*z^3 - 306*y*z^3 + 104*y^2*z^3 - 48*y^3*z^3 + 8*y^4*z^3 + 
           120*z^4 + 60*y*z^4 - 20*y^2*z^4 + 16*y^3*z^4 - 75*z^5 - 2*y*z^5 + 
           22*y^2*z^5 + 12*z^6 + 14*y*z^6 + 3*z^7)*(Pi^2*G[1, y]*G[1, z] + 
           Pi^2*G[1, 1 - y, z]))/(y*(-1 + z)^2*z*(-1 + y + z)) + 
        ((-832*y^3 + 2446*y^4 - 2306*y^5 + 572*y^6 + 150*y^7 - 30*y^8 - 
           1682*y^2*z + 8085*y^3*z - 11027*y^4*z + 4434*y^5*z + 213*y^6*z + 
           37*y^7*z - 60*y^8*z - 844*y*z^2 + 8841*y^2*z^2 - 19555*y^3*z^2 + 
           11708*y^4*z^2 + 1938*y^5*z^2 - 1576*y^6*z^2 - 590*y^7*z^2 + 
           78*y^8*z^2 - 6*z^3 + 3175*y*z^3 - 15139*y^2*z^3 + 14785*y^3*z^3 + 
           4238*y^4*z^3 - 7867*y^5*z^3 + 411*y^6*z^3 + 391*y^7*z^3 - 15*z^4 - 
           4215*y*z^4 + 9118*y^2*z^4 + 2661*y^3*z^4 - 11745*y^4*z^4 + 
           3804*y^5*z^4 + 392*y^6*z^4 + 102*z^5 + 2035*y*z^5 + 315*y^2*z^5 - 
           6798*y^3*z^5 + 4361*y^4*z^5 + 9*y^5*z^5 - 156*z^6 + 113*y*z^6 - 
           1538*y^2*z^6 + 1562*y^3*z^6 + 19*y^4*z^6 + 96*z^7 - 282*y*z^7 + 
           82*y^2*z^7 + 92*y^3*z^7 - 21*z^8 + 18*y*z^8 + 3*y^2*z^8)*
          G[0, 1, 0, y])/((-1 + y)*y*(-1 + z)^2*(-1 + y + z)^2*(y + z)^2))/
       72 - (1507*Pi^2*G[0, 1, 0, z])/144 - (1133*Pi^2*G[0, 1, 1, y])/288 + 
      ((13*I)/6)*(Pi^3*G[0, 1, 0, z] + Pi^3*G[0, 1, 1, y]) + 
      11*(G[-y, -y, z]*G[0, 1, 0, y] + G[1 - y, -y, z]*G[0, 1, 1, y]) + 
      (11*(Pi^2*G[1, y]*G[0, 1, z] + Pi^2*G[0, 1, 1 - y, z]))/36 + 
      (77*G[0, 1, y]*G[0, 1 - y, 0, z])/24 + 
      (121*(Pi^2*G[0, 0, 1, y] + Pi^2*G[0, 1 - y, 0, z]))/32 + 
      (781*Pi^2*G[0, 1 - y, 1 - y, z])/288 - ((3*I)/2)*Pi^3*
       G[0, 1 - y, 1 - y, z] + G[0, 1, 1, y]*G[0, -y, 0, z] - 
      (605*(Pi^2*G[0, z]*G[0, 1, y] + Pi^2*G[0, z]*G[1, 0, y] + 
         Pi^2*G[1, 0, 0, y]))/288 + ((209*I)/24)*
       (Pi*G[1, 0, y]*G[1 - y, 0, z] + Pi*G[1 - y, z]*G[1, 0, 0, y]) - 
      (99*Pi^2*G[1, 0, 0, z])/16 + ((17*I)/6)*Pi^3*G[1, 0, 0, z] - 
      (17*Pi^2*G[0, y]*G[1, 0, 0, z])/6 - (209*Pi^2*G[1, 0, 1, y])/32 + 
      ((5*I)/2)*Pi^3*G[1, 0, 1, y] - (17*Pi^2*G[1 - y, z]*G[1, 0, 1, y])/12 - 
      G[0, 1 - y, 1, z]*G[1, 0, 1, y] - ((99*I)/8)*
       (Pi*G[0, 1, y]*G[1 - y, 1 - y, z] + G[1 - y, z]*(Pi*G[0, 1, 1, y] + 
          Pi*G[1, 0, 1, y])) + ((5*I)/3)*Pi^3*G[1, 0, 1 - y, z] + 
      (121*(Pi^2*G[0, y]*G[1, 0, z] + Pi^2*G[1, 0, 1 - y, z]))/72 + 
      (5*(Pi^2*G[0, 1, y]*G[1, 0, z] + G[0, y]*(Pi^2*G[0, 0, 1 - y, z] + 
           Pi^2*G[1, 0, 1 - y, z])))/4 + (187*Pi^2*G[1, 1, 0, y])/96 - 
      ((11*I)/2)*(Pi*G[1, 0, y]*G[1, 1 - y, z] + Pi*G[1, z]*G[0, 0, 1, y] + 
        Pi*G[1, z]*G[1, 1, 0, y]) + ((55*I)/6)*
       (Pi*G[1, 0, y]*G[-y, 1 - y, z] + Pi*G[-y, z]*G[1, 1, 0, y]) + 
      G[1, 0, 1, y]*(G[0, 1, 1, z] + G[1, 1, 0, z]) + 
      (27*Pi^2*G[1 - y, z]*G[1, 1, 1, y])/4 + 
      (451*(G[1, y]*(Pi^2*G[0, 0, z] + Pi^2*G[1 - y, 1 - y, z]) + 
         Pi^2*G[1, 1, 1, y]))/96 - (107*(Pi^2*G[1, 1, y]*G[-y, 1 - y, z] + 
         Pi^2*G[-y, z]*G[1, 1, 1, y]))/12 - 
      (11*(Pi^2*G[0, 1 - y, 1, z] + Pi^2*G[1, 0, 1, z] + Pi^2*G[1, 1, 1, z]))/
       36 - (I/3)*(Pi^3*G[1, y]*G[1, 1, z] + Pi^3*G[0, y]*G[1 - y, 1, z] + 
        Pi^3*G[1, 1, 1 - y, z]) - (121*(G[1, 1, z]*G[0, 0, 1, y] + 
         G[1, 1, z]*G[1, 1, 0, y] + G[1, 0, y]*G[1, 1, 1 - y, z]))/12 + 
      (55*(Pi^2*G[1, y]*G[1, 0, z] + Pi^2*G[1, 1 - y, 0, z]))/36 + 
      ((7*I)/6)*(Pi^3*G[1, y]*G[1, 0, z] + Pi^3*G[1, 1 - y, 0, z]) - 
      (77*Pi^2*G[1, 1 - y, 1 - y, z])/72 + G[0, 1, 0, y]*
       (G[0, 1, 1, z] + G[0, 1 - y, 1, z] + G[1, 0, 1 - y, z] + 
        G[1, 1, 0, z] + G[1, 1 - y, 1 - y, z]) + 
      (65*Pi^2*G[1, y]*G[1 - y, 0, 0, z])/12 + 
      (1177*(Pi^2*G[1 - y, z]*G[0, 0, y] + Pi^2*G[1 - y, z]*G[1, 1, y] + 
         Pi^2*G[1 - y, 0, 0, z]))/288 - ((7*I)/3)*(Pi^3*G[1, y]*G[0, 0, z] + 
        Pi^3*G[1 - y, 0, 1 - y, z]) + G[0, 0, 1, y]*(G[0, 1, 1 - y, z] + 
        G[0, 1 - y, 1, z] + G[0, 1 - y, -y, z] + G[1, 0, 1 - y, z] + 
        G[1 - y, 0, -y, z]) - G[1, 0, 0, y]*(G[1 - y, 0, 1 - y, z] + 
        G[1 - y, 0, -y, z]) + (11*Pi^2*G[1 - y, 1, 0, z])/9 + 
      (I/2)*(Pi^3*G[0, y]*G[1, 0, z] + Pi^3*G[1 - y, 0, 1, z] + 
        Pi^3*G[1 - y, 1, 0, z]) + ((11*I)/6)*(Pi*G[0, -y, z]*G[1, 0, y] + 
        Pi*G[0, 1, y]*G[-y, -y, z] + G[0, y]*(Pi*G[0, -y, 1 - y, z] + 
          Pi*G[1 - y, 1, 0, z])) + 
      (11*(Pi^2*G[1, 1 - y, 1, z] + Pi^2*G[1 - y, 1, 1, z]))/72 - 
      G[1, 1, 0, y]*(G[0, 1, 1, z] + G[0, 1, 1 - y, z] + G[0, 1 - y, 1, z] + 
        G[1, 1, 0, z] + G[1 - y, 1, 1 - y, z]) + 
      (I/3)*(Pi^3*G[0, y]*G[1, 1, z] + Pi^3*G[1, y]*G[1 - y, 1, z] + 
        Pi^3*G[0, 1, 1, z] + Pi^3*G[1, 1, 0, z] + 
        Pi^3*G[1 - y, 1, 1 - y, z]) + (71*Pi^2*G[1, y]*G[1 - y, 1 - y, 0, z])/
       12 + G[0, 0, 0, y]*G[1 - y, 1 - y, 0, z] + 
      (77*(Pi^2*G[0, z]*G[0, 0, y] + Pi^2*G[0, y]*G[0, 0, z] + 
         Pi^2*G[0, z]*G[1, 1, y] + Pi^2*G[0, y]*G[1 - y, 1 - y, z] + 
         Pi^2*G[0, 0, 0, y] + Pi^2*G[0, 0, 0, z] + 
         Pi^2*G[1 - y, 0, 1 - y, z] + Pi^2*G[1 - y, 1 - y, 0, z]))/32 - 
      ((13*I)/6)*(Pi^3*G[1 - y, z]*G[0, 0, y] + Pi^3*G[0, y]*
         G[1 - y, 1 - y, z] + Pi^3*G[1 - y, 0, 0, z] + 
        Pi^3*G[1 - y, 1 - y, 0, z]) + 
      (55*(G[1 - y, 1 - y, z]*(G[1, 0, 0, y] + G[1, 0, 1, y]) + 
         G[0, 1, y]*G[1 - y, 1 - y, 0, z] + G[1, 0, y]*G[1 - y, 1 - y, 0, 
           z]))/8 + G[1, 1, 0, y]*(G[1 - y, 0, 1, z] + 
        G[1 - y, 1 - y, 0, z] + G[1 - y, 1 - y, 1, z]) - 
      (55*(Pi^4*G[0, 1 - y, z] + Pi^2*G[1, y]*G[1 - y, 1, z] + 
         Pi^2*G[1 - y, 1, 1 - y, z] + Pi^2*G[1 - y, 1 - y, 1, z]))/72 + 
      (I/6)*(Pi^3*G[1, y]*G[0, 1, z] + Pi^3*G[1, z]*G[1, 0, y] + 
        Pi^3*G[0, y]*G[1, 1 - y, z] + (Pi*(67*y^3 - 135*y^4 + 68*y^5 + 
           135*y^2*z - 537*y^3*z + 483*y^4*z - 95*y^5*z + 23*y^6*z - 
           8*y^7*z + 61*y*z^2 - 654*y^2*z^2 + 1144*y^3*z^2 - 421*y^4*z^2 + 
           23*y^5*z^2 - 50*y^6*z^2 + 4*y^7*z^2 - 3*z^3 - 229*y*z^3 + 
           1069*y^2*z^3 - 779*y^3*z^3 - 58*y^4*z^3 - 17*y^5*z^3 + 
           19*y^6*z^3 + 15*z^4 + 306*y*z^4 - 637*y^2*z^4 - 62*y^3*z^4 + 
           134*y^4*z^4 + 17*y^5*z^4 - 30*z^5 - 154*y*z^5 + 12*y^2*z^5 + 
           168*y^3*z^5 - 3*y^4*z^5 + 30*z^6 + y*z^6 + 71*y^2*z^6 - y^3*z^6 - 
           15*z^7 + 15*y*z^7 + 4*y^2*z^7 + 3*z^8)*G[0, 1, 0, y])/
         (y*(-1 + z)^2*(-1 + y + z)^2*(y + z)^2) + Pi^3*G[0, 1, 1 - y, z] + 
        (Pi*(y - 71*y^2 + 207*y^3 - 205*y^4 + 68*y^5 + 56*y*z - 28*y^2*z - 
           195*y^3*z + 267*y^4*z - 125*y^5*z + 33*y^6*z - 8*y^7*z + 20*z^2 - 
           333*y*z^2 + 829*y^2*z^2 - 782*y^3*z^2 + 291*y^4*z^2 + 5*y^5*z^2 - 
           34*y^6*z^2 + 4*y^7*z^2 - 100*z^3 + 792*y*z^3 - 1767*y^2*z^3 + 
           1613*y^3*z^3 - 612*y^4*z^3 + 61*y^5*z^3 + 9*y^6*z^3 + 200*z^4 - 
           993*y*z^4 + 1692*y^2*z^4 - 1194*y^3*z^4 + 316*y^4*z^4 - 
           13*y^5*z^4 - 200*z^5 + 696*y*z^5 - 853*y^2*z^5 + 410*y^3*z^5 - 
           57*y^4*z^5 + 100*z^6 - 259*y*z^6 + 218*y^2*z^6 - 59*y^3*z^6 - 
           20*z^7 + 40*y*z^7 - 20*y^2*z^7)*G[1, 0, 1, y])/
         ((-1 + y)^2*y^2*(-1 + z)^2*(-1 + y + z)) + 
        Pi^3*G[1 - y, 1 - y, 1, z]) + 
      (83*Pi^2*G[1, y]*G[1 - y, 1 - y, 1 - y, z])/12 - 
      (143*G[1, 0, y]*G[1 - y, 1 - y, 1 - y, z])/24 + 
      (1573*(Pi^2*G[0, 0, 1 - y, z] + Pi^2*G[1 - y, 1 - y, 1 - y, z]))/288 + 
      G[0, 1, 0, y]*G[1 - y, 1 - y, -y, z] - G[0, 0, 1, y]*
       (G[0, 1, 1, z] + G[1, 1, 0, z] + G[1 - y, 1, 1 - y, z] + 
        G[1 - y, -y, 1 - y, z]) - (1463*(Pi^2*G[1, y]*G[1 - y, -y, z] + 
         Pi^2*G[1 - y, -y, 1 - y, z]))/144 + 
      ((10*I)/3)*(Pi^3*G[1, y]*G[1 - y, -y, z] + 
        Pi^3*G[1 - y, -y, 1 - y, z]) - 
      (29*(Pi^2*G[1, 1, y]*G[1 - y, -y, z] + Pi^2*G[1, y]*
          G[1 - y, -y, 1 - y, z]))/4 + 
      (-((Pi^2*(-y - 23*y^2 + 129*y^3 - 265*y^4 + 265*y^5 - 129*y^6 + 
            23*y^7 + y^8 - 5*z + 365*y*z - 1252*y^2*z + 1387*y^3*z - 
            155*y^4*z - 705*y^5*z + 430*y^6*z - 63*y^7*z - 2*y^8*z - 4*z^2 - 
            1298*y*z^2 + 4391*y^2*z^2 - 5110*y^3*z^2 + 1988*y^4*z^2 + 
            339*y^5*z^2 - 340*y^6*z^2 + 33*y^7*z^2 + y^8*z^2 + 90*z^3 + 
            1510*y*z^3 - 5230*y^2*z^3 + 6003*y^3*z^3 - 2802*y^4*z^3 + 
            420*y^5*z^3 + 14*y^6*z^3 - 5*y^7*z^3 - 214*z^4 - 341*y*z^4 + 
            2210*y^2*z^4 - 2901*y^3*z^4 + 1679*y^4*z^4 - 482*y^5*z^4 + 
            49*y^6*z^4 + 211*z^5 - 499*y*z^5 + 100*y^2*z^5 + 532*y^3*z^5 - 
            503*y^4*z^5 + 151*y^5*z^5 - 84*z^6 + 276*y*z^6 - 186*y^2*z^6 - 
            48*y^3*z^6 + 58*y^4*z^6 - 16*y^2*z^7 + 8*y^3*z^7 + 6*z^8 - 
            12*y*z^8 + 6*y^2*z^8)*G[1, y]*G[1 - y, z])/((-1 + y)^2*y*
           (-1 + z)^2*z*(-1 + y + z)^2)) - 
        ((396*y^4 - 1584*y^5 + 2376*y^6 - 1584*y^7 + 396*y^8 + 1626*y^3*z - 
           7254*y^4*z + 12798*y^5*z - 11130*y^6*z + 4752*y^7*z - 792*y^8*z + 
           338*y^2*z^2 - 8791*y^3*z^2 + 25745*y^4*z^2 - 30429*y^5*z^2 + 
           17493*y^6*z^2 - 4752*y^7*z^2 + 396*y^8*z^2 - 880*y*z^3 - 
           270*y^2*z^3 + 17953*y^3*z^3 - 37914*y^4*z^3 + 30771*y^5*z^3 - 
           11244*y^6*z^3 + 1584*y^7*z^3 + 6*z^4 + 2866*y*z^4 - 587*y^2*z^4 - 
           17848*y^3*z^4 + 26555*y^4*z^4 - 13491*y^5*z^4 + 2493*y^6*z^4 + 
           21*z^5 - 3304*y*z^5 + 618*y^2*z^5 + 9034*y^3*z^5 - 8298*y^4*z^5 + 
           1935*y^5*z^5 - 81*z^6 + 1516*y*z^6 - 50*y^2*z^6 - 2161*y^3*z^6 + 
           782*y^4*z^6 + 75*z^7 - 184*y*z^7 - 84*y^2*z^7 + 187*y^3*z^7 - 
           21*z^8 - 14*y*z^8 + 35*y^2*z^8)*G[0, y]*G[0, 1 - y, z])/
         ((-1 + y)*y*(-1 + z)^2*z^2*(-1 + y + z)*(y + z)) - 
        ((10*y^2 + 27*y^3 - 207*y^4 + 358*y^5 - 252*y^6 + 63*y^7 + y^8 + 
           20*y*z - 696*y^2*z + 1225*y^3*z + 550*y^4*z - 2338*y^5*z + 
           1484*y^6*z - 243*y^7*z - 2*y^8*z + 10*z^2 - 1455*y*z^2 + 
           5723*y^2*z^2 - 3613*y^3*z^2 - 6097*y^4*z^2 + 7559*y^5*z^2 - 
           2329*y^6*z^2 + 201*y^7*z^2 + y^8*z^2 - 744*z^3 + 6841*y*z^3 - 
           10474*y^2*z^3 - 5952*y^3*z^3 + 19014*y^4*z^3 - 9824*y^5*z^3 + 
           1172*y^6*z^3 - 33*y^7*z^3 + 2562*z^4 - 9645*y*z^4 - 1053*y^2*z^4 + 
           25155*y^3*z^4 - 21633*y^4*z^4 + 4695*y^5*z^4 - 87*y^6*z^4 - 
           2964*z^5 + 1666*y*z^5 + 17374*y^2*z^5 - 24808*y^3*z^5 + 
           9170*y^4*z^5 - 438*y^5*z^5 + 766*z^6 + 5911*y*z^6 - 
           14323*y^2*z^6 + 8443*y^3*z^6 - 785*y^4*z^6 + 816*z^7 - 
           3899*y*z^7 + 3560*y^2*z^7 - 477*y^3*z^7 - 490*z^8 + 605*y*z^8 - 
           121*y^2*z^8 + 44*z^9 - 44*y*z^9)*G[1 - y, z]*G[1, 0, y])/
         ((-1 + y)*(-1 + z)^2*z*(-1 + y + z)^2*(y + z)^2) - 
        (Pi^2*(-2*y^2 + 4*y^3 - 2*y^4 + 6*y*z - 615*y^2*z + 1193*y^3*z - 
           532*y^4*z - 78*y^5*z + 26*y^6*z + 391*y*z^2 - 45*y^2*z^2 + 
           617*y^3*z^2 - 1046*y^4*z^2 + 78*y^5*z^2 + 130*z^3 - 1723*y*z^3 + 
           2759*y^2*z^3 - 2447*y^3*z^3 + 383*y^4*z^3 - 520*z^4 + 2763*y*z^4 - 
           2913*y^2*z^4 + 633*y^3*z^4 + 780*z^5 - 1951*y*z^5 + 816*y^2*z^5 - 
           520*z^6 + 514*y*z^6 + 130*z^7)*G[1, 0, z])/
         (y^2*z*(-1 + y + z)^2) - ((18*y^2 - 63*y^3 + 51*y^4 + 66*y^5 - 
           144*y^6 + 93*y^7 - 21*y^8 + 36*y*z - 189*y^2*z - 436*y^3*z + 
           1996*y^4*z - 2008*y^5*z + 487*y^6*z + 128*y^7*z - 14*y^8*z + 
           18*z^2 - 189*y*z^2 - 962*y^2*z^2 + 5742*y^3*z^2 - 6617*y^4*z^2 + 
           455*y^5*z^2 + 1826*y^6*z^2 - 308*y^7*z^2 + 35*y^8*z^2 - 63*z^3 - 
           436*y*z^3 + 5742*y^2*z^3 - 9494*y^3*z^3 - 323*y^4*z^3 + 
           7097*y^5*z^3 - 2616*y^6*z^3 + 93*y^7*z^3 + 51*z^4 + 1996*y*z^4 - 
           6617*y^2*z^4 - 323*y^3*z^4 + 10840*y^4*z^4 - 6406*y^5*z^4 + 
           453*y^6*z^4 + 66*z^5 - 2008*y*z^5 + 455*y^2*z^5 + 7097*y^3*z^5 - 
           6406*y^4*z^5 + 790*y^5*z^5 - 144*z^6 + 487*y*z^6 + 1826*y^2*z^6 - 
           2616*y^3*z^6 + 453*y^4*z^6 + 93*z^7 + 128*y*z^7 - 308*y^2*z^7 + 
           93*y^3*z^7 - 21*z^8 - 14*y*z^8 + 35*y^2*z^8)*G[0, y]*
          G[1 - y, 0, z])/((-1 + y)*y*(-1 + z)*z*(-1 + y + z)^2*(y + z)^2) - 
        ((-1706*y^4 + 6772*y^5 - 9976*y^6 + 6304*y^7 - 1186*y^8 - 260*y^9 + 
           52*y^10 - 2128*y^3*z + 10291*y^4*z - 14928*y^5*z + 4058*y^6*z + 
           6404*y^7*z - 3957*y^8*z + 260*y^9*z + 1288*y^2*z^2 - 
           6088*y^3*z^2 + 20477*y^4*z^2 - 41704*y^5*z^2 + 41246*y^6*z^2 - 
           16576*y^7*z^2 + 1357*y^8*z^2 + 2094*y*z^3 - 17485*y^2*z^3 + 
           57721*y^3*z^3 - 98466*y^4*z^3 + 87065*y^5*z^3 - 34797*y^6*z^3 + 
           3868*y^7*z^3 + 396*z^4 - 9486*y*z^4 + 46561*y^2*z^4 - 
           97910*y^3*z^4 + 98944*y^4*z^4 - 45360*y^5*z^4 + 6867*y^6*z^4 - 
           1584*z^5 + 16633*y*z^5 - 51312*y^2*z^5 + 67294*y^3*z^5 - 
           39162*y^4*z^5 + 8155*y^5*z^5 + 2376*z^6 - 13994*y*z^6 + 
           26908*y^2*z^6 - 21266*y^3*z^6 + 5988*y^4*z^6 - 1584*z^7 + 
           5545*y*z^7 - 6338*y^2*z^7 + 2377*y^3*z^7 + 396*z^8 - 792*y*z^8 + 
           396*y^2*z^8)*G[0, 1, 0, z])/((-1 + y)^2*y^2*(-1 + y + z)^2*
          (y + z)^2) - ((-10*y^2 + 902*y^3 - 2646*y^4 + 2596*y^5 - 782*y^6 - 
           90*y^7 + 30*y^8 - 10*y*z - 337*y^2*z - 72*y^3*z + 1547*y^4*z - 
           1563*y^5*z + 578*y^6*z - 203*y^7*z + 60*y^8*z - 1647*y*z^2 + 
           9702*y^2*z^2 - 20917*y^3*z^2 + 21347*y^4*z^2 - 10182*y^5*z^2 + 
           1261*y^6*z^2 + 514*y^7*z^2 - 78*y^8*z^2 - 396*z^3 + 9108*y*z^3 - 
           36423*y^2*z^3 + 60350*y^3*z^3 - 47483*y^4*z^3 + 16319*y^5*z^3 - 
           1230*y^6*z^3 - 233*y^7*z^3 + 1980*z^4 - 20491*y*z^4 + 
           58517*y^2*z^4 - 71841*y^3*z^4 + 40320*y^4*z^4 - 8658*y^5*z^4 + 
           161*y^6*z^4 - 3960*z^5 + 24255*y*z^5 - 49182*y^2*z^5 + 
           42831*y^3*z^5 - 15456*y^4*z^5 + 1500*y^5*z^5 + 3960*z^6 - 
           15966*y*z^6 + 22483*y^2*z^6 - 12836*y^3*z^6 + 2371*y^4*z^6 - 
           1980*z^7 + 5543*y*z^7 - 5146*y^2*z^7 + 1583*y^3*z^7 + 396*z^8 - 
           792*y*z^8 + 396*y^2*z^8)*G[1, 0, 1, y])/((-1 + y)^2*y^2*(-1 + z)^2*
          (-1 + y + z)*(y + z)) - ((396*y^4 - 1584*y^5 + 2376*y^6 - 
           1584*y^7 + 396*y^8 - 18*y*z + 55*y^2*z + 1261*y^3*z - 5516*y^4*z + 
           9494*y^5*z - 8443*y^6*z + 3959*y^7*z - 792*y^8*z + 55*y*z^2 - 
           1904*y^2*z^2 - 369*y^3*z^2 + 11341*y^4*z^2 - 16608*y^5*z^2 + 
           10255*y^6*z^2 - 3166*y^7*z^2 + 396*y^8*z^2 + 1261*y*z^3 - 
           369*y^2*z^3 + 1048*y^3*z^3 - 9070*y^4*z^3 + 10952*y^5*z^3 - 
           4613*y^6*z^3 + 791*y^7*z^3 + 396*z^4 - 5516*y*z^4 + 
           11341*y^2*z^4 - 9070*y^3*z^4 + 4734*y^4*z^4 - 2310*y^5*z^4 + 
           437*y^6*z^4 - 1584*z^5 + 9494*y*z^5 - 16608*y^2*z^5 + 
           10952*y^3*z^5 - 2310*y^4*z^5 + 32*y^5*z^5 + 2376*z^6 - 
           8443*y*z^6 + 10255*y^2*z^6 - 4613*y^3*z^6 + 437*y^4*z^6 - 
           1584*z^7 + 3959*y*z^7 - 3166*y^2*z^7 + 791*y^3*z^7 + 396*z^8 - 
           792*y*z^8 + 396*y^2*z^8)*(G[1, y]*G[1 - y, -y, z] + 
           G[1 - y, -y, 1 - y, z]))/((-1 + y)^2*y^2*(-1 + z)^2*z^2))/72 - 
      (I/6)*(Pi^3*G[1, z]*G[0, 0, y] + Pi^3*G[0, y]*G[0, 1, z] + 
        (Pi*(-20*y^3 + 60*y^4 - 60*y^5 + 20*y^6 - 56*y^2*z + 212*y^3*z - 
           296*y^4*z + 180*y^5*z - 40*y^6*z + 67*y*z^2 + 158*y^2*z^2 - 
           538*y^3*z^2 + 473*y^4*z^2 - 180*y^5*z^2 + 20*y^6*z^2 + 3*z^3 - 
           205*y*z^3 - 210*y^2*z^3 + 558*y^3*z^3 - 306*y^4*z^3 + 60*y^5*z^3 - 
           12*z^4 + 211*y*z^4 + 177*y^2*z^4 - 242*y^3*z^4 + 65*y^4*z^4 + 
           18*z^5 - 73*y*z^5 - 76*y^2*z^5 + 30*y^3*z^5 - 12*z^6 - 2*y*z^6 + 
           7*y^2*z^6 + 3*z^7 + 2*y*z^7)*G[0, y]*G[0, 1 - y, z])/
         (y*(-1 + z)^2*z^2*(-1 + y + z)) + 
        (Pi*(-y^2 + 2*y^3 - y^4 + y^5 - 2*y^6 + y^7 - 2*y*z + 76*y^2*z - 
           137*y^3*z + 53*y^4*z + 9*y^5*z + 3*y^6*z - 2*y^7*z - z^2 + 
           142*y*z^2 - 539*y^2*z^2 + 432*y^3*z^2 - 15*y^4*z^2 - 12*y^5*z^2 - 
           8*y^6*z^2 + y^7*z^2 + 72*z^3 - 671*y*z^3 + 1095*y^2*z^3 - 
           265*y^3*z^3 - 117*y^4*z^3 - 11*y^5*z^3 + 3*y^6*z^3 - 276*z^4 + 
           1113*y*z^4 - 684*y^2*z^4 - 249*y^3*z^4 + 88*y^4*z^4 + 5*y^5*z^4 + 
           402*z^5 - 698*y*z^5 - 156*y^2*z^5 + 250*y^3*z^5 - 12*y^4*z^5 - 
           253*z^6 + 38*y*z^6 + 230*y^2*z^6 - 33*y^3*z^6 + 48*z^7 + 
           83*y*z^7 - 21*y^2*z^7 + 10*z^8 - 5*y*z^8 - 2*z^9)*G[1 - y, z]*
          G[1, 0, y])/((-1 + z)^2*z*(-1 + y + z)^2*(y + z)^2) + 
        (Pi*(-3*y^4 + 9*y^5 - 9*y^6 + 3*y^7 - 73*y^3*z + 159*y^4*z - 
           97*y^5*z + 9*y^6*z + 2*y^7*z - 136*y^2*z^2 + 424*y^3*z^2 - 
           252*y^4*z^2 - 43*y^5*z^2 + 7*y^6*z^2 - 73*y*z^3 + 424*y^2*z^3 - 
           328*y^3*z^3 - 153*y^4*z^3 + 30*y^5*z^3 - 3*z^4 + 159*y*z^4 - 
           252*y^2*z^4 - 153*y^3*z^4 + 50*y^4*z^4 + 9*z^5 - 97*y*z^5 - 
           43*y^2*z^5 + 30*y^3*z^5 - 9*z^6 + 9*y*z^6 + 7*y^2*z^6 + 3*z^7 + 
           2*y*z^7)*G[0, y]*G[1 - y, 0, z])/(y*z*(-1 + y + z)^2*(y + z)^2) + 
        (Pi*(-134*y^4 + 532*y^5 - 784*y^6 + 496*y^7 - 94*y^8 - 20*y^9 + 
           4*y^10 - 210*y^3*z + 1034*y^4*z - 1690*y^5*z + 946*y^6*z + 
           112*y^7*z - 212*y^8*z + 20*y^9*z + 10*y^2*z^2 + 142*y^3*z^2 - 
           78*y^4*z^2 - 966*y^5*z^2 + 1632*y^6*z^2 - 824*y^7*z^2 + 
           84*y^8*z^2 + 102*y*z^3 - 738*y^2*z^3 + 2337*y^3*z^3 - 
           4159*y^4*z^3 + 3953*y^5*z^3 - 1711*y^6*z^3 + 216*y^7*z^3 + 
           20*z^4 - 466*y*z^4 + 2220*y^2*z^4 - 4668*y^3*z^4 + 4785*y^4*z^4 - 
           2252*y^5*z^4 + 365*y^6*z^4 - 80*z^5 + 827*y*z^5 - 2549*y^2*z^5 + 
           3356*y^3*z^5 - 1969*y^4*z^5 + 423*y^5*z^5 + 120*z^6 - 704*y*z^6 + 
           1359*y^2*z^6 - 1078*y^3*z^6 + 307*y^4*z^6 - 80*z^7 + 281*y*z^7 - 
           322*y^2*z^7 + 121*y^3*z^7 + 20*z^8 - 40*y*z^8 + 20*y^2*z^8)*
          G[0, 1, 0, z])/((-1 + y)^2*y^2*(-1 + y + z)^2*(y + z)^2) + 
        Pi^3*G[1, 1, 0, y] + ((20*y^4 - 80*y^5 + 120*y^6 - 80*y^7 + 20*y^8 + 
           y^2*z + 57*y^3*z - 256*y^4*z + 456*y^5*z - 417*y^6*z + 199*y^7*z - 
           40*y^8*z + y*z^2 - 140*y^2*z^2 + 94*y^3*z^2 + 470*y^4*z^2 - 
           785*y^5*z^2 + 498*y^6*z^2 - 158*y^7*z^2 + 20*y^8*z^2 + 57*y*z^3 + 
           94*y^2*z^3 - 180*y^3*z^3 - 293*y^4*z^3 + 500*y^5*z^3 - 
           217*y^6*z^3 + 39*y^7*z^3 + 20*z^4 - 256*y*z^4 + 470*y^2*z^4 - 
           293*y^3*z^4 + 140*y^4*z^4 - 97*y^5*z^4 + 20*y^6*z^4 - 80*z^5 + 
           456*y*z^5 - 785*y^2*z^5 + 500*y^3*z^5 - 97*y^4*z^5 - 2*y^5*z^5 + 
           120*z^6 - 417*y*z^6 + 498*y^2*z^6 - 217*y^3*z^6 + 20*y^4*z^6 - 
           80*z^7 + 199*y*z^7 - 158*y^2*z^7 + 39*y^3*z^7 + 20*z^8 - 
           40*y*z^8 + 20*y^2*z^8)*(Pi*G[1, y]*G[1 - y, -y, z] + 
           Pi*G[1 - y, -y, 1 - y, z]))/((-1 + y)^2*y^2*(-1 + z)^2*z^2)) - 
      (G[1, 0, 0, y] + G[1, 0, 1, y])*G[1 - y, -y, -y, z] + 
      (G[0, 1, 1, y] + G[1, 1, 0, y])*G[1 - y, -y, -y, z] + 
      (13*Pi^2*G[0, y]*G[-y, 0, 1 - y, z])/12 - G[0, 1, 0, y]*
       (G[1 - y, 0, 1, z] + G[1 - y, 1 - y, 1, z] + G[-y, 0, 1 - y, z]) + 
      ((5*I)/6)*(Pi^3*G[1, y]*G[0, -y, z] + Pi^3*G[0, 1, 0, y] + 
        Pi^3*G[0, -y, 1 - y, z] + Pi^3*G[-y, 0, 1 - y, z]) + 
      (209*(Pi^2*G[-y, z]*G[1, 0, y] + Pi^2*G[1, y]*G[-y, 0, z] + 
         Pi^2*G[0, y]*G[-y, 1 - y, z] + Pi^2*G[-y, 1 - y, 0, z]))/72 + 
      ((4*I)/3)*(Pi^3*G[-y, z]*G[1, 0, y] + Pi^3*G[1, y]*G[-y, 0, z] + 
        Pi^3*G[0, y]*G[-y, 1 - y, z] + Pi^3*G[1, 1, 1, z] + 
        Pi^3*G[-y, 1 - y, 0, z]) + 
      (I/18)*((Pi*(-134 + 262*y - 116*y^2 - 18*y^3 + 6*y^4 + 256*z - 34*y*z - 
           237*y^2*z + 15*y^3*z - 98*z^2 - 255*y*z^2 + 84*y^2*z^2 - 36*z^3 + 
           27*y*z^3 + 12*z^4)*G[0, z]*G[0, 0, y])/(-1 + y + z)^2 + 
        (Pi*(60*y^2 - 120*y^3 + 60*y^4 + 195*y*z - 315*y^2*z + 120*y^3*z - 
           134*z^2 - 210*y*z^2 + 75*y^2*z^2 - 12*z^3 + 21*y*z^3 + 12*z^4)*
          G[1 - y, z]*G[0, 0, y])/z^2 + (Pi*(-134 + 256*y - 98*y^2 - 36*y^3 + 
           12*y^4 + 262*z - 34*y*z - 255*y^2*z + 27*y^3*z - 116*z^2 - 
           237*y*z^2 + 84*y^2*z^2 - 18*z^3 + 15*y*z^3 + 6*z^4)*G[0, y]*
          G[0, 0, z])/(-1 + y + z)^2 + (Pi*(-3*y^2 + 24*y^3 - 57*y^4 + 
           57*y^5 - 24*y^6 + 3*y^7 - 3*y*z + 286*y^2*z - 614*y^3*z + 
           421*y^4*z - 135*y^5*z + 51*y^6*z - 6*y^7*z - 171*y*z^2 - 
           20*y^2*z^2 + 640*y^3*z^2 - 572*y^4*z^2 + 174*y^5*z^2 - 
           54*y^6*z^2 + 3*y^7*z^2 - 60*z^3 + 768*y*z^3 - 1526*y^2*z^3 + 
           883*y^3*z^3 - 5*y^4*z^3 - 87*y^5*z^3 + 15*y^6*z^3 + 240*z^4 - 
           1368*y*z^4 + 2337*y^2*z^4 - 1455*y^3*z^4 + 255*y^4*z^4 + 
           15*y^5*z^4 - 360*z^5 + 1251*y*z^5 - 1488*y^2*z^5 + 639*y^3*z^5 - 
           54*y^4*z^5 + 240*z^6 - 597*y*z^6 + 474*y^2*z^6 - 117*y^3*z^6 - 
           60*z^7 + 120*y*z^7 - 60*y^2*z^7)*G[1 - y, z]*G[0, 1, y])/
         ((-1 + y)^2*y^2*(-1 + z)^2*z) + 
        (Pi*(60*y^2 - 120*y^3 + 60*y^4 + 195*y*z - 315*y^2*z + 120*y^3*z - 
           134*z^2 - 210*y*z^2 + 75*y^2*z^2 - 6*z^3 + 9*y*z^3 + 6*z^4)*
          G[0, y]*G[1 - y, 1 - y, z])/z^2 + 
        ((-9*y^2 + 9*y^3 + 3*y^4 - 67*y*z + 9*y^2*z + 6*y^3*z - 9*z^2 + 
           9*y*z^2 + 3*y^2*z^2 + 9*z^3)*(Pi*G[-y, z]*G[1, 0, y] + 
           Pi*G[0, y]*G[-y, 1 - y, z]))/(y*z) + 
        Pi*(-134 - 3*y + 3*y^2 - 30*z + 30*y*z + 30*z^2)*G[0, 0, 0, y] + 
        Pi*(-134 - 30*y + 30*y^2 - 3*z + 30*y*z + 3*z^2)*G[0, 0, 0, z] + 
        ((60*y^4 - 240*y^5 + 360*y^6 - 240*y^7 + 60*y^8 + 168*y^3*z - 
           744*y^4*z + 1344*y^5*z - 1248*y^6*z + 600*y^7*z - 120*y^8*z - 
           67*y^2*z^2 - 367*y^3*z^2 + 1628*y^4*z^2 - 2247*y^5*z^2 + 
           1473*y^6*z^2 - 480*y^7*z^2 + 60*y^8*z^2 - 186*y*z^3 + 
           689*y^2*z^3 - 319*y^3*z^3 - 1123*y^4*z^3 + 1485*y^5*z^3 - 
           666*y^6*z^3 + 120*y^7*z^3 - 60*z^4 + 798*y*z^4 - 1900*y^2*z^4 + 
           1511*y^3*z^4 - 85*y^4*z^4 - 321*y^5*z^4 + 69*y^6*z^4 + 240*z^5 - 
           1395*y*z^5 + 2355*y^2*z^5 - 1542*y^3*z^5 + 315*y^4*z^5 + 
           3*y^5*z^5 - 360*z^6 + 1260*y*z^6 - 1491*y^2*z^6 + 666*y^3*z^6 - 
           63*y^4*z^6 + 240*z^7 - 597*y*z^7 + 474*y^2*z^7 - 117*y^3*z^7 - 
           60*z^8 + 120*y*z^8 - 60*y^2*z^8)*(Pi*G[1, y]*G[0, -y, z] + 
           Pi*G[0, -y, 1 - y, z]))/((-1 + y)^2*y^2*(-1 + z)^2*z^2) + 
        ((-134*y^2 - 12*y^3 + 12*y^4 + 195*y*z - 210*y^2*z + 21*y^3*z + 
           60*z^2 - 315*y*z^2 + 75*y^2*z^2 - 120*z^3 + 120*y*z^3 + 60*z^4)*
          (Pi*G[1, y]*G[0, 0, z] + Pi*G[0, 0, 1 - y, z] + 
           Pi*G[0, 1 - y, 0, z] + Pi*G[1 - y, 0, 0, z]))/y^2 + 
        ((-134*y^2 - 6*y^3 + 6*y^4 + 195*y*z - 210*y^2*z + 9*y^3*z + 60*z^2 - 
           315*y*z^2 + 75*y^2*z^2 - 120*z^3 + 120*y*z^3 + 60*z^4)*
          (Pi*G[0, z]*G[1, 1, y] + G[1, y]*(Pi*G[0, 1 - y, z] + 
             Pi*G[1 - y, 0, z]) + Pi*G[0, 1 - y, 1 - y, z] + 
           Pi*G[1 - y, 0, 1 - y, z] + Pi*G[1 - y, 1 - y, 0, z]))/y^2 + 
        (-134 - 3*y + 3*y^2 - 3*z - 24*y*z + 3*z^2)*
         (Pi*G[1 - y, z]*G[1, 1, y] + Pi*G[1, y]*G[1 - y, 1 - y, z] + 
          Pi*G[1, 1, 1, y] + Pi*G[1 - y, 1 - y, 1 - y, z]) + 
        ((-9*y^2 + 9*y^3 - 67*y*z + 9*y^2*z - 9*z^2 + 9*y*z^2 + 3*y^2*z^2 + 
           9*z^3 + 6*y*z^3 + 3*z^4)*(Pi*G[1, y]*G[-y, 0, z] + 
           Pi*G[-y, 0, 1 - y, z] + Pi*G[-y, 1 - y, 0, z]))/(y*z)) - 
      (11*(Pi^2*G[1 - y, 0, 1, z] + Pi^2*G[-y, 0, 1, z] + 
         Pi^2*G[-y, 1 - y, 1, z]))/72 - (I/2)*(Pi^3*G[0, y]*G[1 - y, 0, z] + 
        Pi^3*G[1, 1 - y, 1 - y, z] + Pi^3*G[-y, 0, 1, z] + 
        Pi^3*G[-y, 1 - y, 1, z]) + (Pi^2*G[0, 0, y]*G[0, 1, z] + 
        Pi^2*G[1, z]*G[0, 0, 0, y] + G[0, y]*(Pi^2*G[0, 0, 1, z] + 
          Pi^2*G[0, 1 - y, 1 - y, z] + Pi^2*G[-y, 0, 1, z] + 
          Pi^2*G[-y, 1 - y, 1, z]))/4 - (935*Pi^2*G[-y, 1 - y, 1 - y, z])/
       144 + G[1, 0, 0, y]*G[-y, 1 - y, 1 - y, z] - 
      (I/18)*((Pi*(134*y^2 - 396*y^3 + 378*y^4 - 98*y^5 - 24*y^6 + 6*y^7 - 
           177*y*z + 577*y^2*z - 824*y^3*z + 643*y^4*z - 237*y^5*z + 
           18*y^6*z - 60*z^2 + 654*y*z^2 - 1662*y^2*z^2 + 1707*y^3*z^2 - 
           720*y^4*z^2 + 81*y^5*z^2 + 180*z^3 - 894*y*z^3 + 1422*y^2*z^3 - 
           906*y^3*z^3 + 186*y^4*z^3 - 180*z^4 + 537*y*z^4 - 534*y^2*z^4 + 
           177*y^3*z^4 + 60*z^5 - 120*y*z^5 + 60*y^2*z^5)*G[0, z]*G[0, 1, y])/
         ((-1 + y)^2*y^2*(-1 + y + z)) + 
        (Pi*(9*y^2 - 9*y^3 + 3*y^4 - 67*y*z - 27*y^2*z + 24*y^3*z + 9*z^2 - 
           27*y*z^2 + 45*y^2*z^2 - 9*z^3 + 30*y*z^3 + 6*z^4)*G[-y, z]*
          G[0, 1, y])/(y*z) + (Pi*(-134*y^3 + 262*y^4 - 116*y^5 - 18*y^6 + 
           6*y^7 - 265*y^2*z + 786*y^3*z - 308*y^4*z - 237*y^5*z + 24*y^6*z - 
           152*y*z^2 + 837*y^2*z^2 - 435*y^3*z^2 - 600*y^4*z^2 + 99*y^5*z^2 - 
           9*z^3 + 340*y*z^3 - 437*y^2*z^3 - 552*y^3*z^3 + 159*y^4*z^3 + 
           27*z^4 - 221*y*z^4 - 153*y^2*z^4 + 93*y^3*z^4 - 27*z^5 + 
           27*y*z^5 + 21*y^2*z^5 + 9*z^6 + 6*y*z^6)*G[0, z]*G[1, 0, y])/
         (y*(-1 + y + z)^2*(y + z)^2) + (Pi*(-67*y + 70*y^2 - 9*z + 85*y*z - 
           24*y^2*z + 18*z^2 - 18*y*z^2 + 3*y^2*z^2 - 9*z^3)*G[0, y]*
          G[1, 0, z])/(y*(-1 + y + z)) + 
        (Pi*(134*y^2 - 268*y^3 + 134*y^4 - 159*y*z + 200*y^2*z + 98*y^3*z - 
           196*y^4*z + 81*y^5*z - 24*y^6*z - 60*z^2 + 717*y*z^2 - 
           1459*y^2*z^2 + 1001*y^3*z^2 - 121*y^4*z^2 - 78*y^5*z^2 + 
           12*y^6*z^2 + 240*z^3 - 1311*y*z^3 + 2130*y^2*z^3 - 1326*y^3*z^3 + 
           222*y^4*z^3 + 21*y^5*z^3 - 360*z^4 + 1227*y*z^4 - 1413*y^2*z^4 + 
           609*y^3*z^4 - 51*y^4*z^4 + 240*z^5 - 594*y*z^5 + 468*y^2*z^5 - 
           114*y^3*z^5 - 60*z^6 + 120*y*z^6 - 60*y^2*z^6)*G[0, 0, 1, y])/
         ((-1 + y)^2*y^2*(-1 + z)^2) + (Pi*(-134*y^2 - 3*y^3 + 3*y^4 + 
           195*y*z - 207*y^2*z + 9*y^3*z + 60*z^2 - 315*y*z^2 + 72*y^2*z^2 - 
           120*z^3 + 120*y*z^3 + 60*z^4)*G[0, 1, 1, y])/y^2 + 
        (Pi*(-134 + 265*y - 125*y^2 - 9*y^3 + 3*y^4 + 262*z - 58*y*z - 
           207*y^2*z + 3*y^3*z - 116*z^2 - 216*y*z^2 + 63*y^2*z^2 - 18*z^3 + 
           9*y*z^3 + 6*z^4)*G[1, 0, 0, y])/(-1 + y + z)^2 + 
        (Pi*(-268*y^2 + 518*y^3 - 214*y^4 - 54*y^5 + 18*y^6 + 195*y*z - 
           67*y^2*z + 334*y^3*z - 516*y^4*z + 54*y^5*z + 60*z^2 - 825*y*z^2 + 
           1316*y^2*z^2 - 1146*y^3*z^2 + 192*y^4*z^2 - 240*z^3 + 1305*y*z^3 - 
           1359*y^2*z^3 + 294*y^3*z^3 + 360*z^4 - 915*y*z^4 + 378*y^2*z^4 - 
           240*z^5 + 240*y*z^5 + 60*z^6)*G[1, 0, 0, z])/
         (y^2*(-1 + y + z)^2) + (Pi*(134*y^2 - 268*y^3 + 134*y^4 + 256*y*z - 
           1036*y^2*z + 892*y^3*z - 151*y^4*z + 63*y^5*z - 24*y^6*z + 
           134*z^2 - 1268*y*z^2 + 2090*y^2*z^2 - 581*y^3*z^2 - 16*y^4*z^2 - 
           138*y^5*z^2 + 12*y^6*z^2 - 524*z^3 + 2076*y*z^3 - 1143*y^2*z^3 - 
           466*y^3*z^3 - 3*y^4*z^3 + 51*y^5*z^3 + 756*z^4 - 1171*y*z^4 - 
           564*y^2*z^4 + 483*y^3*z^4 + 24*y^4*z^4 - 458*z^5 - 109*y*z^5 + 
           573*y^2*z^5 - 60*y^3*z^5 + 68*z^6 + 231*y*z^6 - 54*y^2*z^6 + 
           30*z^7 - 15*y*z^7 - 6*z^8)*G[1, 1, 0, y])/
         ((-1 + z)^2*(-1 + y + z)^2*(y + z)^2) + 
        ((3 - 73*y + 70*y^2 - 21*z + 103*y*z - 24*y^2*z + 36*z^2 - 36*y*z^2 + 
           3*y^2*z^2 - 21*z^3 + 6*y*z^3 + 3*z^4)*(Pi*G[1, y]*G[1, 0, z] + 
           Pi*G[1, 0, 1 - y, z] + Pi*G[1, 1 - y, 0, z]))/(y*(-1 + y + z)) + 
        (Pi*(-3*y^3 + 82*y^4 - 298*y^5 + 432*y^6 - 283*y^7 + 70*y^8 - 
           6*y^2*z + 353*y^3*z - 1675*y^4*z + 3018*y^5*z - 2462*y^6*z + 
           859*y^7*z - 105*y^8*z + 18*y^9*z - 3*y*z^2 + 544*y^2*z^2 - 
           3476*y^3*z^2 + 8116*y^4*z^2 - 8832*y^5*z^2 + 4602*y^6*z^2 - 
           1035*y^7*z^2 + 84*y^8*z^2 + 321*y*z^3 - 3263*y^2*z^3 + 
           10610*y^3*z^3 - 15547*y^4*z^3 + 11146*y^5*z^3 - 3666*y^6*z^3 + 
           399*y^7*z^3 + 60*z^4 - 1428*y*z^4 + 7240*y^2*z^4 - 14696*y^3*z^4 + 
           14140*y^4*z^4 - 6324*y^5*z^4 + 996*y^6*z^4 - 240*z^5 + 
           2508*y*z^5 - 7683*y^2*z^5 + 10098*y^3*z^5 - 5991*y^4*z^5 + 
           1284*y^5*z^5 + 360*z^6 - 2121*y*z^6 + 4074*y^2*z^6 - 
           3249*y^3*z^6 + 924*y^4*z^6 - 240*z^7 + 843*y*z^7 - 966*y^2*z^7 + 
           363*y^3*z^7 + 60*z^8 - 120*y*z^8 + 60*y^2*z^8)*G[1 - y, 1, 0, z])/
         ((-1 + y)^2*y^2*(-1 + y + z)^2*(y + z)^2) + 
        ((60*y^4 - 120*y^5 + 60*y^6 + 195*y^3*z - 315*y^4*z + 120*y^5*z - 
           268*y^2*z^2 - 213*y^3*z^2 + 78*y^4*z^2 + 195*y*z^3 - 213*y^2*z^3 + 
           18*y^3*z^3 + 60*z^4 - 315*y*z^4 + 78*y^2*z^4 - 120*z^5 + 
           120*y*z^5 + 60*z^6)*(Pi*G[-y, z]*G[1, 1, y] + 
           Pi*G[1, y]*G[-y, 1 - y, z] + Pi*G[-y, 1 - y, 1 - y, z]))/
         (y^2*z^2)) + (G[0, 1, 0, y] + G[1, 0, 0, y])*G[-y, 1 - y, -y, z] + 
      G[0, 0, 1, y]*G[-y, -y, 0, z] - (G[0, 1, 0, y] + G[0, 1, 1, y])*
       G[-y, -y, 1 - y, z] + G[1, 0, 0, y]*G[-y, -y, 1 - y, z] + 
      ((2*I)/3)*(Pi^3*G[1, y]*G[-y, -y, z] + Pi^3*G[1, 0, 0, y] + 
        Pi^3*G[-y, -y, 1 - y, z]) + 
      (-((Pi^2*(6*y^3 - 700*y^4 + 2686*y^5 - 3810*y^6 + 2170*y^7 - 136*y^8 - 
            270*y^9 + 54*y^10 + 12*y^2*z - 158*y^3*z + 1758*y^4*z - 
            4286*y^5*z + 3107*y^6*z + 1065*y^7*z - 2365*y^8*z + 999*y^9*z - 
            132*y^10*z + 6*y*z^2 + 2150*y^2*z^2 - 13068*y^3*z^2 + 
            32600*y^4*z^2 - 44915*y^5*z^2 + 37970*y^6*z^2 - 20193*y^7*z^2 + 
            6512*y^8*z^2 - 1128*y^9*z^2 + 66*y^10*z^2 + 2010*y*z^3 - 
            23054*y^2*z^3 + 87751*y^3*z^3 - 163436*y^4*z^3 + 168419*y^5*z^3 - 
            98803*y^6*z^3 + 32027*y^7*z^3 - 5313*y^8*z^3 + 399*y^9*z^3 + 
            390*z^4 - 13254*y*z^4 + 85530*y^2*z^4 - 230395*y^3*z^4 + 
            319067*y^4*z^4 - 241192*y^5*z^4 + 97197*y^6*z^4 - 18681*y^7*z^4 + 
            1326*y^8*z^4 - 2340*z^5 + 36681*y*z^5 - 160385*y^2*z^5 + 
            316032*y^3*z^5 - 321393*y^4*z^5 + 170381*y^5*z^5 - 
            42588*y^6*z^5 + 3612*y^7*z^5 + 5850*z^6 - 55374*y*z^6 + 
            171833*y^2*z^6 - 246427*y^3*z^6 + 176564*y^4*z^6 - 
            59337*y^5*z^6 + 6915*y^6*z^6 - 7800*z^7 + 49080*y*z^7 - 
            108555*y^2*z^7 + 109374*y^3*z^7 - 50343*y^4*z^7 + 8244*y^5*z^7 + 
            5850*z^8 - 25374*y*z^8 + 39069*y^2*z^8 - 25440*y^3*z^8 + 
            5883*y^4*z^8 - 2340*z^9 + 7005*y*z^9 - 6990*y^2*z^9 + 
            2325*y^3*z^9 + 390*z^10 - 780*y*z^10 + 390*y^2*z^10)*G[0, 1, y])/
          ((-1 + y)^2*y^2*(-1 + z)^2*(-1 + y + z)^2*(y + z)^2)) - 
        ((-1598*y^3 + 5058*y^4 - 5454*y^5 + 1994*y^6 + 132*y^7 - 132*y^8 + 
           2542*y^2*z - 8306*y^3*z + 11243*y^4*z - 8189*y^5*z + 3295*y^6*z - 
           717*y^7*z + 132*y^8*z + 5364*y*z^2 - 31733*y^2*z^2 + 
           68175*y^3*z^2 - 68988*y^4*z^2 + 34058*y^5*z^2 - 7443*y^6*z^2 + 
           567*y^7*z^2 + 1188*z^3 - 23085*y*z^3 + 83992*y^2*z^3 - 
           124655*y^3*z^3 + 86338*y^4*z^3 - 25914*y^5*z^3 + 2172*y^6*z^3 - 
           4752*z^4 + 39606*y*z^4 - 94797*y^2*z^4 + 95409*y^3*z^4 - 
           40983*y^4*z^4 + 5517*y^5*z^4 + 7128*z^5 - 33735*y*z^5 + 
           53004*y^2*z^5 - 33747*y^3*z^5 + 7314*y^4*z^5 - 4752*z^6 + 
           14226*y*z^6 - 14196*y^2*z^6 + 4722*y^3*z^6 + 1188*z^7 - 
           2376*y*z^7 + 1188*y^2*z^7)*G[0, z]*G[0, 1, y])/
         ((-1 + y)^2*y^2*(-1 + z)*(-1 + y + z)*(y + z)) - 
        ((-54*y^2 + 165*y^3 - 636*y^4 + 1488*y^5 - 1488*y^6 + 555*y^7 - 
           30*y^8 - 54*y*z + 330*y^2*z - 4498*y^3*z + 9857*y^4*z - 
           8185*y^5*z + 3525*y^6*z - 1035*y^7*z + 60*y^8*z + 165*y*z^2 - 
           115*y^2*z^2 + 3388*y^3*z^2 - 9083*y^4*z^2 + 8288*y^5*z^2 - 
           3378*y^6*z^2 + 765*y^7*z^2 - 30*y^8*z^2 + 4971*y*z^3 - 
           21529*y^2*z^3 + 33739*y^3*z^3 - 21320*y^4*z^3 + 2741*y^5*z^3 + 
           1683*y^6*z^3 - 249*y^7*z^3 + 1188*z^4 - 21300*y*z^4 + 
           64679*y^2*z^4 - 76444*y^3*z^4 + 37607*y^4*z^4 - 5388*y^5*z^4 - 
           378*y^6*z^4 - 4752*z^5 + 35610*y*z^5 - 75135*y^2*z^5 + 
           63162*y^3*z^5 - 19941*y^4*z^5 + 1020*y^5*z^5 + 7128*z^6 - 
           30081*y*z^6 + 42510*y^2*z^6 - 23073*y^3*z^6 + 3552*y^4*z^6 - 
           4752*z^7 + 13065*y*z^7 - 11874*y^2*z^7 + 3561*y^3*z^7 + 1188*z^8 - 
           2376*y*z^8 + 1188*y^2*z^8)*G[1 - y, z]*G[0, 1, y])/
         ((-1 + y)^2*y^2*(-1 + z)^2*z*(y + z)) - 
        ((-234*y^3 + 675*y^4 - 651*y^5 + 213*y^6 - 3*y^7 + 610*y^2*z - 
           224*y^3*z - 1811*y^4*z + 1887*y^5*z - 465*y^6*z + 3*y^7*z + 
           1096*y*z^2 - 2932*y^2*z^2 + 4*y^3*z^2 + 4007*y^4*z^2 - 
           2499*y^5*z^2 + 324*y^6*z^2 + 270*z^3 - 2600*y*z^3 + 2410*y^2*z^3 + 
           3616*y^3*z^3 - 5103*y^4*z^3 + 1335*y^5*z^3 - 567*z^4 + 
           1663*y*z^4 + 1535*y^2*z^4 - 4863*y^3*z^4 + 2160*y^4*z^4 + 
           399*z^5 + 183*y*z^5 - 2139*y^2*z^5 + 1629*y^3*z^5 - 69*z^6 - 
           375*y*z^6 + 516*y^2*z^6 - 33*z^7 + 33*y*z^7)*G[-y, z]*G[0, 1, y])/
         ((-1 + y)*y*(-1 + z)*z*(-1 + y + z)*(y + z)) - 
        (Pi^2*(-670*y^3 + 1301*y^4 - 547*y^5 - 126*y^6 + 42*y^7 - 
           1316*y^2*z + 5225*y^3*z - 4058*y^4*z - 40*y^5*z + 222*y^6*z - 
           36*y^7*z - 598*y*z^2 + 6367*y^2*z^2 - 10240*y^3*z^2 + 
           1495*y^4*z^2 + 1643*y^5*z^2 - 42*y^6*z^2 + 18*y^7*z^2 + 36*z^3 + 
           2239*y*z^3 - 10104*y^2*z^3 + 4929*y^3*z^3 + 3944*y^4*z^3 - 
           1074*y^5*z^3 - 6*y^6*z^3 - 180*z^4 - 3009*y*z^4 + 5483*y^2*z^4 + 
           3102*y^3*z^4 - 2718*y^4*z^4 + 42*y^5*z^4 + 354*z^5 + 1627*y*z^5 + 
           230*y^2*z^5 - 2136*y^3*z^5 + 36*y^4*z^5 - 336*z^6 - 247*y*z^6 - 
           432*y^2*z^6 - 210*y^3*z^6 + 144*z^7 + 42*y*z^7 - 228*y^2*z^7 - 
           12*z^8 - 54*y*z^8 - 6*z^9)*G[1, 0, y])/(y*(-1 + z)^2*
          (-1 + y + z)^2*(y + z)^2) - ((-1202*y^3 + 3078*y^4 - 1890*y^5 - 
           778*y^6 + 924*y^7 - 132*y^8 - 2350*y^2*z + 9339*y^3*z - 
           5582*y^4*z - 8584*y^5*z + 8440*y^6*z - 1395*y^7*z + 132*y^8*z - 
           1166*y*z^2 + 9255*y^2*z^2 - 7216*y^3*z^2 - 21748*y^4*z^2 + 
           29929*y^5*z^2 - 9543*y^6*z^2 + 489*y^7*z^2 + 18*z^3 + 3057*y*z^3 - 
           5561*y^2*z^3 - 21709*y^3*z^3 + 44733*y^4*z^3 - 22473*y^5*z^3 + 
           1899*y^6*z^3 + 63*z^4 - 2244*y*z^4 - 8107*y^2*z^4 + 
           29455*y^3*z^4 - 22203*y^4*z^4 + 3000*y^5*z^4 - 243*z^5 - 
           115*y*z^5 + 7708*y^2*z^5 - 9018*y^3*z^5 + 1704*y^4*z^5 + 225*z^6 + 
           510*y*z^6 - 1050*y^2*z^6 + 351*y^3*z^6 - 63*z^7 - 42*y*z^7 + 
           105*y^2*z^7)*G[0, z]*G[1, 0, y])/((-1 + y)*y*(-1 + z)*
          (-1 + y + z)^2*(y + z)^2) - ((-54 + 81*y + 81*y^2 - 54*y^3 + 
           135*z + 817*y*z - 1162*y^2*z + 126*y^3*z - 18*z^2 - 1868*y*z^2 + 
           1600*y^2*z^2 - 126*y^3*z^2 - 216*z^3 + 988*y*z^3 - 648*y^2*z^3 + 
           72*y^3*z^3 + 216*z^4 - 45*y*z^4 + 129*y^2*z^4 - 63*z^5 + 27*y*z^5)*
          G[0, y]*G[1, 0, z])/(y*(-1 + z)*z*(-1 + y + z)) - 
        (Pi^2*(3*y^3 - 18*y^4 + 45*y^5 - 63*y^6 + 54*y^7 - 27*y^8 + 6*y^9 - 
           3*y^2*z + 61*y^3*z - 129*y^4*z + 33*y^5*z + 119*y^6*z - 
           108*y^7*z + 27*y^8*z - 15*y*z^2 + 197*y^2*z^2 - 514*y^3*z^2 + 
           368*y^4*z^2 + 159*y^5*z^2 - 261*y^6*z^2 + 66*y^7*z^2 - 9*z^3 + 
           115*y*z^3 - 401*y^2*z^3 + 343*y^3*z^3 + 228*y^4*z^3 - 
           378*y^5*z^3 + 102*y^6*z^3 + 9*z^4 - 85*y*z^4 + 98*y^2*z^4 + 
           134*y^3*z^4 - 243*y^4*z^4 + 75*y^5*z^4 + 24*y*z^5 - 48*y^2*z^5 + 
           9*z^6 - 57*y*z^6 + 63*y^2*z^6 - 27*y^3*z^6 - 9*z^7 + 18*y*z^7 - 
           9*y^2*z^7)*G[1 - y, 1, z])/((-1 + y)^2*y*z*(-1 + y + z)*
          (y + z)^2) - (Pi^2*(-12*y^3 - 33*y^4 + 333*y^5 - 750*y^6 + 
           750*y^7 - 333*y^8 + 33*y^9 + 12*y^10 - 36*y^2*z + 1126*y^3*z - 
           3484*y^4*z + 3237*y^5*z + 608*y^6*z - 2516*y^7*z + 1152*y^8*z - 
           63*y^9*z - 24*y^10*z - 36*y*z^2 + 2330*y^2*z^2 - 12165*y^3*z^2 + 
           22925*y^4*z^2 - 17516*y^5*z^2 + 2439*y^6*z^2 + 3070*y^7*z^2 - 
           1038*y^8*z^2 - 21*y^9*z^2 + 12*y^10*z^2 - 12*z^3 + 1126*y*z^3 - 
           12165*y^2*z^3 + 37900*y^3*z^3 - 50410*y^4*z^3 + 29608*y^5*z^3 - 
           5307*y^6*z^3 - 839*y^7*z^3 + 72*y^8*z^3 + 27*y^9*z^3 - 33*z^4 - 
           3484*y*z^4 + 22925*y^2*z^4 - 50410*y^3*z^4 + 49984*y^4*z^4 - 
           23528*y^5*z^4 + 5473*y^6*z^4 - 1074*y^7*z^4 + 147*y^8*z^4 + 
           333*z^5 + 3237*y*z^5 - 17516*y^2*z^5 + 29608*y^3*z^5 - 
           23528*y^4*z^5 + 10698*y^5*z^5 - 3513*y^6*z^5 + 657*y^7*z^5 - 
           750*z^6 + 608*y*z^6 + 2439*y^2*z^6 - 5307*y^3*z^6 + 5473*y^4*z^6 - 
           3513*y^5*z^6 + 1050*y^6*z^6 + 750*z^7 - 2516*y*z^7 + 
           3070*y^2*z^7 - 839*y^3*z^7 - 1074*y^4*z^7 + 657*y^5*z^7 - 
           333*z^8 + 1152*y*z^8 - 1038*y^2*z^8 + 72*y^3*z^8 + 147*y^4*z^8 + 
           33*z^9 - 63*y*z^9 - 21*y^2*z^9 + 27*y^3*z^9 + 12*z^10 - 
           24*y*z^10 + 12*y^2*z^10)*G[1 - y, 1 - y, z])/
         ((-1 + y)^2*y*(-1 + z)^2*z*(-1 + y + z)^2*(y + z)^2) - 
        ((-390*y^6 + 1170*y^7 - 1170*y^8 + 390*y^9 - 2061*y^5*z + 
           6072*y^6*z - 5952*y^7*z + 1941*y^8*z - 1478*y^4*z^2 + 
           9896*y^5*z^2 - 12480*y^6*z^2 + 4041*y^7*z^2 + 338*y^3*z^3 + 
           7566*y^4*z^3 - 14970*y^5*z^3 + 4629*y^6*z^3 - 1478*y^2*z^4 + 
           7566*y^3*z^4 - 14544*y^4*z^4 + 3759*y^5*z^4 - 2061*y*z^5 + 
           9896*y^2*z^5 - 14970*y^3*z^5 + 3759*y^4*z^5 - 390*z^6 + 
           6072*y*z^6 - 12480*y^2*z^6 + 4629*y^3*z^6 + 1170*z^7 - 
           5952*y*z^7 + 4041*y^2*z^7 - 1170*z^8 + 1941*y*z^8 + 390*z^9)*
          (Pi^2*G[1, y]*G[-y, z] + Pi^2*G[-y, 1 - y, z]))/
         (y^2*z^2*(-1 + y + z)*(y + z)^2) - 
        ((-1706*y^3 + 1982*y^4 - 192*y^5 - 84*y^6 + 2677*y^2*z - 5003*y^3*z + 
           2065*y^4*z - 3*y^5*z + 84*y^6*z + 5607*y*z^2 - 19414*y^2*z^2 + 
           19108*y^3*z^2 - 5784*y^4*z^2 + 339*y^5*z^2 + 1188*z^3 - 
           15993*y*z^3 + 29676*y^2*z^3 - 16428*y^3*z^3 + 1737*y^4*z^3 - 
           3564*z^4 + 16353*y*z^4 - 16530*y^2*z^4 + 3885*y^3*z^4 + 3564*z^5 - 
           7155*y*z^5 + 3591*y^2*z^5 - 1188*z^6 + 1188*y*z^6)*G[0, 1, 1, y])/
         ((-1 + y)*y^2*(-1 + z)*(y + z)) - 
        ((-1346*y + 3594*y^2 - 2622*y^3 - 238*y^4 + 696*y^5 - 84*y^6 - 
           1526*z + 8094*y*z - 6578*y^2*z - 5859*y^3*z + 6790*y^4*z - 
           1005*y^5*z + 84*y^6*z + 4356*z^2 - 7952*y*z^2 - 9553*y^2*z^2 + 
           20838*y^3*z^2 - 7854*y^4*z^2 + 165*y^5*z^2 - 3816*z^3 - 
           3504*y*z^3 + 19548*y^2*z^3 - 13566*y^3*z^3 + 1302*y^4*z^3 + 
           572*z^4 + 5314*y*z^4 - 7239*y^2*z^4 + 1353*y^3*z^4 + 510*z^5 - 
           702*y*z^5 + 228*y^2*z^5 - 96*z^6 + 96*y*z^6)*G[1, 0, 0, y])/
         ((-1 + y)*(-1 + z)*(-1 + y + z)^2*(y + z)) - 
        ((3088*y^3 - 8976*y^4 + 8112*y^5 - 1360*y^6 - 1152*y^7 + 288*y^8 - 
           1448*y^2*z + 3544*y^3*z - 13808*y^4*z + 23928*y^5*z - 
           13368*y^6*z + 1152*y^7*z - 5580*y*z^2 + 31609*y^2*z^2 - 
           72328*y^3*z^2 + 83151*y^4*z^2 - 41274*y^5*z^2 + 4422*y^6*z^2 - 
           1188*z^3 + 23841*y*z^3 - 82367*y^2*z^3 + 113780*y^3*z^3 - 
           63444*y^4*z^3 + 9234*y^5*z^3 + 4752*z^4 - 39231*y*z^4 + 
           81612*y^2*z^4 - 60228*y^3*z^4 + 13095*y^4*z^4 - 7128*z^5 + 
           30447*y*z^5 - 35319*y^2*z^5 + 12144*y^3*z^5 + 4752*z^6 - 
           10665*y*z^6 + 5913*y^2*z^6 - 1188*z^7 + 1188*y*z^7)*G[1, 0, 0, z])/
         ((-1 + y)*y^2*(-1 + y + z)^2*(y + z)) - 
        ((-1382*y^3 + 3624*y^4 - 2454*y^5 - 562*y^6 + 900*y^7 - 126*y^8 - 
           2512*y^2*z + 11468*y^3*z - 10526*y^4*z - 4522*y^5*z + 7202*y^6*z - 
           1002*y^7*z - 108*y^8*z - 1040*y*z^2 + 11398*y^2*z^2 - 
           17002*y^3*z^2 - 13361*y^4*z^2 + 32432*y^5*z^2 - 11803*y^6*z^2 - 
           822*y^7*z^2 + 198*y^8*z^2 + 126*z^3 + 3230*y*z^3 - 11936*y^2*z^3 - 
           16920*y^3*z^3 + 62311*y^4*z^3 - 42613*y^5*z^3 + 4878*y^6*z^3 + 
           888*y^7*z^3 - 360*z^4 - 2682*y*z^4 - 8621*y^2*z^4 + 
           54692*y^3*z^4 - 61836*y^4*z^4 + 18486*y^5*z^4 + 321*y^6*z^4 + 
           288*z^5 - 1102*y*z^5 + 21227*y^2*z^5 - 39919*y^3*z^5 + 
           20871*y^4*z^5 - 1293*y^5*z^5 + 36*z^6 + 2590*y*z^6 - 
           10861*y^2*z^6 + 9318*y^3*z^6 - 1083*y^4*z^6 - 126*z^7 - 
           1056*y*z^7 + 1401*y^2*z^7 - 255*y^3*z^7 + 36*z^8 + 60*y*z^8 - 
           96*y^2*z^8)*G[1, 1, 0, y])/((-1 + y)*y*(-1 + z)^2*(-1 + y + z)^2*
          (y + z)^2) - ((-54*y + 135*y^2 - 126*y^3 - 27*y^4 + 108*y^5 - 
           36*y^6 - 54*z + 276*y*z - 2003*y^2*z + 3256*y^3*z - 1295*y^4*z - 
           216*y^5*z + 36*y^6*z + 141*z^2 - 2189*y*z^2 + 5151*y^2*z^2 - 
           2752*y^3*z^2 - 459*y^4*z^2 + 108*y^5*z^2 - 384*z^3 + 2462*y*z^3 - 
           1553*y^2*z^3 - 996*y^3*z^3 + 399*y^4*z^3 + 594*z^4 - 606*y*z^4 - 
           606*y^2*z^4 + 618*y^3*z^4 - 330*z^5 + 144*y*z^5 + 258*y^2*z^5 + 
           33*z^6 - 33*y*z^6)*G[1, 1, 0, z])/((-1 + y)*y*z*(-1 + y + z)*
          (y + z)) - ((54 - 81*y - 81*y^2 + 54*y^3 - 165*z + 967*y*z - 
           622*y^2*z - 126*y^3*z + 636*z^2 - 2360*y*z^2 + 844*y^2*z^2 + 
           126*y^3*z^2 - 1488*z^3 + 2158*y*z^3 - 54*y^2*z^3 - 72*y^3*z^3 + 
           1488*z^4 - 699*y*z^4 - 87*y^2*z^4 - 555*z^5 + 15*y*z^5 + 30*z^6)*
          (G[1, y]*G[1, 0, z] + G[1, 0, 1 - y, z] + G[1, 1 - y, 0, z]))/
         (y*(-1 + z)*z*(-1 + y + z)) - ((30*y^3 - 418*y^4 + 184*y^5 + 
           2844*y^6 - 5906*y^7 + 4454*y^8 - 1188*y^9 + 60*y^2*z - 
           5120*y^3*z + 21947*y^4*z - 30526*y^5*z + 9482*y^6*z + 
           10780*y^7*z - 7337*y^8*z + 714*y^9*z + 30*y*z^2 - 10264*y^2*z^2 + 
           67390*y^3*z^2 - 157232*y^4*z^2 + 163500*y^5*z^2 - 71912*y^6*z^2 + 
           7096*y^7*z^2 + 972*y^8*z^2 + 420*y^9*z^2 - 6714*y*z^3 + 
           75741*y^2*z^3 - 268288*y^3*z^3 + 426248*y^4*z^3 - 333418*y^5*z^3 + 
           124608*y^6*z^3 - 20088*y^7*z^3 + 1911*y^8*z^3 - 1188*z^4 + 
           36090*y*z^4 - 212706*y^2*z^4 + 498970*y^3*z^4 - 566360*y^4*z^4 + 
           321844*y^5*z^4 - 84840*y^6*z^4 + 8226*y^7*z^4 + 5940*z^5 - 
           80196*y*z^5 + 302104*y^2*z^5 - 494108*y^3*z^5 + 393400*y^4*z^5 - 
           146922*y^5*z^5 + 19818*y^6*z^5 - 11880*z^6 + 93114*y*z^6 - 
           235974*y^2*z^6 + 265176*y^3*z^6 - 135756*y^4*z^6 + 25284*y^5*z^6 + 
           11880*z^7 - 58986*y*z^7 + 100107*y^2*z^7 - 71208*y^3*z^7 + 
           18171*y^4*z^7 - 5940*z^8 + 19038*y*z^8 - 20256*y^2*z^8 + 
           7158*y^3*z^8 + 1188*z^9 - 2376*y*z^9 + 1188*y^2*z^9)*
          G[1 - y, 1, 0, z])/((-1 + y)^2*y^2*(-1 + z)*(-1 + y + z)^2*
          (y + z)^2) - ((720*y^2 - 1440*y^3 + 720*y^4 + 3434*y*z - 
           3030*y^2*z + 1032*y^3*z + 720*z^2 - 3030*y*z^2 + 741*y^2*z^2 - 
           1440*z^3 + 1032*y*z^3 + 720*z^4)*(G[1 - y, z]*G[1, 1, y] + 
           G[1, y]*G[1 - y, 1 - y, z] + G[1, 1, 1, y] + G[1 - y, 1 - y, 
            1 - y, z]))/(y*z) - ((18*y^3 + 99*y^4 - 63*y^5 - 1042*y^2*z + 
           1474*y^3*z - 405*y^4*z + 27*y^5*z - 1528*y*z^2 + 3398*y^2*z^2 - 
           1122*y^3*z^2 + 6*y^4*z^2 - 486*z^3 + 2860*y*z^3 - 1656*y^2*z^3 - 
           174*y^3*z^3 + 837*z^4 - 1251*y*z^4 - 288*y^2*z^4 - 375*z^5 - 
           165*y*z^5 - 30*z^6)*(G[1, y]*G[-y, 0, z] + G[-y, 0, 1 - y, z] + 
           G[-y, 1 - y, 0, z]))/(y*z*(-1 + y + z)*(y + z)) - 
        ((1188*y^4 - 3564*y^5 + 3564*y^6 - 1188*y^7 + 4419*y^3*z - 
           12429*y^4*z + 12789*y^5*z - 5967*y^6*z + 1188*y^7*z - 
           3556*y^2*z^2 - 4925*y^3*z^2 + 16773*y^4*z^2 - 10695*y^5*z^2 + 
           2403*y^6*z^2 + 4419*y*z^3 - 4925*y^2*z^3 + 4790*y^3*z^3 - 
           6042*y^4*z^3 + 1614*y^5*z^3 + 1188*z^4 - 12429*y*z^4 + 
           16773*y^2*z^4 - 6042*y^3*z^4 + 510*y^4*z^4 - 3564*z^5 + 
           12789*y*z^5 - 10695*y^2*z^5 + 1614*y^3*z^5 + 3564*z^6 - 
           5967*y*z^6 + 2403*y^2*z^6 - 1188*z^7 + 1188*y*z^7)*
          (G[-y, z]*G[1, 1, y] + G[1, y]*G[-y, 1 - y, z] + 
           G[-y, 1 - y, 1 - y, z]))/((-1 + y)*y^2*(-1 + z)*z^2) - 
        ((252*y^2 - 648*y^3 + 561*y^4 - 132*y^5 - 33*y^6 + 1886*y*z - 
           4450*y^2*z + 3062*y^3*z - 279*y^4*z - 252*y^5*z + 33*y^6*z + 
           252*z^2 - 4450*y*z^2 + 6384*y^2*z^2 - 1193*y^3*z^2 - 
           1449*y^4*z^2 + 456*y^5*z^2 - 648*z^3 + 3062*y*z^3 - 1193*y^2*z^3 - 
           2460*y^3*z^3 + 1167*y^4*z^3 + 561*z^4 - 279*y*z^4 - 1449*y^2*z^4 + 
           1167*y^3*z^4 - 132*z^5 - 252*y*z^5 + 456*y^2*z^5 - 33*z^6 + 
           33*y*z^6)*(G[1, y]*G[-y, -y, z] + G[-y, -y, 1 - y, z]))/
         ((-1 + y)*y*(-1 + z)*z*(-1 + y + z)))/216 - 
      (I/9)*((Pi*(-3 + 73*y - 73*y^2 + 12*z - 76*y*z + 3*y^2*z - 18*z^2 + 
           3*y^2*z^2 + 12*z^3 + 3*y*z^3 - 3*z^4)*G[1, 1, 0, z])/
         (y*(-1 + y + z)) + ((3*y^4 - 67*y*z - 9*y^2*z + 15*y^3*z - 9*y*z^2 + 
           24*y^2*z^2 + 15*y*z^3 + 3*z^4)*(Pi*G[1, y]*G[-y, -y, z] + 
           Pi*G[-y, -y, 1 - y, z]))/(y*z)) - G[0, 1, z]*G[0, 0, 0, 1, y] + 
      (5*(Pi^2*G[1 - y, z]*G[1, 0, 0, y] + Pi^2*G[0, 0, 0, 1, z]))/3 + 
      G[1 - y, 0, z]*G[0, 0, 1, 0, y] - (85*Pi^2*G[0, 0, 1, 0, z])/12 + 
      (55*G[1 - y, z]*G[0, 0, 1, 1, y])/24 + (11*I)*Pi*G[1 - y, z]*
       G[0, 0, 1, 1, y] + G[1, 1 - y, z]*G[0, 0, 1, 1, y] + 
      G[-y, 1 - y, z]*(G[0, 0, 0, 1, y] + G[0, 0, 1, 1, y]) + 
      (29*(Pi^2*G[0, 1, y]*G[1 - y, -y, z] + Pi^2*G[0, 0, 1, 1, y]))/12 + 
      (35*(Pi^2*G[0, z]*G[1, 1, 1, y] + Pi^2*G[0, 0, 1 - y, 1 - y, z]))/6 - 
      (7*(Pi^2*G[1, y]*G[0, 0, -y, z] + Pi^2*G[0, y]*G[0, 1, 0, z] + 
         Pi^2*G[0, 0, -y, 1 - y, z]))/4 + G[1 - y, -y, z]*G[0, 1, 0, 0, y] - 
      (77*(G[1 - y, 1 - y, z]*G[0, 0, 1, y] + Pi^2*G[1, 1, 0, z] + 
         G[1 - y, z]*G[0, 1, 0, 1, y]))/24 + Pi^2*G[0, 1, 0, 1, z] - 
      (19*(Pi^2*G[0, 1, y]*G[1 - y, 1 - y, z] + Pi^2*G[0, 1, 0, 1 - y, z]))/
       6 + (33*G[1 - y, z]*G[0, 1, 1, 0, y])/8 + (G[0, 1, z] + G[0, -y, z])*
       G[0, 1, 1, 0, y] + G[1 - y, 1, z]*(G[0, 0, 0, 1, y] + 
        G[0, 1, 1, 0, y]) + (13*(Pi^2*G[0, 0, y]*G[0, 0, z] + 
         Pi^2*G[0, z]*G[0, 0, 0, y] + Pi^2*G[0, y]*G[0, 0, 0, z] + 
         Pi^2*G[0, 0, 0, 0, y] + Pi^2*G[0, 0, 0, 0, z] + 
         Pi^2*G[0, 0, 1 - y, 0, z] + Pi^2*G[0, 1, 1, 0, z]))/3 - 
      (47*Pi^2*G[0, 1, 1, 1, y])/12 - 
      (31*(Pi^2*G[1, y]*G[0, 1, 0, z] + Pi^2*G[0, 1, 1 - y, 0, z]))/12 - 
      G[0, 0, y]*G[0, 1 - y, 0, 1 - y, z] - G[0, 0, y]*
       G[0, 1 - y, 1 - y, 0, z] + (29*Pi^2*G[0, 1 - y, 1 - y, 1 - y, z])/6 + 
      (3*(Pi^2*G[0, 0, y]*G[0, 1 - y, z] + Pi^2*G[0, -y, 0, 1 - y, z]))/4 + 
      (7*(Pi^2*G[1, y]*G[0, -y, 0, z] + Pi^2*G[0, y]*G[1 - y, 1 - y, 0, z] + 
         Pi^2*G[0, -y, 1 - y, 0, z]))/6 + 
      (5*(Pi^2*G[0, 1, 1 - y, 1 - y, z] + Pi^2*G[0, -y, 0, 1, z] + 
         Pi^2*G[0, -y, 1 - y, 1, z]))/12 + G[0, 1, z]*G[1, 0, 0, 1, y] - 
      (G[1 - y, 1, z] + G[1 - y, -y, z])*G[1, 0, 0, 1, y] + 
      (17*Pi^2*G[1, 0, 1, 0, y])/12 + ((55*I)/8)*
       (Pi*G[1 - y, z]*G[0, 1, 0, y] + G[0, y]*(Pi*G[0, 0, 1 - y, z] + 
          Pi*G[1 - y, 1 - y, 0, z]) + Pi*G[0, 1, 0, 1, y] + 
        Pi*G[0, 1, 1, 0, y] + Pi*G[1, 0, 0, 1, y] + Pi*G[1, 0, 1, 0, y]) - 
      (77*(G[1, 1 - y, z]*G[0, 1, 0, y] + G[1, z]*G[0, 1, 0, 1, y] + 
         G[1, z]*G[1, 0, 1, 0, y]))/12 + 
      (187*(G[0, 1, y]*G[0, 0, 1 - y, z] + G[1 - y, z]*G[1, 0, 1, 0, y]))/
       24 + (23*Pi^2*G[1, 0, 1, 0, z])/6 - (25*Pi^2*G[1, 0, 1, 1, y])/6 - 
      G[-y, -y, z]*(G[1, 0, 1, 0, y] + G[1, 0, 1, 1, y]) - 
      ((209*I)/24)*(Pi*G[0, 0, y]*G[0, 1 - y, z] + Pi*G[0, 0, y]*
         G[1 - y, 0, z] + Pi*G[0, z]*G[0, 1, 0, y] + 
        Pi*G[0, z]*G[1, 0, 1, y] + Pi*G[1 - y, z]*G[1, 1, 0, y] + 
        G[0, y]*(Pi*G[0, 1 - y, 1 - y, z] + Pi*G[1 - y, 0, 0, z]) + 
        Pi*G[0, 1, 0, 0, y] + Pi*G[1, 0, 1, 1, y]) + 
      (99*(G[1 - y, 1 - y, z]*G[0, 1, 1, y] + G[1 - y, 0, z]*G[1, 0, 1, y] + 
         G[0, 1, y]*G[1 - y, 1 - y, 1 - y, z] + G[1 - y, z]*
          (G[0, 1, 1, 1, y] + G[1, 0, 1, 1, y])))/8 + 
      (2*(Pi^2*G[0, 1, y]*G[1, 1 - y, z] + Pi^2*G[1, z]*G[1, 0, 1, y] + 
         Pi^2*G[0, y]*G[1, 1 - y, 1, z] + Pi^2*G[1, 0, 1, 1, z]))/3 - 
      (10*(Pi^2*G[1, 1, y]*G[-y, 0, z] + Pi^2*G[1, y]*G[-y, 1 - y, 0, z] + 
         Pi^2*G[1, 0, 0, 0, y] + Pi^2*G[1, 0, 1 - y, 0, z]))/3 - 
      G[1, 1 - y, z]*G[1, 1, 0, 0, y] + G[-y, -y, z]*G[1, 1, 0, 0, y] - 
      (55*(G[-y, 1 - y, z]*G[1, 0, 0, y] + G[-y, z]*G[1, 1, 0, 0, y]))/6 - 
      (11*I)*(Pi*G[0, 1, y]*G[1 - y, -y, z] + Pi*G[1 - y, 1 - y, z]*
         G[1, 0, 1, y] + Pi*G[1 - y, z]*G[1, 1, 0, 1, y]) + 
      (11*(G[1 - y, 0, z]*G[0, 1, 1, y] + G[0, 1, y]*G[1 - y, 0, 0, z] + 
         G[1 - y, z]*(G[0, 0, 0, 1, y] + G[1, 1, 0, 1, y])))/8 + 
      G[0, 1, y]*G[1, 1, 0, 1 - y, z] - (G[0, 1, z] + G[1 - y, 1, z])*
       G[1, 1, 1, 0, y] - ((121*I)/24)*(Pi*G[0, 0, z]*G[0, 1, y] + 
        Pi*G[0, 0, z]*G[1, 0, y] + Pi*G[0, z]*G[0, 1, 1, y] + 
        Pi*G[0, z]*G[1, 0, 0, y] + G[0, y]*(Pi*G[0, 1 - y, 0, z] + 
          Pi*G[1 - y, 0, 1 - y, z]) + Pi*G[0, 0, 0, 1, y] + 
        Pi*G[0, 0, 1, 0, y] + Pi*G[0, 1, 1, 1, y] + Pi*G[1, 0, 0, 0, y] + 
        Pi*G[1, 1, 0, 1, y] + Pi*G[1, 1, 1, 0, y]) - 
      (14*Pi^2*G[1, 1, 1, 0, z])/3 + 
      (17*(Pi^2*G[1 - y, z]*G[0, 0, 1, y] + Pi^2*G[1, 1, 1, 1, y]))/3 - 
      (5*(Pi^2*G[1, 0, z]*G[1, 1, y] + Pi^2*G[1, y]*G[1, 1 - y, 0, z] + 
         Pi^2*G[1, 1 - y, 0, 1 - y, z]))/4 - 
      (2*(Pi^2*G[1, z]*G[0, 0, 1, y] + Pi^2*G[1, y]*G[1, 1 - y, 1, z] + 
         Pi^2*G[0, 0, 1, 1, z] + Pi^2*G[1, 1, 0, 1, z] + 
         Pi^2*G[1, 1 - y, 1, 1 - y, z]))/3 - 
      (19*(Pi^2*G[1, 0, 1 - y, 1 - y, z] + Pi^2*G[1, 1 - y, 1 - y, 0, z]))/
       12 + (59*(Pi^2*G[1 - y, z]*G[0, 0, 0, y] + Pi^2*G[1 - y, 0, 0, 0, z]))/
       12 + (21*Pi^2*G[1 - y, 0, 0, 1 - y, z])/4 - 
      G[0, 0, y]*G[1 - y, 0, 0, 1 - y, z] - 
      (23*(Pi^2*G[1, y]*G[1, 0, 1 - y, z] + Pi^2*G[1 - y, 0, 1, 0, z]))/12 + 
      (-(Pi^2*G[0, 0, z]*G[0, 1, y]) - Pi^2*G[0, 1, y]*G[1, 1, z] - 
        Pi^2*G[1, 1, y]*G[1, 1 - y, z] - G[1, 0, y]*(Pi^2*G[0, 0, z] + 
          Pi^2*G[1 - y, 1, z]) - Pi^2*G[1, z]*G[1, 1, 1, y] - 
        G[0, y]*(Pi^2*G[1, 1, 1, z] + Pi^2*G[1 - y, 1, 1 - y, z]) - 
        Pi^2*G[1 - y, 0, 1, 1, z])/3 - G[0, 0, y]*G[1 - y, 0, 1 - y, 0, z] - 
      (209*(G[1 - y, 0, z]*G[0, 1, 0, y] + G[1 - y, 0, z]*G[1, 0, 0, y] + 
         G[1, 0, y]*G[1 - y, 0, 0, z] + G[1 - y, z]*(G[1, 0, 0, 0, y] + 
           G[1, 1, 1, 0, y]) + G[0, y]*(G[0, 1 - y, 0, 1 - y, z] + 
           G[0, 1 - y, 1 - y, 0, z] + G[1 - y, 0, 0, 1 - y, z] + 
           G[1 - y, 0, 1 - y, 0, z])))/24 - 
      (41*(Pi^2*G[1, 0, y]*G[-y, 1 - y, z] + Pi^2*G[-y, z]*G[1, 1, 0, y] + 
         Pi^2*G[1 - y, 1, 0, 0, z]))/12 + (7*Pi^2*G[1 - y, 1, 0, 1 - y, z])/
       4 + (4*(Pi^2*G[1, y]*G[1 - y, 1, 0, z] + Pi^2*G[0, 1, 0, 1, y] + 
         Pi^2*G[1 - y, 1, 1 - y, 0, z]))/3 + 
      (61*(Pi^2*G[0, 0, y]*G[1 - y, 1 - y, z] + Pi^2*G[1, y]*
          G[1 - y, 0, 1 - y, z] + Pi^2*G[1 - y, 1 - y, 0, 0, z]))/12 + 
      (67*(Pi^2*G[1, 1, y]*G[1 - y, 0, z] + Pi^2*G[1 - y, 0, 1 - y, 0, z] + 
         Pi^2*G[1 - y, 1 - y, 0, 1 - y, z]))/12 + 
      (253*(G[0, 1, y]*G[0, 1 - y, 1 - y, z] + G[0, 1 - y, z]*
          (G[0, 1, 1, y] + G[1, 0, 1, y]) + G[0, y]*(G[0, 0, 1 - y, 0, z] + 
           G[1 - y, 1 - y, 0, 1 - y, z])))/24 - 
      ((143*I)/12)*(Pi*G[1, y]*G[0, 0, -y, z] + Pi*G[0, 0, -y, 1 - y, z] + 
        Pi*G[1 - y, 1 - y, 1, 0, z]) + 
      (-(((-2*y^3 + 25*y^4 - 65*y^5 + 65*y^6 - 25*y^7 + 2*y^8 - 4*y^2*z + 
            190*y^3*z - 465*y^4*z + 384*y^5*z - 113*y^6*z + 8*y^7*z - 
            2*y*z^2 + 300*y^2*z^2 - 996*y^3*z^2 + 781*y^4*z^2 - 96*y^5*z^2 + 
            13*y^6*z^2 + 146*y*z^3 - 882*y^2*z^3 + 806*y^3*z^3 + 
            152*y^4*z^3 - 34*y^5*z^3 + 3*z^4 - 295*y*z^4 + 489*y^2*z^4 + 
            274*y^3*z^4 - 96*y^4*z^4 - 9*z^5 + 154*y*z^5 + 120*y^2*z^5 - 
            72*y^3*z^5 + 9*z^6 + 3*y*z^6 - 23*y^2*z^6 - 3*z^7 - 6*y*z^7)*
           G[0, 0, y]*G[1 - y, 0, z])/(y*z*(-1 + y + z)^2*(y + z)^2)) - 
        ((-3*y^4 + 9*y^5 - 9*y^6 + 3*y^7 + 2*y^2*z - 146*y^3*z + 299*y^4*z - 
           166*y^5*z + 9*y^6*z + 2*y^7*z + 4*y*z^2 - 298*y^2*z^2 + 
           881*y^3*z^2 - 509*y^4*z^2 - 88*y^5*z^2 + 10*y^6*z^2 + 2*z^3 - 
           178*y*z^3 + 956*y^2*z^3 - 777*y^3*z^3 - 259*y^4*z^3 + 59*y^5*z^3 - 
           19*z^4 + 412*y*z^4 - 692*y^2*z^4 - 188*y^3*z^4 + 96*y^4*z^4 + 
           47*z^5 - 313*y*z^5 + 39*y^2*z^5 + 43*y^3*z^5 - 46*z^6 + 79*y*z^6 - 
           5*y^2*z^6 + 17*z^7 - 4*y*z^7 - z^8)*G[1, 0, y]*G[1 - y, 0, z])/
         (y*z*(-1 + y + z)^2*(y + z)^2) - 
        ((-y^3 + 29*y^4 - 82*y^5 + 82*y^6 - 29*y^7 + y^8 - y^2*z + 
           127*y^3*z - 444*y^4*z + 577*y^5*z - 327*y^6*z + 70*y^7*z - 
           2*y^8*z + y*z^2 + 186*y^2*z^2 - 979*y^3*z^2 + 1556*y^4*z^2 - 
           1127*y^5*z^2 + 399*y^6*z^2 - 37*y^7*z^2 + y^8*z^2 + z^3 + 
           115*y*z^3 - 1083*y^2*z^3 + 2395*y^3*z^3 - 1927*y^4*z^3 + 
           741*y^5*z^3 - 137*y^6*z^3 + 4*y^7*z^3 + 23*z^4 - 603*y*z^4 + 
           2297*y^2*z^4 - 2331*y^3*z^4 + 647*y^4*z^4 - 31*y^5*z^4 - y^6*z^4 - 
           129*z^5 + 1232*y*z^5 - 2201*y^2*z^5 + 656*y^3*z^5 + 285*y^4*z^5 - 
           70*y^5*z^5 + 265*z^6 - 1233*y*z^6 + 882*y^2*z^6 + 241*y^3*z^6 - 
           146*y^4*z^6 - 265*z^7 + 591*y*z^7 - 43*y^2*z^7 - 108*y^3*z^7 + 
           129*z^8 - 93*y*z^8 - 37*y^2*z^8 - 23*z^9 - 10*y*z^9 - z^10)*
          G[1, 0, y]*G[1 - y, 1 - y, z])/(y*(-1 + z)^2*z*(-1 + y + z)^2*
          (y + z)^2) - ((-40*y^3 + 120*y^4 - 120*y^5 + 40*y^6 - 106*y^2*z + 
           412*y^3*z - 586*y^4*z + 360*y^5*z - 80*y^6*z + 67*y*z^2 + 
           356*y^2*z^2 - 1034*y^3*z^2 + 931*y^4*z^2 - 360*y^5*z^2 + 
           40*y^6*z^2 + 9*z^3 - 217*y*z^3 - 490*y^2*z^3 + 1046*y^3*z^3 - 
           592*y^4*z^3 + 120*y^5*z^3 - 36*z^4 + 243*y*z^4 + 345*y^2*z^4 - 
           430*y^3*z^4 + 123*y^4*z^4 + 53*z^5 - 97*y*z^5 - 114*y^2*z^5 + 
           46*y^3*z^5 - 33*z^6 - 2*y*z^6 + 9*y^2*z^6 + 6*z^7 + 6*y*z^7 + z^8)*
          G[0, y]*G[0, 0, 1 - y, z])/(y*(-1 + z)^2*z^2*(-1 + y + z)) - 
        ((15*y^4 - 15*y^5 + 2*y^6 - 104*y^3*z - 39*y^4*z + 2*y^5*z - 
           254*y^2*z^2 - 42*y^3*z^2 - 2*y^4*z^2 - 104*y*z^3 - 42*y^2*z^3 - 
           4*y^3*z^3 + 15*z^4 - 39*y*z^4 - 2*y^2*z^4 - 15*z^5 + 2*y*z^5 + 
           2*z^6)*G[-y, z]*G[0, 1, 0, y])/(y*z*(y + z)^2) - 
        ((2*y - 142*y^2 + 414*y^3 - 410*y^4 + 136*y^5 + 110*y*z - 317*y^2*z + 
           435*y^3*z - 356*y^4*z + 125*y^5*z + 3*y^6*z + 40*z^2 - 424*y*z^2 + 
           1084*y^2*z^2 - 1072*y^3*z^2 + 404*y^4*z^2 - 32*y^5*z^2 - 120*z^3 + 
           587*y*z^3 - 930*y^2*z^3 + 563*y^3*z^3 - 108*y^4*z^3 + 120*z^4 - 
           355*y*z^4 + 350*y^2*z^4 - 115*y^3*z^4 - 40*z^5 + 80*y*z^5 - 
           40*y^2*z^5)*G[0, z]*G[1, 0, 1, y])/((-1 + y)^2*y^2*(-1 + y + z)) - 
        ((2 - 138*y + 130*y^2 + 16*y^3 - 8*y^4 + 3*z + 398*y*z - 260*y^2*z + 
           16*y^3*z - 16*y^4*z - 30*z^2 - 376*y*z^2 + 148*y^2*z^2 - 
           48*y^3*z^2 + 8*y^4*z^2 + 50*z^3 + 120*y*z^3 - 36*y^2*z^3 + 
           16*y^3*z^3 - 30*z^4 - 14*y*z^4 + 18*y^2*z^4 + 3*z^5 + 10*y*z^5 + 
           2*z^6)*G[0, y]*G[1, 0, 1 - y, z])/(y*(-1 + z)^2*(-1 + y + z)) - 
        ((-134*y^3 + 405*y^4 - 410*y^5 + 142*y^6 - 4*y^7 + y^8 - 273*y^2*z + 
           1354*y^3*z - 2061*y^4*z + 1185*y^5*z - 262*y^6*z + 75*y^7*z - 
           18*y^8*z - 128*y*z^2 + 1462*y^2*z^2 - 3661*y^3*z^2 + 
           3205*y^4*z^2 - 947*y^5*z^2 + 186*y^6*z^2 - 122*y^7*z^2 + 
           9*y^8*z^2 + 3*z^3 + 490*y*z^3 - 2709*y^2*z^3 + 3841*y^3*z^3 - 
           1531*y^4*z^3 - 39*y^5*z^3 - 98*y^6*z^3 + 43*y^7*z^3 - 15*z^4 - 
           677*y*z^4 + 2067*y^2*z^4 - 1279*y^3*z^4 - 373*y^4*z^4 + 
           229*y^5*z^4 + 40*y^6*z^4 + 30*z^5 + 366*y*z^5 - 468*y^2*z^5 - 
           288*y^3*z^5 + 370*y^4*z^5 - 10*y^5*z^5 - 30*z^6 - 16*y*z^6 - 
           103*y^2*z^6 + 168*y^3*z^6 - 15*y^4*z^6 + 15*z^7 - 40*y*z^7 + 
           26*y^2*z^7 - y^3*z^7 - 3*z^8 + 5*y*z^8 - 2*y^2*z^8)*
          G[0, 1, 0, 0, y])/((-1 + y)*y*(-1 + z)^2*(-1 + y + z)^2*
          (y + z)^2) - Pi^2*G[0, 1 - y, 1 - y, 1, z] - 
        ((-40*y^4 + 200*y^5 - 400*y^6 + 400*y^7 - 200*y^8 + 40*y^9 - y^2*z - 
           103*y^3*z + 621*y^4*z - 1514*y^5*z + 1941*y^6*z - 1383*y^7*z + 
           519*y^8*z - 80*y^9*z + 3*y*z^2 - 75*y^2*z^2 + 635*y^3*z^2 - 
           2097*y^4*z^2 + 3504*y^5*z^2 - 3258*y^6*z^2 + 1686*y^7*z^2 - 
           438*y^8*z^2 + 40*y^9*z^2 + 115*y*z^3 - 274*y^2*z^3 - 446*y^3*z^3 + 
           2334*y^4*z^3 - 3410*y^5*z^3 + 2401*y^6*z^3 - 839*y^7*z^3 + 
           119*y^8*z^3 + 40*z^4 - 687*y*z^4 + 1921*y^2*z^4 - 1704*y^3*z^4 - 
           263*y^4*z^4 + 1293*y^5*z^4 - 728*y^6*z^4 + 128*y^7*z^4 - 200*z^5 + 
           1614*y*z^5 - 3655*y^2*z^5 + 3274*y^3*z^5 - 1035*y^4*z^5 - 
           66*y^5*z^5 + 60*y^6*z^5 + 400*z^6 - 1995*y*z^6 + 3370*y^2*z^6 - 
           2322*y^3*z^6 + 578*y^4*z^6 - 15*y^5*z^6 - 400*z^7 + 1383*y*z^7 - 
           1672*y^2*z^7 + 779*y^3*z^7 - 98*y^4*z^7 + 200*z^8 - 513*y*z^8 + 
           426*y^2*z^8 - 113*y^3*z^8 - 40*z^9 + 80*y*z^9 - 40*y^2*z^9)*
          (G[1, y]*G[0, 1 - y, -y, z] + G[0, 1 - y, -y, 1 - y, z]))/
         ((-1 + y)^2*y^2*(-1 + z)^2*z^2*(-1 + y + z)) - 
        ((-4*y + 4*y^2 + 5*z - 2*y*z + 6*y^2*z - 44*z^2 + 74*y*z^2 - 
           68*y^2*z^2 + 78*z^3 - 78*y*z^3 + 10*y^2*z^3 - 44*z^4 + 10*y*z^4 + 
           5*z^5)*G[1, 0, 1, 0, z])/(y*z*(-1 + y + z)) - 
        ((2*y^2 - 142*y^3 + 415*y^4 - 414*y^5 + 142*y^6 - 4*y^7 + y^8 - 
           2*y*z - 12*y^2*z + 323*y^3*z - 771*y^4*z + 672*y^5*z - 269*y^6*z + 
           77*y^7*z - 18*y^8*z + 170*y*z^2 - 802*y^2*z^2 + 1413*y^3*z^2 - 
           1150*y^4*z^2 + 359*y^5*z^2 + 95*y^6*z^2 - 94*y^7*z^2 + 9*y^8*z^2 + 
           40*z^3 - 902*y*z^3 + 3396*y^2*z^3 - 5352*y^3*z^3 + 3999*y^4*z^3 - 
           1267*y^5*z^3 + 49*y^6*z^3 + 29*y^7*z^3 - 200*z^4 + 2026*y*z^4 - 
           5684*y^2*z^4 + 6847*y^3*z^4 - 3763*y^4*z^4 + 791*y^5*z^4 - 
           9*y^6*z^4 + 400*z^5 - 2416*y*z^5 + 4876*y^2*z^5 - 4213*y^3*z^5 + 
           1510*y^4*z^5 - 149*y^5*z^5 - 400*z^6 + 1604*y*z^6 - 2256*y^2*z^6 + 
           1284*y^3*z^6 - 240*y^4*z^6 + 200*z^7 - 560*y*z^7 + 520*y^2*z^7 - 
           160*y^3*z^7 - 40*z^8 + 80*y*z^8 - 40*y^2*z^8)*G[1, 0, 1, 1, y])/
         ((-1 + y)^2*y^2*(-1 + z)^2*(-1 + y + z)*(y + z)) - 
        ((-y^4 - 23*y^5 + 129*y^6 - 265*y^7 + 265*y^8 - 129*y^9 + 23*y^10 + 
           y^11 + 2*y^3*z + 4*y^4*z + 94*y^5*z - 443*y^6*z + 682*y^7*z - 
           430*y^8*z + 78*y^9*z + 13*y^10*z + 7*y^2*z^2 - 68*y^3*z^2 + 
           390*y^4*z^2 - 1087*y^5*z^2 + 1456*y^6*z^2 - 873*y^7*z^2 + 
           135*y^8*z^2 + 40*y^9*z^2 + 4*y*z^3 - 296*y^2*z^3 + 1741*y^3*z^3 - 
           4252*y^4*z^3 + 5169*y^5*z^3 - 3045*y^6*z^3 + 634*y^7*z^3 + 
           45*y^8*z^3 - 233*y*z^4 + 2139*y^2*z^4 - 6876*y^3*z^4 + 
           10318*y^4*z^4 - 7538*y^5*z^4 + 2353*y^6*z^4 - 163*y^7*z^4 - 
           40*z^5 + 999*y*z^5 - 5023*y^2*z^5 + 10268*y^3*z^5 - 9843*y^4*z^5 + 
           4251*y^5*z^5 - 620*y^6*z^5 + 160*z^6 - 1722*y*z^6 + 5359*y^2*z^6 - 
           7051*y^3*z^6 + 4105*y^4*z^6 - 867*y^5*z^6 - 240*z^7 + 1439*y*z^7 - 
           2800*y^2*z^7 + 2227*y^3*z^7 - 634*y^4*z^7 + 160*z^8 - 567*y*z^8 + 
           654*y^2*z^8 - 247*y^3*z^8 - 40*z^9 + 80*y*z^9 - 40*y^2*z^9)*
          G[1 - y, 0, 1, 0, z])/((-1 + y)^2*y^2*z*(-1 + y + z)^2*(y + z)^2) - 
        Pi^2*G[1 - y, 1 - y, 0, 1, z] - Pi^2*G[1 - y, 1 - y, 1, 1, z])/12 - 
      (5*(Pi^2*G[1, y]*G[1 - y, 1 - y, 1, z] + Pi^2*G[0, 1 - y, 0, 1, z] + 
         Pi^2*G[1 - y, 1 - y, 1, 1 - y, z]))/12 + 
      (23*(Pi^2*G[0, y]*G[1 - y, 1 - y, 1 - y, z] + 
         Pi^2*G[0, 0, 0, 1 - y, z] + Pi^2*G[1 - y, 1 - y, 1 - y, 0, z]))/4 - 
      (7*(Pi^2*G[0, 1, y]*G[1 - y, 1, z] + Pi^2*G[1, 1, 1, 0, y] + 
         Pi^2*G[1 - y, 1 - y, 1 - y, 1, z]))/12 + 
      ((121*I)/24)*(Pi*G[0, 0, y]*G[0, 0, z] + Pi*G[0, 1 - y, z]*G[1, 0, y] + 
        Pi*G[0, 0, y]*G[1 - y, 1 - y, z] + G[1, 1, y]*(Pi*G[0, 0, z] + 
          Pi*G[0, 1 - y, z] + Pi*G[1 - y, 0, z] + Pi*G[1 - y, 1 - y, z]) + 
        Pi*G[0, z]*G[0, 0, 0, y] + Pi*G[1 - y, z]*G[0, 0, 0, y] + 
        Pi*G[0, z]*G[0, 0, 1, y] + Pi*G[0, z]*G[1, 1, 0, y] + 
        (Pi*G[0, z] + Pi*G[1 - y, z])*G[1, 1, 1, y] + 
        G[0, y]*(Pi*G[0, 0, 0, z] + Pi*G[1 - y, 1 - y, 1 - y, z]) + 
        G[1, y]*(Pi*G[0, 0, 0, z] + Pi*G[0, 0, 1 - y, z] + 
          Pi*G[0, 1 - y, 0, z] + Pi*G[0, 1 - y, 1 - y, z] + 
          Pi*G[1 - y, 0, 0, z] + Pi*G[1 - y, 0, 1 - y, z] + 
          Pi*G[1 - y, 1 - y, 0, z] + Pi*G[1 - y, 1 - y, 1 - y, z]) + 
        Pi*G[0, 0, 0, 0, y] + Pi*G[0, 0, 0, 0, z] + Pi*G[0, 0, 0, 1 - y, z] + 
        Pi*G[0, 0, 1, 1, y] + Pi*G[0, 0, 1 - y, 0, z] + 
        Pi*G[0, 0, 1 - y, 1 - y, z] + Pi*G[0, 1 - y, 0, 0, z] + 
        Pi*G[0, 1 - y, 0, 1 - y, z] + Pi*G[0, 1 - y, 1 - y, 0, z] + 
        Pi*G[0, 1 - y, 1 - y, 1 - y, z] + Pi*G[1, 1, 0, 0, y] + 
        Pi*G[1, 1, 1, 1, y] + Pi*G[1 - y, 0, 0, 0, z] + 
        Pi*G[1 - y, 0, 0, 1 - y, z] + Pi*G[1 - y, 0, 1 - y, 0, z] + 
        Pi*G[1 - y, 0, 1 - y, 1 - y, z] + Pi*G[1 - y, 1 - y, 0, 0, z] + 
        Pi*G[1 - y, 1 - y, 0, 1 - y, z] + Pi*G[1 - y, 1 - y, 1 - y, 0, z] + 
        Pi*G[1 - y, 1 - y, 1 - y, 1 - y, z]) + 
      (25*(G[0, 1, 1, y]*G[1 - y, 1 - y, 1 - y, z] + 
         G[0, 1, y]*G[1 - y, 1 - y, 1 - y, 1 - y, z]))/2 - 
      (26*(Pi^2*G[1, y]*G[1 - y, 1 - y, -y, z] + 
         Pi^2*G[1 - y, 1 - y, -y, 1 - y, z]))/3 - 
      (13*(G[1, y]*(Pi^2*G[0, 1 - y, -y, z] + Pi^2*G[1 - y, 0, -y, z]) + 
         Pi^2*G[0, 1 - y, -y, 1 - y, z] + Pi^2*G[1 - y, 0, -y, 1 - y, z] + 
         Pi^2*G[1 - y, -y, 0, 1 - y, z]))/6 + 
      (7*(Pi^2*G[1, 1, y]*G[1 - y, 1, z] + Pi^2*G[1, y]*G[1 - y, 1, 1 - y, 
           z] + Pi^2*G[1 - y, -y, 0, 1, z] + Pi^2*G[1 - y, -y, 1 - y, 1, z]))/
       12 - (47*Pi^2*G[1 - y, -y, 1 - y, 1 - y, z])/6 - 
      ((209*I)/12)*(Pi*G[1, 1, y]*G[1 - y, -y, z] + 
        G[1, y]*(Pi*G[1 - y, 1 - y, -y, z] + Pi*G[1 - y, -y, 1 - y, z]) + 
        Pi*G[0, 0, 1, 0, z] + Pi*G[0, 1, 0, 0, z] + 
        Pi*G[1 - y, 1 - y, -y, 1 - y, z] + Pi*G[1 - y, -y, 1 - y, 1 - y, 
          z]) - (G[0, 0, y] + G[0, 1, y])*G[1 - y, -y, -y, 1 - y, z] + 
      G[1, 0, y]*G[1 - y, -y, -y, 1 - y, z] - 
      ((44*I)/3)*(Pi*G[1, y]*G[1 - y, -y, -y, z] + Pi*G[0, 1, 1, 0, z] + 
        Pi*G[1 - y, -y, -y, 1 - y, z]) + G[1, 1, y]*(G[0, 1 - y, 1, 0, z] + 
        G[0, 1 - y, -y, 0, z] + G[0, -y, 0, 0, z] + G[1, 0, 1, 0, z] + 
        G[1 - y, 1, 0, 0, z] + G[1 - y, -y, -y, -y, z]) + 
      (11*(Pi^2*G[1, y]*G[0, -y, z] + G[0, 1, y]*G[0, 1 - y, -y, z] + 
         Pi^2*G[0, -y, 1 - y, z] + G[1 - y, 1, z]*G[1, 1, 0, y] + 
         G[1, 0, y]*(G[1 - y, 1, 0, z] + G[1 - y, 1, 1 - y, z]) + 
         Pi^2*G[-y, 0, 1 - y, z] + G[0, y]*(G[0, -y, 0, 1 - y, z] + 
           G[1, 1 - y, 1 - y, 0, z] + G[1 - y, 1, 1 - y, 0, z] + 
           G[-y, 0, 0, 1 - y, z])))/4 - (13*Pi^2*G[-y, 0, 1 - y, 0, z])/12 - 
      (13*(Pi^2*G[1 - y, z]*G[0, 1, 1, y] + Pi^2*G[1, y]*G[-y, 0, 1 - y, z] + 
         Pi^2*G[0, -y, 1 - y, 1 - y, z] + Pi^2*G[-y, 0, 1 - y, 1 - y, z]))/
       4 - (55*(G[0, -y, z]*G[1, 1, 0, y] + G[1, 0, y]*(G[0, -y, 1 - y, z] + 
           G[-y, 0, -y, z]) + G[0, y]*(G[1, 1 - y, 1, 0, z] + 
           G[-y, 0, -y, 1 - y, z])))/12 - 
      (4*(Pi^2*G[0, 0, y]*G[-y, 1 - y, z] + Pi^2*G[-y, z]*G[1, 0, 0, y] + 
         Pi^2*G[0, y]*G[1 - y, 1, 0, z] + Pi^2*G[1, y]*G[-y, 0, 0, z] + 
         Pi^2*G[1, 1, 1, 1, z] + Pi^2*G[-y, 0, 0, 1 - y, z] + 
         Pi^2*G[-y, 1 - y, 0, 0, z]))/3 - G[0, 0, y]*(G[0, 1, 1, 0, z] + 
        G[0, 1 - y, 1, 0, z] + G[0, -y, 1 - y, 1 - y, z] + 
        G[1, 0, 1 - y, 0, z] + G[1 - y, 0, -y, 1 - y, z] + 
        G[1 - y, 1, 0, 0, z] + G[-y, 1 - y, 0, 1 - y, z]) + 
      ((11*I)/2)*(Pi*G[0, 1, y]*G[1, 1 - y, z] + Pi*G[1, z]*G[0, 1, 0, y] + 
        Pi*G[1, z]*G[1, 0, 1, y] + G[1, y]*(Pi*G[1, 0, -y, z] + 
          Pi*G[1, 1 - y, -y, z]) + Pi*G[1, 0, -y, 1 - y, z] + 
        Pi*G[1, 1 - y, -y, 1 - y, z] + Pi*G[-y, 0, 1, 0, z] + 
        Pi*G[-y, 1 - y, 1, 0, z]) + (-(Pi^2*G[0, 1, z]*G[1, 0, y]) - 
        Pi^2*G[0, 0, y]*G[1, 1 - y, z] - Pi^2*G[1, z]*G[1, 0, 0, y] - 
        G[0, y]*(Pi^2*G[0, 1, 1 - y, z] + Pi^2*G[1, 1 - y, 1 - y, z]) - 
        G[1, y]*(Pi^2*G[0, 0, 1, z] + Pi^2*G[-y, 0, 1, z] + 
          Pi^2*G[-y, 1 - y, 1, z]) - Pi^2*G[0, 0, 1, 1 - y, z] - 
        Pi^2*G[-y, 0, 1, 1 - y, z] - Pi^2*G[-y, 1 - y, 1, 1 - y, z])/4 + 
      G[0, 0, y]*(G[1, 0, 0, 1 - y, z] + G[1, 0, 1, 0, z] + 
        G[-y, 1 - y, 1 - y, 0, z]) - 
      (43*(Pi^2*G[0, y]*G[-y, 1 - y, 1 - y, z] + 
         Pi^2*G[-y, 1 - y, 1 - y, 0, z]))/12 - 
      (28*Pi^2*G[-y, 1 - y, 1 - y, 1 - y, z])/3 - 
      ((121*I)/12)*(Pi*G[1, 1, y]*G[-y, 1 - y, z] + 
        Pi*G[-y, z]*G[1, 1, 1, y] + Pi*G[1, y]*G[-y, 1 - y, 1 - y, z] + 
        Pi*G[1, 0, 0, 0, z] + Pi*G[-y, 1 - y, 1 - y, 1 - y, z]) + 
      (((268*y^2 - 792*y^3 + 756*y^4 - 196*y^5 - 48*y^6 + 12*y^7 - 336*y*z + 
           1079*y^2*z - 1489*y^3*z + 1124*y^4*z - 417*y^5*z + 39*y^6*z - 
           120*z^2 + 1272*y*z^2 - 3210*y^2*z^2 + 3294*y^3*z^2 - 
           1398*y^4*z^2 + 162*y^5*z^2 + 360*z^3 - 1776*y*z^3 + 2829*y^2*z^3 - 
           1818*y^3*z^3 + 381*y^4*z^3 - 360*z^4 + 1080*y*z^4 - 1080*y^2*z^4 + 
           360*y^3*z^4 + 120*z^5 - 240*y*z^5 + 120*y^2*z^5)*G[0, 0, z]*
          G[0, 1, y])/((-1 + y)^2*y^2*(-1 + y + z)) + Pi^4*G[1, 0, y] + 
        ((-268*y^3 + 524*y^4 - 232*y^5 - 36*y^6 + 12*y^7 - 575*y^2*z + 
           1713*y^3*z - 784*y^4*z - 399*y^5*z + 45*y^6*z - 394*y*z^2 + 
           2091*y^2*z^2 - 1494*y^3*z^2 - 867*y^4*z^2 + 180*y^5*z^2 - 63*z^3 + 
           1091*y*z^3 - 1759*y^2*z^3 - 492*y^3*z^3 + 264*y^4*z^3 + 189*z^4 - 
           1012*y*z^4 + 276*y^2*z^4 + 96*y^3*z^4 - 195*z^5 + 339*y*z^5 - 
           39*y^2*z^5 + 75*z^6 - 24*y*z^6 - 6*z^7)*G[0, 0, z]*G[1, 0, y])/
         (y*(-1 + y + z)^2*(y + z)^2) + 
        ((-6*y + 6*y^2 + 6*z + 67*y*z - 70*y^2*z - 15*z^2 - 49*y*z^2 + 
           42*y^2*z^2 + 18*z^3 - 30*y*z^3 + 9*y^2*z^3 - 15*z^4 + 18*y*z^4 + 
           6*z^5)*G[0, 1, y]*G[1, 0, z])/(y*z*(-1 + y + z)) + 
        ((-3*y - 3*y^2 + 24*y^3 - 18*y^4 - 9*y^5 + 9*y^6 + 3*z - 536*y*z + 
           1072*y^2*z - 530*y^3*z - 45*y^4*z + 54*y^5*z - 18*y^6*z - 33*z^2 + 
           1144*y*z^2 - 2168*y^2*z^2 + 985*y^3*z^2 + 120*y^4*z^2 - 
           57*y^5*z^2 + 9*y^6*z^2 + 84*z^3 - 674*y*z^3 + 1075*y^2*z^3 - 
           380*y^3*z^3 - 117*y^4*z^3 + 24*y^5*z^3 - 66*z^4 + 45*y*z^4 + 
           84*y^2*z^4 - 123*y^3*z^4 + 36*y^4*z^4 - 3*z^5 + 54*y*z^5 - 
           75*y^2*z^5 + 36*y^3*z^5 + 15*z^6 - 30*y*z^6 + 15*y^2*z^6)*
          G[0, 1, y]*G[1 - y, -y, z])/((-1 + y)^2*y*(-1 + z)^2*z) + 
        ((9*y^2 - 18*y^3 + 9*y^4 + 134*y*z - 152*y^2*z + 6*y^3*z + 6*y^4*z + 
           9*z^2 - 152*y*z^2 - 6*y^2*z^2 + 18*y^3*z^2 - 18*z^3 + 6*y*z^3 + 
           18*y^2*z^3 + 9*z^4 + 6*y*z^4)*G[0, 1, y]*G[-y, 0, z])/
         (y*z*(-1 + y + z)) + ((-67*y + 85*y^2 - 60*y^3 + 30*y^4 - 36*z + 
           157*y*z - 147*y^2*z + 81*y^3*z + 72*z^2 - 114*y*z^2 + 63*y^2*z^2 - 
           27*z^3 + 3*y*z^3 - 9*z^4)*G[0, 1, y]*G[-y, -y, z])/
         (y*(-1 + y + z)) + ((-268*y^2 + 804*y^3 - 804*y^4 + 268*y^5 + 
           327*y*z - 1031*y^2*z + 1360*y^3*z - 929*y^4*z + 267*y^5*z + 
           6*y^6*z + 120*z^2 - 1254*y*z^2 + 3132*y^2*z^2 - 3111*y^3*z^2 + 
           1218*y^4*z^2 - 105*y^5*z^2 - 360*z^3 + 1764*y*z^3 - 2787*y^2*z^3 + 
           1746*y^3*z^3 - 351*y^4*z^3 + 360*z^4 - 1077*y*z^4 + 1074*y^2*z^4 - 
           357*y^3*z^4 - 120*z^5 + 240*y*z^5 - 120*y^2*z^5)*G[0, z]*
          G[0, 0, 1, y])/((-1 + y)^2*y^2*(-1 + y + z)) + 
        ((-6*y + 6*y^2 + 3*z - 317*y*z + 308*y^2*z + 48*y^3*z - 24*y^4*z + 
           72*z^2 + 843*y*z^2 - 592*y^2*z^2 + 48*y^3*z^2 - 48*y^4*z^2 - 
           315*z^3 - 597*y*z^3 + 299*y^2*z^3 - 144*y^3*z^3 + 24*y^4*z^3 + 
           480*z^4 - 7*y*z^4 - 84*y^2*z^4 + 48*y^3*z^4 - 315*z^5 + 54*y*z^5 + 
           63*y^2*z^5 + 72*z^6 + 30*y*z^6 + 3*z^7)*G[1, z]*G[0, 1, 0, y])/
         (y*(-1 + z)^2*z*(-1 + y + z)) + 
        ((-3 - 128*y + 140*y^2 - 6*z + 152*y*z - 48*y^2*z + 18*z^2 - 
           18*y*z^2 + 6*y^2*z^2 - 9*z^3)*G[0, y]*G[0, 1, 0, z])/
         (y*(-1 + y + z)) + ((268*y^2 - 798*y^3 + 780*y^4 - 232*y^5 - 
           24*y^6 + 6*y^7 - 372*y*z + 1223*y^2*z - 1741*y^3*z + 1322*y^4*z - 
           453*y^5*z + 21*y^6*z - 120*z^2 + 1344*y*z^2 - 3438*y^2*z^2 + 
           3534*y^3*z^2 - 1482*y^4*z^2 + 162*y^5*z^2 + 360*z^3 - 1812*y*z^3 + 
           2907*y^2*z^3 - 1866*y^3*z^3 + 387*y^4*z^3 - 360*z^4 + 1080*y*z^4 - 
           1080*y^2*z^4 + 360*y^3*z^4 + 120*z^5 - 240*y*z^5 + 120*y^2*z^5)*
          G[0, z]*G[0, 1, 1, y])/((-1 + y)^2*y^2*(-1 + y + z)) + 
        ((-27*y^2 + 27*y^3 + 6*y^4 - 134*y*z - 3*y^2*z + 42*y^3*z - 27*z^2 - 
           3*y*z^2 + 66*y^2*z^2 + 27*z^3 + 30*y*z^3)*G[-y, z]*G[0, 1, 1, y])/
         (y*z) + ((18*y^4 - 54*y^5 + 54*y^6 - 18*y^7 - 3*y^2*z - 89*y^3*z + 
           82*y^4*z + 130*y^5*z - 135*y^6*z + 15*y^7*z - 6*y*z^2 - 
           256*y^2*z^2 + 687*y^3*z^2 + 130*y^4*z^2 - 609*y^5*z^2 + 
           54*y^6*z^2 - 3*z^3 - 221*y*z^3 + 1119*y^2*z^3 - 336*y^3*z^3 - 
           1128*y^4*z^3 + 201*y^5*z^3 - 48*z^4 + 727*y*z^4 - 980*y^2*z^4 - 
           735*y^3*z^4 + 309*y^4*z^4 + 159*z^5 - 758*y*z^5 + 111*y^2*z^5 + 
           150*y^3*z^5 - 168*z^6 + 276*y*z^6 - 9*y^2*z^6 + 66*z^7 - 
           18*y*z^7 - 6*z^8)*G[0, y]*G[0, 1 - y, 0, z])/(y*z*(-1 + y + z)^2*
          (y + z)^2) + ((-268*y^3 + 530*y^4 - 250*y^5 - 18*y^6 + 6*y^7 - 
           521*y^2*z + 1557*y^3*z - 622*y^4*z - 435*y^5*z + 21*y^6*z - 
           286*y*z^2 + 1599*y^2*z^2 - 762*y^3*z^2 - 1233*y^4*z^2 + 
           162*y^5*z^2 - 9*z^3 + 599*y*z^3 - 685*y^2*z^3 - 1260*y^3*z^3 + 
           318*y^4*z^3 + 27*z^4 - 322*y*z^4 - 462*y^2*z^4 + 222*y^3*z^4 - 
           27*z^5 - 9*y*z^5 + 69*y^2*z^5 + 9*z^6 + 18*y*z^6)*G[0, z]*
          G[1, 0, 0, y])/(y*(-1 + y + z)^2*(y + z)^2) + 
        ((6 - 146*y + 140*y^2 - 69*z + 260*y*z - 102*y^2*z + 126*z^2 - 
           126*y*z^2 + 6*y^2*z^2 - 69*z^3 + 12*y*z^3 + 6*z^4)*G[0, y]*
          G[1, 0, 0, z])/(y*(-1 + y + z)) + 
        ((27*y^2 - 54*y^3 + 12*y^4 + 15*y^5 - 134*y*z + 92*y^2*z + 24*y^3*z + 
           45*y^4*z + 27*z^2 + 92*y*z^2 + 30*y^2*z^2 + 54*y^3*z^2 - 54*z^3 + 
           36*y*z^3 + 42*y^2*z^3 + 18*z^4 + 27*y*z^4 + 9*z^5)*
          (G[0, 1, y]*G[-y, 1 - y, z] + G[-y, z]*G[1, 0, 1, y]))/
         (y*z*(-1 + y + z)) + ((-6*y + 6*y^2 - 3*z + 85*y*z - 70*y^2*z + 
           57*z^2 - 175*y*z^2 + 42*y^2*z^2 - 108*z^3 + 96*y*z^3 + 9*y^2*z^3 + 
           57*z^4 - 3*z^5)*(G[1, 0, y]*G[1, 0, z] + 
           G[0, y]*G[1, 1 - y, 0, z]))/(y*z*(-1 + y + z)) + 
        ((-120*y^3 + 360*y^4 - 360*y^5 + 120*y^6 - 9*y*z - 300*y^2*z + 
           1218*y^3*z - 1740*y^4*z + 1071*y^5*z - 240*y^6*z + 9*z^2 + 
           152*y*z^2 + 1093*y^2*z^2 - 3054*y^3*z^2 + 2742*y^4*z^2 - 
           1062*y^5*z^2 + 120*y^6*z^2 + 9*z^3 - 471*y*z^3 - 1649*y^2*z^3 + 
           3144*y^3*z^3 - 1752*y^4*z^3 + 351*y^5*z^3 - 117*z^4 + 558*y*z^4 + 
           1270*y^2*z^4 - 1350*y^3*z^4 + 366*y^4*z^4 + 201*z^5 - 236*y*z^5 - 
           465*y^2*z^5 + 162*y^3*z^5 - 126*z^6 - 24*y*z^6 + 51*y^2*z^6 + 
           18*z^7 + 30*y*z^7 + 6*z^8)*G[0, y]*G[1 - y, 0, 1 - y, z])/
         (y*(-1 + z)^2*z^2*(-1 + y + z)) + (268 + 3*y - 3*y^2 + 54*z - 
          54*y*z - 54*z^2)*G[0, 0, 0, 0, y] + (268 + 54*y - 54*y^2 + 3*z - 
          54*y*z - 3*z^2)*G[0, 0, 0, 0, z] + 
        ((268*y^2 - 274*y^3 + 6*y^4 - 3*y^5 - 354*y*z - 99*y^2*z + 
           221*y^3*z + 114*y^4*z - 66*y^5*z - 120*z^2 + 1776*y*z^2 - 
           1674*y^2*z^2 + 521*y^3*z^2 - 174*y^4*z^2 + 33*y^5*z^2 + 600*z^3 - 
           3555*y*z^3 + 2915*y^2*z^3 - 609*y^3*z^3 + 54*y^4*z^3 - 1200*z^4 + 
           3549*y*z^4 - 1752*y^2*z^4 + 141*y^3*z^4 + 1200*z^5 - 1767*y*z^5 + 
           342*y^2*z^5 - 600*z^6 + 351*y*z^6 + 120*z^7)*G[0, 0, 0, 1, y])/
         (y^2*(-1 + z)^2*(-1 + y + z)) + 
        ((268*y^2 - 539*y^3 + 277*y^4 - 9*y^5 + 3*y^6 - 354*y*z + 505*y^2*z + 
           94*y^3*z - 365*y^4*z + 174*y^5*z - 54*y^6*z - 120*z^2 + 
           1542*y*z^2 - 3221*y^2*z^2 + 2293*y^3*z^2 - 344*y^4*z^2 - 
           153*y^5*z^2 + 27*y^6*z^2 + 480*z^3 - 2742*y*z^3 + 4575*y^2*z^3 - 
           2928*y^3*z^3 + 531*y^4*z^3 + 36*y^5*z^3 - 720*z^4 + 2514*y*z^4 - 
           2967*y^2*z^4 + 1320*y^3*z^4 - 123*y^4*z^4 + 480*z^5 - 1200*y*z^5 + 
           960*y^2*z^5 - 240*y^3*z^5 - 120*z^6 + 240*y*z^6 - 120*y^2*z^6)*
          G[0, 0, 1, 1, y])/((-1 + y)^2*y^2*(-1 + z)^2) + 
        ((-120*y^4 + 600*y^5 - 1200*y^6 + 1200*y^7 - 600*y^8 + 120*y^9 - 
           318*y^3*z + 1872*y^4*z - 4548*y^5*z + 5832*y^6*z - 4158*y^7*z + 
           1560*y^8*z - 240*y^9*z + 469*y^2*z^2 - 126*y^3*z^2 - 
           4281*y^4*z^2 + 9869*y^5*z^2 - 9816*y^6*z^2 + 5085*y^7*z^2 - 
           1320*y^8*z^2 + 120*y^9*z^2 - 309*y*z^3 - 162*y^2*z^3 - 
           46*y^3*z^3 + 5039*y^4*z^3 - 9547*y^5*z^3 + 7185*y^6*z^3 - 
           2520*y^7*z^3 + 360*y^8*z^3 - 120*z^4 + 1836*y*z^4 - 4155*y^2*z^4 + 
           4949*y^3*z^4 - 5521*y^4*z^4 + 4784*y^5*z^4 - 2154*y^6*z^4 + 
           381*y^7*z^4 + 600*z^5 - 4497*y*z^5 + 9719*y^2*z^5 - 9496*y^3*z^5 + 
           4832*y^4*z^5 - 1359*y^5*z^5 + 177*y^6*z^5 - 1200*z^6 + 
           5805*y*z^6 - 9756*y^2*z^6 + 7230*y^3*z^6 - 2220*y^4*z^6 + 
           189*y^5*z^6 + 1200*z^7 - 4158*y*z^7 + 5091*y^2*z^7 - 
           2556*y^3*z^7 + 399*y^4*z^7 - 600*z^8 + 1563*y*z^8 - 1326*y^2*z^8 + 
           363*y^3*z^8 + 120*z^9 - 240*y*z^9 + 120*y^2*z^9)*
          (G[1, y]*G[0, 0, -y, z] + G[0, 0, -y, 1 - y, z]))/
         ((-1 + y)^2*y^2*(-1 + z)^2*z^2*(-1 + y + z)) + 
        ((335*y^3 - 679*y^4 + 350*y^5 - 9*y^6 + 3*y^7 + 637*y^2*z - 
           2575*y^3*z + 2227*y^4*z - 334*y^5*z + 81*y^6*z - 30*y^7*z + 
           245*y*z^2 - 2888*y^2*z^2 + 4892*y^3*z^2 - 1169*y^4*z^2 - 
           364*y^5*z^2 - 147*y^6*z^2 + 15*y^7*z^2 - 45*z^3 - 743*y*z^3 + 
           4008*y^2*z^3 - 1884*y^3*z^3 - 1768*y^4*z^3 + 378*y^5*z^3 + 
           51*y^6*z^3 + 225*z^4 + 522*y*z^4 - 1042*y^2*z^4 - 2406*y^3*z^4 + 
           1566*y^4*z^4 - 42*y^5*z^4 - 459*z^5 + 484*y*z^5 - 1630*y^2*z^5 + 
           1761*y^3*z^5 - 177*y^4*z^5 + 486*z^6 - 829*y*z^6 + 972*y^2*z^6 - 
           123*y^3*z^6 - 279*z^7 + 363*y*z^7 - 57*y^2*z^7 + 81*z^8 - 
           42*y*z^8 - 9*z^9)*G[0, 1, 1, 0, y])/(y*(-1 + z)^2*(-1 + y + z)^2*
          (y + z)^2) + ((-268*y^2 - 3*y^3 + 3*y^4 + 381*y*z - 405*y^2*z + 
           9*y^3*z + 120*z^2 - 621*y*z^2 + 144*y^2*z^2 - 240*z^3 + 
           240*y*z^3 + 120*z^4)*G[0, 1, 1, 1, y])/y^2 + 
        ((9 - 152*y + 140*y^2 - 54*z + 224*y*z - 48*y^2*z + 90*z^2 - 
           90*y*z^2 + 6*y^2*z^2 - 51*z^3 + 12*y*z^3 + 6*z^4)*
          (G[1, y]*G[0, 1, 0, z] + G[0, 1, 0, 1 - y, z] + G[0, 1, 1 - y, 0, 
            z]))/(y*(-1 + y + z)) + ((-6*y^3 + 164*y^4 - 596*y^5 + 864*y^6 - 
           566*y^7 + 140*y^8 - 12*y^2*z + 751*y^3*z - 3578*y^4*z + 
           6459*y^5*z - 5281*y^6*z + 1856*y^7*z - 237*y^8*z + 42*y^9*z - 
           6*y*z^2 + 1178*y^2*z^2 - 7543*y^3*z^2 + 17627*y^4*z^2 - 
           19185*y^5*z^2 + 10002*y^6*z^2 - 2268*y^7*z^2 + 195*y^8*z^2 + 
           687*y*z^3 - 7024*y^2*z^3 + 22891*y^3*z^3 - 33554*y^4*z^3 + 
           24044*y^5*z^3 - 7920*y^6*z^3 + 876*y^7*z^3 + 120*z^4 - 
           2991*y*z^4 + 15329*y^2*z^4 - 31252*y^3*z^4 + 30140*y^4*z^4 - 
           13509*y^5*z^4 + 2139*y^6*z^4 - 480*z^5 + 5166*y*z^5 - 
           16005*y^2*z^5 + 21177*y^3*z^5 - 12627*y^4*z^5 + 2721*y^5*z^5 + 
           720*z^6 - 4317*y*z^6 + 8376*y^2*z^6 - 6729*y^3*z^6 + 
           1926*y^4*z^6 - 480*z^7 + 1701*y*z^7 - 1962*y^2*z^7 + 741*y^3*z^7 + 
           120*z^8 - 240*y*z^8 + 120*y^2*z^8)*G[0, 1 - y, 1, 0, z])/
         ((-1 + y)^2*y^2*(-1 + y + z)^2*(y + z)^2) + 
        ((-268 + 533*y - 259*y^2 - 9*y^3 + 3*y^4 + 518*z - 116*y*z - 
           405*y^2*z + 3*y^3*z - 214*z^2 - 450*y*z^2 + 135*y^2*z^2 - 54*z^3 + 
           33*y*z^3 + 18*z^4)*G[1, 0, 0, 0, y])/(-1 + y + z)^2 + 
        ((-536*y^2 + 1030*y^3 - 410*y^4 - 126*y^5 + 42*y^6 + 381*y*z - 
           101*y^2*z + 638*y^3*z - 1044*y^4*z + 126*y^5*z + 120*z^2 - 
           1623*y*z^2 + 2560*y^2*z^2 - 2250*y^3*z^2 + 396*y^4*z^2 - 480*z^3 + 
           2583*y*z^3 - 2673*y^2*z^3 + 582*y^3*z^3 + 720*z^4 - 1821*y*z^4 + 
           750*y^2*z^4 - 480*z^5 + 480*y*z^5 + 120*z^6)*G[1, 0, 0, 0, z])/
         (y^2*(-1 + y + z)^2) + ((6*y - 359*y^2 + 1044*y^3 - 1041*y^4 + 
           359*y^5 - 12*y^6 + 3*y^7 + 345*y*z - 387*y^2*z - 601*y^3*z + 
           1073*y^4*z - 550*y^5*z + 150*y^6*z - 30*y^7*z + 120*z^2 - 
           2034*y*z^2 + 5199*y^2*z^2 - 5137*y^3*z^2 + 2099*y^4*z^2 - 
           94*y^5*z^2 - 168*y^6*z^2 + 15*y^7*z^2 - 600*z^3 + 4782*y*z^3 - 
           10552*y^2*z^3 + 9500*y^3*z^3 - 3502*y^4*z^3 + 306*y^5*z^3 + 
           54*y^6*z^3 + 1200*z^4 - 5922*y*z^4 + 9870*y^2*z^4 - 6735*y^3*z^4 + 
           1644*y^4*z^4 - 33*y^5*z^4 - 1200*z^5 + 4113*y*z^5 - 4911*y^2*z^5 + 
           2259*y^3*z^5 - 273*y^4*z^5 + 600*z^6 - 1530*y*z^6 + 1260*y^2*z^6 - 
           330*y^3*z^6 - 120*z^7 + 240*y*z^7 - 120*y^2*z^7)*G[1, 0, 0, 1, y])/
         ((-1 + y)^2*y^2*(-1 + z)^2*(-1 + y + z)) + 
        ((268*y^2 - 539*y^3 + 277*y^4 - 9*y^5 + 3*y^6 + 512*y*z - 
           2090*y^2*z + 1814*y^3*z - 350*y^4*z + 168*y^5*z - 54*y^6*z + 
           268*z^2 - 2563*y*z^2 + 4249*y^2*z^2 - 1237*y^3*z^2 + 91*y^4*z^2 - 
           333*y^5*z^2 + 27*y^6*z^2 - 1060*z^3 + 4236*y*z^3 - 2364*y^2*z^3 - 
           812*y^3*z^3 - 144*y^4*z^3 + 126*y^5*z^3 + 1548*z^4 - 2420*y*z^4 - 
           1092*y^2*z^4 + 846*y^3*z^4 + 102*y^4*z^4 - 952*z^5 - 206*y*z^5 + 
           1122*y^2*z^5 - 72*y^3*z^5 + 148*z^6 + 471*y*z^6 - 93*y^2*z^6 + 
           60*z^7 - 30*y*z^7 - 12*z^8)*G[1, 1, 0, 0, y])/
         ((-1 + z)^2*(-1 + y + z)^2*(y + z)^2) + 
        ((3 - 277*y + 548*y^2 - 280*y^3 + 9*y^4 - 3*y^5 - 93*z + 1333*y*z - 
           1428*y^2*z + 53*y^3*z + 201*y^4*z - 66*y^5*z + 423*z^2 - 
           2556*y*z^2 + 930*y^2*z^2 + 989*y^3*z^2 - 321*y^4*z^2 + 
           33*y^5*z^2 - 813*z^3 + 2401*y*z^3 + 319*y^2*z^3 - 1017*y^3*z^3 + 
           111*y^4*z^3 + 777*z^4 - 1042*y*z^4 - 456*y^2*z^4 + 255*y^3*z^4 - 
           351*z^5 + 102*y*z^5 + 87*y^2*z^5 + 45*z^6 + 39*y*z^6 + 9*z^7)*
          G[1, 1, 1, 0, y])/(y*(-1 + z)^2*(-1 + y + z)^2) + 
        ((-134*y + 140*y^2 - 45*z + 224*y*z - 102*y^2*z + 90*z^2 - 90*y*z^2 + 
           6*y^2*z^2 - 45*z^3)*(G[1, y]*G[1, 0, 0, z] + G[1, 0, 0, 1 - y, 
            z] + G[1, 0, 1 - y, 0, z] + G[1, 1 - y, 0, 0, z]))/
         (y*(-1 + y + z)) + ((-6*y + 6*y^2 + 12*z - 335*y*z + 308*y^2*z + 
           48*y^3*z - 24*y^4*z - 18*z^2 + 1005*y*z^2 - 592*y^2*z^2 + 
           48*y^3*z^2 - 48*y^4*z^2 - 36*z^3 - 993*y*z^3 + 299*y^2*z^3 - 
           144*y^3*z^3 + 24*y^4*z^3 + 84*z^4 + 389*y*z^4 - 84*y^2*z^4 + 
           48*y^3*z^4 - 36*z^5 - 108*y*z^5 + 63*y^2*z^5 - 18*z^6 + 48*y*z^6 + 
           12*z^7)*(G[0, 1, y]*G[1, 1 - y, z] + G[1, z]*G[1, 0, 1, y] + 
           G[1, y]*(G[1, 0, -y, z] + G[1, 1 - y, -y, z]) + 
           G[1, 0, -y, 1 - y, z] + G[1, 1 - y, -y, 1 - y, z]))/
         (y*(-1 + z)^2*z*(-1 + y + z)) + 
        ((-6*y^3 + 164*y^4 - 596*y^5 + 864*y^6 - 566*y^7 + 140*y^8 - 
           12*y^2*z + 751*y^3*z - 3578*y^4*z + 6513*y^5*z - 5443*y^6*z + 
           2018*y^7*z - 291*y^8*z + 42*y^9*z - 6*y*z^2 + 1178*y^2*z^2 - 
           7543*y^3*z^2 + 17735*y^4*z^2 - 19563*y^5*z^2 + 10434*y^6*z^2 - 
           2430*y^7*z^2 + 195*y^8*z^2 + 687*y*z^3 - 7024*y^2*z^3 + 
           22930*y^3*z^3 - 33749*y^4*z^3 + 24287*y^5*z^3 - 7977*y^6*z^3 + 
           846*y^7*z^3 + 120*z^4 - 2991*y*z^4 + 15299*y^2*z^4 - 
           31126*y^3*z^4 + 29873*y^4*z^4 - 13233*y^5*z^4 + 2034*y^6*z^4 - 
           480*z^5 + 5151*y*z^5 - 15870*y^2*z^5 + 20817*y^3*z^5 - 
           12252*y^4*z^5 + 2586*y^5*z^5 + 720*z^6 - 4287*y*z^6 + 
           8241*y^2*z^6 - 6549*y^3*z^6 + 1851*y^4*z^6 - 480*z^7 + 
           1686*y*z^7 - 1932*y^2*z^7 + 726*y^3*z^7 + 120*z^8 - 240*y*z^8 + 
           120*y^2*z^8)*G[1 - y, 1, 0, 0, z])/((-1 + y)^2*y^2*(-1 + y + z)^2*
          (y + z)^2) + ((3*y^3 - 18*y^4 + 45*y^5 - 63*y^6 + 54*y^7 - 27*y^8 + 
           6*y^9 - 3*y^2*z + 61*y^3*z - 129*y^4*z + 33*y^5*z + 119*y^6*z - 
           108*y^7*z + 27*y^8*z - 15*y*z^2 + 197*y^2*z^2 - 514*y^3*z^2 + 
           368*y^4*z^2 + 159*y^5*z^2 - 261*y^6*z^2 + 66*y^7*z^2 - 9*z^3 + 
           115*y*z^3 - 401*y^2*z^3 + 343*y^3*z^3 + 228*y^4*z^3 - 
           378*y^5*z^3 + 102*y^6*z^3 + 9*z^4 - 85*y*z^4 + 98*y^2*z^4 + 
           134*y^3*z^4 - 243*y^4*z^4 + 75*y^5*z^4 + 24*y*z^5 - 48*y^2*z^5 + 
           9*z^6 - 57*y*z^6 + 63*y^2*z^6 - 27*y^3*z^6 - 9*z^7 + 18*y*z^7 - 
           9*y^2*z^7)*G[1 - y, 1, 1, 0, z])/((-1 + y)^2*y*z*(-1 + y + z)*
          (y + z)^2) + ((-3*y^4 - 69*y^5 + 387*y^6 - 795*y^7 + 795*y^8 - 
           387*y^9 + 69*y^10 + 3*y^11 - 3*y^3*z - 613*y^4*z + 2875*y^5*z - 
           5274*y^6*z + 4711*y^7*z - 1981*y^8*z + 249*y^9*z + 36*y^10*z + 
           3*y^2*z^2 - 713*y^3*z^2 + 3985*y^4*z^2 - 7716*y^5*z^2 + 
           6179*y^6*z^2 - 1459*y^7*z^2 - 423*y^8*z^2 + 144*y^9*z^2 + 
           3*y*z^3 + 233*y^2*z^3 - 652*y^3*z^3 + 2084*y^4*z^3 - 
           5907*y^5*z^3 + 7530*y^6*z^3 - 3834*y^7*z^3 + 543*y^8*z^3 + 
           534*y*z^4 - 4270*y^2*z^4 + 13576*y^3*z^4 - 23009*y^4*z^4 + 
           21116*y^5*z^4 - 9291*y^6*z^4 + 1344*y^7*z^4 + 120*z^5 - 
           2577*y*z^5 + 12260*y^2*z^5 - 25516*y^3*z^5 + 26294*y^4*z^5 - 
           12819*y^5*z^5 + 2214*y^6*z^5 - 480*z^6 + 4737*y*z^6 - 
           14331*y^2*z^6 + 18915*y^3*z^6 - 11409*y^4*z^6 + 2520*y^5*z^6 + 
           720*z^7 - 4134*y*z^7 + 7899*y^2*z^7 - 6324*y^3*z^7 + 
           1815*y^4*z^7 - 480*z^8 + 1677*y*z^8 - 1914*y^2*z^8 + 717*y^3*z^8 + 
           120*z^9 - 240*y*z^9 + 120*y^2*z^9)*G[1 - y, 1 - y, 1, 0, z])/
         ((-1 + y)^2*y^2*z*(-1 + y + z)^2*(y + z)^2) + 
        (268 + 3*y - 3*y^2 + 3*z + 48*y*z - 3*z^2)*
         (G[1, 1, y]*G[1 - y, 1 - y, z] + G[1 - y, z]*G[1, 1, 1, y] + 
          G[1, y]*G[1 - y, 1 - y, 1 - y, z] + G[1, 1, 1, 1, y] + 
          G[1 - y, 1 - y, 1 - y, 1 - y, z]) + 
        ((-36*y^2 + 108*y^3 - 93*y^4 + 6*y^5 + 15*y^6 - 670*y*z + 
           1430*y^2*z - 874*y^3*z + 108*y^4*z + 36*y^5*z - 30*y^6*z - 
           36*z^2 + 1430*y*z^2 - 2806*y^2*z^2 + 1418*y^3*z^2 + 45*y^4*z^2 - 
           66*y^5*z^2 + 15*y^6*z^2 + 108*z^3 - 874*y*z^3 + 1418*y^2*z^3 - 
           550*y^3*z^3 - 126*y^4*z^3 + 36*y^5*z^3 - 93*z^4 + 108*y*z^4 + 
           45*y^2*z^4 - 126*y^3*z^4 + 42*y^4*z^4 + 6*z^5 + 36*y*z^5 - 
           66*y^2*z^5 + 36*y^3*z^5 + 15*z^6 - 30*y*z^6 + 15*y^2*z^6)*
          (G[1, y]*G[1 - y, -y, -y, z] + G[1 - y, -y, -y, 1 - y, z]))/
         ((-1 + y)^2*y*(-1 + z)^2*z) + ((6*y^4 - 67*y*z + 12*y^3*z + 36*z^2 - 
           36*y*z^2 + 3*y^2*z^2 - 36*z^3 - 6*y*z^3 - 3*z^4)*
          (G[1, 0, y]*G[-y, -y, z] + G[1, y]*G[-y, 0, -y, z] + 
           G[0, y]*G[-y, -y, 1 - y, z] + G[-y, 0, -y, 1 - y, z]))/(y*z) + 
        ((120*y^4 - 240*y^5 + 120*y^6 + 381*y^3*z - 621*y^4*z + 240*y^5*z - 
           536*y^2*z^2 - 411*y^3*z^2 + 150*y^4*z^2 + 381*y*z^3 - 
           411*y^2*z^3 + 18*y^3*z^3 + 120*z^4 - 621*y*z^4 + 150*y^2*z^4 - 
           240*z^5 + 240*y*z^5 + 120*z^6)*(G[1, 1, y]*G[-y, 1 - y, z] + 
           G[-y, z]*G[1, 1, 1, y] + G[1, y]*G[-y, 1 - y, 1 - y, z] + 
           G[-y, 1 - y, 1 - y, 1 - y, z]))/(y^2*z^2))/36 + 
      G[0, 1, y]*G[-y, 1 - y, 1 - y, -y, z] - 
      G[1, 0, y]*(G[0, 0, 1 - y, 1 - y, z] + G[0, 1, 1, 1 - y, z] + 
        G[0, 1 - y, 1, 1 - y, z] + G[1, 0, 0, -y, z] + G[1, 0, 1, 0, z] + 
        G[1, 0, 1 - y, 1 - y, z] + G[1, 0, 1 - y, -y, z] + 
        G[1, 1, 1 - y, 0, z] + G[1, 1 - y, 0, -y, z] + 
        G[1, 1 - y, 1 - y, 1 - y, z] + G[1, 1 - y, 1 - y, -y, z] + 
        G[1 - y, 0, 0, -y, z] + G[1 - y, 1, 0, 1 - y, z] + 
        G[1 - y, 1 - y, 1 - y, 0, z] + G[1 - y, 1 - y, -y, 0, z] + 
        G[-y, 1 - y, -y, 0, z]) - G[0, 1, y]*(G[0, 1 - y, 1, 0, z] + 
        G[0, 1 - y, 1, 1 - y, z] + G[0, -y, 0, 1 - y, z] + G[1, 0, 1, 0, z] + 
        G[1, 0, 1 - y, -y, z] + G[1, 1 - y, 0, -y, z] + 
        G[1 - y, 0, -y, 0, z] + G[1 - y, 1, 0, 0, z] + 
        G[-y, 0, 0, 1 - y, z] + G[-y, 1 - y, -y, 0, z]) + 
      G[0, 0, y]*G[-y, 1 - y, -y, 1 - y, z] - 
      ((11*I)/3)*(Pi*G[0, 1, y]*G[-y, 0, z] + Pi*G[-y, z]*G[0, 1, 1, y] + 
        Pi*G[1, y]*G[-y, 1 - y, -y, z] + Pi*G[1, 0, 1, 0, z] + 
        Pi*G[-y, 1 - y, -y, 1 - y, z]) + G[0, 1, y]*(G[0, 1, 1, 0, z] + 
        G[0, 1, 1, 1 - y, z] + G[0, 1 - y, -y, 0, z] + G[1, 1, 0, -y, z] + 
        G[1, 1, 1 - y, 0, z] + G[1, 1, 1 - y, -y, z] + G[1 - y, 0, 1, 0, z] + 
        G[1 - y, -y, -y, 0, z] + G[-y, -y, 0, 0, z]) + 
      G[1, 0, y]*(G[0, 1, 1, 0, z] + G[0, 1 - y, 1, 0, z] + 
        G[1, 0, 1 - y, 0, z] + G[1, 1, 1 - y, 1 - y, z] + 
        G[1 - y, 0, 1, 1 - y, z] + G[1 - y, 0, 1 - y, 1 - y, z] + 
        G[1 - y, 0, 1 - y, -y, z] + G[1 - y, 1, 0, 0, z] + 
        G[1 - y, 1 - y, 1, 1 - y, z] + G[1 - y, -y, 1 - y, 1 - y, z] + 
        G[-y, 0, 1 - y, 0, z] + G[-y, -y, 0, 1 - y, z]) - 
      ((11*I)/6)*(Pi*G[0, 1, y]*G[1, 0, z] + Pi*G[1, 0, y]*G[1, 0, z] + 
        Pi*G[1, 0, y]*G[-y, -y, z] + G[0, y]*(Pi*G[1, 1, 0, z] + 
          Pi*G[1, 1 - y, 0, z] + Pi*G[-y, 0, 1 - y, z]) + 
        G[1, y]*(Pi*G[0, 1 - y, -y, z] + Pi*G[0, -y, -y, z] + 
          Pi*G[1, 1, 0, z] + Pi*G[-y, 0, -y, z] + Pi*G[-y, -y, 0, z]) + 
        Pi*G[0, y]*G[-y, -y, 1 - y, z] + Pi*G[0, 1 - y, -y, 1 - y, z] + 
        Pi*G[0, -y, -y, 1 - y, z] + Pi*G[1, 1, 0, 1 - y, z] + 
        Pi*G[1, 1, 1 - y, 0, z] + Pi*G[1, 1 - y, 1, 0, z] + 
        Pi*G[1 - y, 0, 1, 0, z] + Pi*G[1 - y, 1, 1, 0, z] + 
        Pi*G[-y, 0, -y, 1 - y, z] + Pi*G[-y, -y, 0, 1 - y, z] + 
        Pi*G[-y, -y, 1 - y, 0, z]) + 
      (-(((9*y^2 - 36*y^3 + 51*y^4 - 27*y^5 + 3*y^7 + 134*y*z - 444*y^2*z + 
            546*y^3*z - 305*y^4*z + 72*y^5*z + 3*y^6*z - 6*y^7*z + 9*z^2 - 
            444*y*z^2 + 1228*y^2*z^2 - 1202*y^3*z^2 + 427*y^4*z^2 + 
            9*y^5*z^2 - 30*y^6*z^2 + 3*y^7*z^2 - 36*z^3 + 564*y*z^3 - 
            1328*y^2*z^3 + 1084*y^3*z^3 - 269*y^4*z^3 - 30*y^5*z^3 + 
            15*y^6*z^3 + 66*z^4 - 410*y*z^4 + 820*y^2*z^4 - 590*y^3*z^4 + 
            126*y^4*z^4 - 72*z^5 + 258*y*z^5 - 414*y^2*z^5 + 246*y^3*z^5 - 
            42*y^4*z^5 + 45*z^6 - 126*y*z^6 + 141*y^2*z^6 - 48*y^3*z^6 - 
            12*z^7 + 24*y*z^7 - 12*y^2*z^7)*G[0, 1, y]*G[0, -y, z])/
          ((-1 + y)^2*y*(-1 + z)^2*z*(-1 + y + z))) - 
        ((-3*y^3 + 24*y^4 - 57*y^5 + 57*y^6 - 24*y^7 + 3*y^8 - 6*y^2*z - 
           71*y^3*z + 37*y^4*z + 220*y^5*z - 243*y^6*z + 69*y^7*z - 6*y^8*z - 
           3*y*z^2 - 235*y^2*z^2 + 832*y^3*z^2 - 103*y^4*z^2 - 740*y^5*z^2 + 
           288*y^6*z^2 - 42*y^7*z^2 + 3*y^8*z^2 - 209*y*z^3 + 1550*y^2*z^3 - 
           1826*y^3*z^3 - 844*y^4*z^3 + 1024*y^5*z^3 - 63*y^6*z^3 + 
           9*y^7*z^3 - 45*z^4 + 1085*y*z^4 - 3279*y^2*z^4 + 930*y^3*z^4 + 
           1804*y^4*z^4 - 471*y^5*z^4 - 15*y^6*z^4 + 225*z^5 - 2202*y*z^5 + 
           3037*y^2*z^5 + 669*y^3*z^5 - 1029*y^4*z^5 + 36*y^5*z^5 - 459*z^6 + 
           2270*y*z^6 - 1304*y^2*z^6 - 537*y^3*z^6 + 111*y^4*z^6 + 486*z^7 - 
           1250*y*z^7 + 315*y^2*z^7 + 6*y^3*z^7 - 279*z^8 + 348*y*z^8 - 
           78*y^2*z^8 + 81*z^9 - 39*y*z^9 - 9*z^10)*G[0, 1 - y, z]*
          G[1, 0, y])/(y*(-1 + z)^2*z*(-1 + y + z)^2*(y + z)^2) - 
        ((-15*y^3 + 30*y^4 - 15*y^5 + 15*y^6 - 30*y^7 + 15*y^8 - 18*y^2*z + 
           620*y^3*z - 1177*y^4*z + 602*y^5*z - 93*y^6*z + 96*y^7*z - 
           30*y^8*z - 15*y*z^2 + 239*y^2*z^2 - 1136*y^3*z^2 + 1705*y^4*z^2 - 
           979*y^5*z^2 + 321*y^6*z^2 - 150*y^7*z^2 + 15*y^8*z^2 - 471*y*z^3 + 
           1610*y^2*z^3 - 2126*y^3*z^3 + 1051*y^4*z^3 + 155*y^5*z^3 - 
           303*y^6*z^3 + 60*y^7*z^3 - 120*z^4 + 2088*y*z^4 - 6052*y^2*z^4 + 
           6782*y^3*z^4 - 3076*y^4*z^4 + 318*y^5*z^4 + 84*y^6*z^4 + 480*z^5 - 
           3528*y*z^5 + 7338*y^2*z^5 - 5973*y^3*z^5 + 1764*y^4*z^5 - 
           57*y^5*z^5 - 720*z^6 + 2991*y*z^6 - 4167*y^2*z^6 + 2193*y^3*z^6 - 
           321*y^4*z^6 + 480*z^7 - 1305*y*z^7 + 1170*y^2*z^7 - 345*y^3*z^7 - 
           120*z^8 + 240*y*z^8 - 120*y^2*z^8)*G[0, 1, y]*G[1 - y, 1 - y, z])/
         ((-1 + y)^2*y^2*(-1 + z)^2*z*(y + z)) - 
        ((-268 + 530*y - 250*y^2 - 18*y^3 + 6*y^4 + 512*z - 92*y*z - 
           435*y^2*z + 15*y^3*z - 196*z^2 - 489*y*z^2 + 156*y^2*z^2 - 
           72*z^3 + 51*y*z^3 + 24*z^4)*G[0, z]*G[0, 0, 0, y])/
         (-1 + y + z)^2 - ((120*y^2 - 240*y^3 + 120*y^4 + 381*y*z - 
           621*y^2*z + 240*y^3*z - 268*z^2 - 408*y*z^2 + 147*y^2*z^2 - 
           24*z^3 + 45*y*z^3 + 24*z^4)*G[1 - y, z]*G[0, 0, 0, y])/z^2 - 
        ((-268 + 512*y - 196*y^2 - 72*y^3 + 24*y^4 + 530*z - 92*y*z - 
           489*y^2*z + 51*y^3*z - 250*z^2 - 435*y*z^2 + 156*y^2*z^2 - 
           18*z^3 + 15*y*z^3 + 6*z^4)*G[0, y]*G[0, 0, 0, z])/(-1 + y + z)^2 - 
        ((-6*y + 6*y^2 + 12*z - 335*y*z + 308*y^2*z + 48*y^3*z - 24*y^4*z - 
           18*z^2 + 1005*y*z^2 - 592*y^2*z^2 + 48*y^3*z^2 - 48*y^4*z^2 - 
           36*z^3 - 993*y*z^3 + 299*y^2*z^3 - 144*y^3*z^3 + 24*y^4*z^3 + 
           84*z^4 + 389*y*z^4 - 84*y^2*z^4 + 48*y^3*z^4 - 36*z^5 - 
           108*y*z^5 + 63*y^2*z^5 - 18*z^6 + 48*y*z^6 + 12*z^7)*G[1, z]*
          G[0, 0, 1, y])/(y*(-1 + z)^2*z*(-1 + y + z)) - 
        ((-12*y^2 + 51*y^3 - 93*y^4 + 93*y^5 - 51*y^6 + 12*y^7 + 12*y*z + 
           134*y^2*z - 394*y^3*z + 425*y^4*z - 288*y^5*z + 135*y^6*z - 
           24*y^7*z + 339*y*z^2 - 1312*y^2*z^2 + 1724*y^3*z^2 - 901*y^4*z^2 + 
           231*y^5*z^2 - 93*y^6*z^2 + 12*y^7*z^2 + 120*z^3 - 1557*y*z^3 + 
           3647*y^2*z^3 - 3259*y^3*z^3 + 1046*y^4*z^3 - 54*y^5*z^3 + 
           21*y^6*z^3 - 480*z^4 + 2739*y*z^4 - 4494*y^2*z^4 + 2865*y^3*z^4 - 
           552*y^4*z^4 - 6*y^5*z^4 + 720*z^5 - 2463*y*z^5 + 2817*y^2*z^5 - 
           1197*y^3*z^5 + 87*y^4*z^5 - 480*z^6 + 1170*y*z^6 - 900*y^2*z^6 + 
           210*y^3*z^6 + 120*z^7 - 240*y*z^7 + 120*y^2*z^7)*G[1 - y, z]*
          G[0, 0, 1, y])/((-1 + y)^2*y^2*(-1 + z)^2*z) - 
        ((45*y^2 - 90*y^3 + 42*y^4 + 3*y^5 + 134*y*z - 242*y^2*z + 
           132*y^3*z - 15*y^4*z + 45*z^2 - 242*y*z^2 + 180*y^2*z^2 - 
           60*y^3*z^2 - 90*z^3 + 132*y*z^3 - 60*y^2*z^3 + 42*z^4 - 15*y*z^4 + 
           3*z^5)*G[-y, z]*G[0, 0, 1, y])/(y*z*(-1 + y + z)) - 
        ((9*y^4 - 27*y^5 + 27*y^6 - 9*y^7 - 12*y^2*z + 581*y^3*z - 
           1159*y^4*z + 638*y^5*z - 63*y^6*z + 15*y^7*z + 200*y^2*z^2 - 
           1124*y^3*z^2 + 1765*y^4*z^2 - 985*y^5*z^2 + 195*y^6*z^2 - 
           51*y^7*z^2 - 492*y*z^3 + 1628*y^2*z^3 - 2066*y^3*z^3 + 
           997*y^4*z^3 + 77*y^5*z^3 - 189*y^6*z^3 + 21*y^7*z^3 - 120*z^4 + 
           2076*y*z^4 - 6016*y^2*z^4 + 6776*y^3*z^4 - 3154*y^4*z^4 + 
           408*y^5*z^4 + 54*y^6*z^4 + 480*z^5 - 3516*y*z^5 + 7368*y^2*z^5 - 
           6099*y^3*z^5 + 1878*y^4*z^5 - 87*y^5*z^5 - 720*z^6 + 3012*y*z^6 - 
           4248*y^2*z^6 + 2292*y^3*z^6 - 360*y^4*z^6 + 480*z^7 - 1320*y*z^7 + 
           1200*y^2*z^7 - 360*y^3*z^7 - 120*z^8 + 240*y*z^8 - 120*y^2*z^8)*
          G[1 - y, z]*G[0, 1, 1, y])/((-1 + y)^2*y^2*(-1 + z)^2*z*(y + z)) - 
        ((6*y^3 + 9*y^4 - 90*y^5 + 150*y^6 - 90*y^7 + 9*y^8 + 6*y^9 + 
           12*y^2*z - 709*y^3*z + 1917*y^4*z - 1590*y^5*z + 190*y^6*z + 
           183*y^7*z + 9*y^8*z - 12*y^9*z + 18*y*z^2 - 400*y^2*z^2 + 
           2643*y^3*z^2 - 4946*y^4*z^2 + 3458*y^5*z^2 - 839*y^6*z^2 + 
           153*y^7*z^2 - 93*y^8*z^2 + 6*y^9*z^2 + 438*y*z^3 - 1374*y^2*z^3 + 
           1102*y^3*z^3 + 188*y^4*z^3 - 577*y^5*z^3 + 523*y^6*z^3 - 
           351*y^7*z^3 + 51*y^8*z^3 + 120*z^4 - 2634*y*z^4 + 9147*y^2*z^4 - 
           13525*y^3*z^4 + 9668*y^4*z^4 - 2890*y^5*z^4 - 39*y^6*z^4 + 
           129*y^7*z^4 - 600*z^5 + 6039*y*z^5 - 16550*y^2*z^5 + 
           19438*y^3*z^5 - 10367*y^4*z^5 + 2025*y^5*z^5 + 39*y^6*z^5 + 
           1200*z^6 - 7203*y*z^6 + 14373*y^2*z^6 - 12177*y^3*z^6 + 
           4191*y^4*z^6 - 360*y^5*z^6 - 1200*z^7 + 4767*y*z^7 - 
           6618*y^2*z^7 + 3687*y^3*z^7 - 660*y^4*z^7 + 600*z^8 - 1665*y*z^8 + 
           1530*y^2*z^8 - 465*y^3*z^8 - 120*z^9 + 240*y*z^9 - 120*y^2*z^9)*
          G[1 - y, z]*G[1, 0, 1, y])/((-1 + y)^2*y^2*(-1 + z)^2*z*
          (-1 + y + z)*(y + z)) - ((-268*y^3 + 536*y^4 - 268*y^5 - 
           569*y^2*z + 1710*y^3*z - 844*y^4*z - 303*y^5*z + 6*y^6*z - 
           358*y*z^2 + 1971*y^2*z^2 - 1407*y^3*z^2 - 822*y^4*z^2 + 
           141*y^5*z^2 - 45*z^3 + 932*y*z^3 - 1492*y^2*z^3 - 600*y^3*z^3 + 
           264*y^4*z^3 + 135*z^4 - 799*y*z^4 + 105*y^2*z^4 + 123*y^3*z^4 - 
           138*z^5 + 237*y*z^5 - 15*y^2*z^5 + 51*z^6 - 12*y*z^6 - 3*z^7)*
          G[0, z]*G[1, 1, 0, y])/(y*(-1 + y + z)^2*(y + z)^2) - 
        ((-6*y + 6*y^2 + 3*z - 317*y*z + 308*y^2*z + 48*y^3*z - 24*y^4*z + 
           72*z^2 + 843*y*z^2 - 592*y^2*z^2 + 48*y^3*z^2 - 48*y^4*z^2 - 
           315*z^3 - 597*y*z^3 + 299*y^2*z^3 - 144*y^3*z^3 + 24*y^4*z^3 + 
           480*z^4 - 7*y*z^4 - 84*y^2*z^4 + 48*y^3*z^4 - 315*z^5 + 54*y*z^5 + 
           63*y^2*z^5 + 72*z^6 + 30*y*z^6 + 3*z^7)*
          (G[1, 0, y]*G[1, 1 - y, z] + G[1, z]*G[1, 1, 0, y]))/
         (y*(-1 + z)^2*z*(-1 + y + z)) - 
        ((-9*y^4 + 18*y^5 - 21*y^6 + 12*y^7 + 451*y^3*z - 433*y^4*z - 
           36*y^5*z + 36*y^6*z + 932*y^2*z^2 - 1365*y^3*z^2 - 12*y^4*z^2 + 
           33*y^5*z^2 + 379*y*z^3 - 1221*y^2*z^3 - 60*y^3*z^3 - 3*y^4*z^3 - 
           45*z^4 - 217*y*z^4 - 177*y^2*z^4 - 18*y^3*z^4 + 90*z^5 - 
           168*y*z^5 + 6*y^2*z^5 - 54*z^6 + 21*y*z^6 + 9*z^7)*
          (G[1, 0, y]*G[-y, 1 - y, z] + G[-y, z]*G[1, 1, 0, y]))/
         (y*z*(-1 + y + z)*(y + z)^2) - 
        ((120*y^2 - 240*y^3 + 120*y^4 + 381*y*z - 621*y^2*z + 240*y^3*z - 
           268*z^2 - 408*y*z^2 + 147*y^2*z^2 - 6*z^3 + 9*y*z^3 + 6*z^4)*
          G[0, y]*G[1 - y, 1 - y, 1 - y, z])/z^2 - 
        ((3*y - 27*y^2 + 27*y^3 + 6*y^4 - 3*z - 134*y*z + 27*y^2*z + 
           12*y^3*z - 9*z^2 + 9*y*z^2 + 6*y^2*z^2 + 9*z^3)*
          (G[1, 0, y]*G[1 - y, -y, z] + G[0, y]*G[1 - y, -y, 1 - y, z]))/
         (y*z) - ((-9*y^2 + 18*y^3 - 15*y^4 + 6*y^5 - 67*y*z + 85*y^2*z - 
           18*y^3*z + 12*y^4*z - 45*z^2 + 157*y*z^2 - 33*y^2*z^2 - 
           3*y^3*z^2 + 90*z^3 - 72*y*z^3 - 21*y^2*z^3 - 42*z^4 - 15*y*z^4 - 
           3*z^5)*G[0, y]*G[-y, 0, 1 - y, z])/(y*z*(-1 + y + z)) - 
        ((-45*y^2 + 45*y^3 - 134*y*z + 45*y^2*z - 45*z^2 + 45*y*z^2 + 
           6*y^2*z^2 + 45*z^3 + 12*y*z^3 + 6*z^4)*G[0, y]*
          G[-y, 1 - y, 1 - y, z])/(y*z) - 
        ((-268*y^3 + 801*y^4 - 780*y^5 + 220*y^6 + 36*y^7 - 9*y^8 - 
           575*y^2*z + 2842*y^3*z - 4129*y^4*z + 2053*y^5*z - 236*y^6*z + 
           75*y^7*z - 30*y^8*z - 394*y*z^2 + 3644*y^2*z^2 - 8447*y^3*z^2 + 
           6611*y^4*z^2 - 1229*y^5*z^2 - 2*y^6*z^2 - 210*y^7*z^2 + 
           15*y^8*z^2 - 63*z^3 + 1942*y*z^3 - 8383*y^2*z^3 + 10728*y^3*z^3 - 
           3643*y^4*z^3 - 656*y^5*z^3 + 75*y^7*z^3 + 315*z^4 - 3897*y*z^4 + 
           9389*y^2*z^4 - 6410*y^3*z^4 - 102*y^4*z^4 + 687*y^5*z^4 + 
           42*y^6*z^4 - 636*z^5 + 4069*y*z^5 - 5714*y^2*z^5 + 1876*y^3*z^5 + 
           456*y^4*z^5 - 51*y^5*z^5 + 654*z^6 - 2341*y*z^6 + 2044*y^2*z^6 - 
           375*y^3*z^6 + 6*y^4*z^6 - 351*z^7 + 723*y*z^7 - 426*y^2*z^7 + 
           54*y^3*z^7 + 87*z^8 - 108*y*z^8 + 21*y^2*z^8 - 6*z^9 + 6*y*z^9)*
          G[0, 0, 1, 0, y])/((-1 + y)*y*(-1 + z)^2*(-1 + y + z)^2*
          (y + z)^2) - ((-3*y + 347*y^2 - 1020*y^3 + 993*y^4 - 290*y^5 - 
           36*y^6 + 9*y^7 - 336*y*z + 354*y^2*z + 610*y^3*z - 791*y^4*z - 
           50*y^5*z + 279*y^6*z - 66*y^7*z - 120*z^2 + 1971*y*z^2 - 
           5037*y^2*z^2 + 5248*y^3*z^2 - 2813*y^4*z^2 + 976*y^5*z^2 - 
           258*y^6*z^2 + 33*y^7*z^2 + 600*z^3 - 4695*y*z^3 + 10435*y^2*z^3 - 
           10037*y^3*z^3 + 4444*y^4*z^3 - 834*y^5*z^3 + 63*y^6*z^3 - 
           1200*z^4 + 5904*y*z^4 - 9966*y^2*z^4 + 7338*y^3*z^4 - 
           2202*y^4*z^4 + 174*y^5*z^4 + 1200*z^5 - 4149*y*z^5 + 
           5043*y^2*z^5 - 2487*y^3*z^5 + 369*y^4*z^5 - 600*z^6 + 1548*y*z^6 - 
           1296*y^2*z^6 + 348*y^3*z^6 + 120*z^7 - 240*y*z^7 + 120*y^2*z^7)*
          G[0, 1, 0, 1, y])/((-1 + y)^2*y^2*(-1 + z)^2*(-1 + y + z)) - 
        ((15*y^2 - 730*y^3 + 2115*y^4 - 2100*y^5 + 700*y^6 + 30*y*z - 
           1568*y^2*z + 5272*y^3*z - 6086*y^4*z + 2478*y^5*z - 126*y^6*z + 
           15*z^2 - 922*y*z^2 + 4301*y^2*z^2 - 6274*y^3*z^2 + 3306*y^4*z^2 - 
           450*y^5*z^2 + 24*y^6*z^2 - 96*z^3 + 1330*y*z^3 - 2846*y^2*z^3 + 
           2194*y^3*z^3 - 666*y^4*z^3 + 72*y^5*z^3 + 162*z^4 - 642*y*z^4 + 
           885*y^2*z^4 - 516*y^3*z^4 + 87*y^4*z^4 - 96*z^5 + 234*y*z^5 - 
           204*y^2*z^5 + 54*y^3*z^5 + 15*z^6 - 30*y*z^6 + 15*y^2*z^6)*
          G[0, 1, 1, 0, z])/((-1 + y)^2*y*(-1 + y + z)*(y + z)^2) - 
        ((-18*y^2 + 36*y^3 - 18*y^4 - 134*y*z + 176*y^2*z - 42*y^3*z + 
           3*y^4*z + 140*y*z^2 - 42*y^2*z^2 + 12*y^3*z^2 - 24*y*z^3 + 
           30*y^2*z^3 - 9*z^4 + 30*y*z^4 + 9*z^5)*(G[1, y]*G[0, -y, 0, z] + 
           G[0, -y, 0, 1 - y, z] + G[0, -y, 1 - y, 0, z]))/
         (y*z*(-1 + y + z)) - ((120*y^4 - 480*y^5 + 720*y^6 - 480*y^7 + 
           120*y^8 + 327*y^3*z - 1461*y^4*z + 2661*y^5*z - 2487*y^6*z + 
           1200*y^7*z - 240*y^8*z - 134*y^2*z^2 - 710*y^3*z^2 + 
           3193*y^4*z^2 - 4440*y^5*z^2 + 2931*y^6*z^2 - 960*y^7*z^2 + 
           120*y^8*z^2 - 417*y*z^3 + 1516*y^2*z^3 - 800*y^3*z^3 - 
           2153*y^4*z^3 + 2943*y^5*z^3 - 1329*y^6*z^3 + 240*y^7*z^3 - 
           120*z^4 + 1731*y*z^4 - 4169*y^2*z^4 + 3361*y^3*z^4 - 278*y^4*z^4 - 
           642*y^5*z^4 + 141*y^6*z^4 + 480*z^5 - 2925*y*z^5 + 5034*y^2*z^5 - 
           3327*y^3*z^5 + 684*y^4*z^5 + 6*y^5*z^5 - 720*z^6 + 2565*y*z^6 - 
           3075*y^2*z^6 + 1383*y^3*z^6 - 129*y^4*z^6 + 480*z^7 - 1194*y*z^7 + 
           948*y^2*z^7 - 234*y^3*z^7 - 120*z^8 + 240*y*z^8 - 120*y^2*z^8)*
          (G[0, -y, z]*G[1, 1, y] + G[1, y]*G[0, -y, 1 - y, z] + 
           G[0, -y, 1 - y, 1 - y, z]))/((-1 + y)^2*y^2*(-1 + z)^2*z^2) - 
        ((9*y^2 - 36*y^3 + 48*y^4 - 18*y^5 - 9*y^6 + 6*y^7 - 67*y*z + 
           165*y^2*z - 81*y^3*z - 56*y^4*z + 18*y^5*z + 33*y^6*z - 12*y^7*z + 
           27*z^2 + 93*y*z^2 - 317*y^2*z^2 + 244*y^3*z^2 - 95*y^4*z^2 + 
           105*y^5*z^2 - 63*y^6*z^2 + 6*y^7*z^2 - 108*z^3 + 189*y*z^3 - 
           134*y^2*z^3 + 67*y^3*z^3 + 55*y^4*z^3 - 96*y^5*z^3 + 27*y^6*z^3 + 
           171*z^4 - 485*y*z^4 + 622*y^2*z^4 - 374*y^3*z^4 + 63*y^4*z^4 + 
           15*y^5*z^4 - 135*z^5 + 384*y*z^5 - 462*y^2*z^5 + 216*y^3*z^5 - 
           27*y^4*z^5 + 54*z^6 - 132*y*z^6 + 126*y^2*z^6 - 36*y^3*z^6 - 
           9*z^7 + 18*y*z^7 - 9*y^2*z^7)*(G[1, y]*G[0, -y, -y, z] + 
           G[0, -y, -y, 1 - y, z]))/((-1 + y)^2*y*(-1 + z)^2*z*
          (-1 + y + z)) - ((6*y^2 - 353*y^3 + 682*y^4 - 317*y^5 - 27*y^6 + 
           9*y^7 + 12*y*z - 796*y^2*z + 2944*y^3*z - 2419*y^4*z + 76*y^5*z + 
           246*y^6*z - 66*y^7*z + 6*z^2 - 581*y*z^2 + 4328*y^2*z^2 - 
           6755*y^3*z^2 + 1433*y^4*z^2 + 1408*y^5*z^2 - 435*y^6*z^2 + 
           33*y^7*z^2 - 114*z^3 + 2600*y*z^3 - 8514*y^2*z^3 + 5091*y^3*z^3 + 
           2446*y^4*z^3 - 1680*y^5*z^3 + 168*y^6*z^3 + 486*z^4 - 4806*y*z^4 + 
           7264*y^2*z^4 + 579*y^3*z^4 - 2853*y^4*z^4 + 489*y^5*z^4 - 
           921*z^5 + 4397*y*z^5 - 2156*y^2*z^5 - 2013*y^3*z^5 + 711*y^4*z^5 + 
           894*z^6 - 1892*y*z^6 - 330*y^2*z^6 + 507*y^3*z^6 - 432*z^7 + 
           219*y*z^7 + 198*y^2*z^7 + 78*z^8 + 51*y*z^8 + 3*z^9)*
          G[1, 0, 1, 0, y])/(y*(-1 + z)^2*(-1 + y + z)^2*(y + z)^2) - 
        ((6*y^2 - 292*y^3 + 831*y^4 - 792*y^5 + 220*y^6 + 36*y^7 - 9*y^8 + 
           18*y*z + 26*y^2*z + 243*y^3*z - 839*y^4*z + 788*y^5*z - 
           299*y^6*z + 93*y^7*z - 30*y^8*z + 438*y*z^2 - 2598*y^2*z^2 + 
           5407*y^3*z^2 - 5224*y^4*z^2 + 2261*y^5*z^2 - 149*y^6*z^2 - 
           150*y^7*z^2 + 15*y^8*z^2 + 120*z^3 - 2634*y*z^3 + 10293*y^2*z^3 - 
           16597*y^3*z^3 + 12752*y^4*z^3 - 4270*y^5*z^3 + 315*y^6*z^3 + 
           45*y^7*z^3 - 600*z^4 + 6039*y*z^4 - 16820*y^2*z^4 + 
           20266*y^3*z^4 - 11267*y^4*z^4 + 2421*y^5*z^4 - 63*y^6*z^4 + 
           1200*z^5 - 7203*y*z^5 + 14277*y^2*z^5 - 12297*y^3*z^5 + 
           4431*y^4*z^5 - 432*y^5*z^5 - 1200*z^6 + 4767*y*z^6 - 
           6594*y^2*z^6 + 3735*y^3*z^6 - 684*y^4*z^6 + 600*z^7 - 1665*y*z^7 + 
           1530*y^2*z^7 - 465*y^3*z^7 - 120*z^8 + 240*y*z^8 - 120*y^2*z^8)*
          G[1, 1, 0, 1, y])/((-1 + y)^2*y^2*(-1 + z)^2*(-1 + y + z)*
          (y + z)) - ((6 - 79*y + 70*y^2 - 24*z + 103*y*z + 30*y^2*z + 
           36*z^2 - 36*y*z^2 + 3*y^2*z^2 - 24*z^3 + 12*y*z^3 + 6*z^4)*
          (G[1, y]*G[1, 1, 0, z] + G[1, 1, 0, 1 - y, z] + G[1, 1, 1 - y, 0, 
            z]))/(y*(-1 + y + z)) - ((-3 - 61*y + 70*y^2 + 48*z - 23*y*z + 
           30*y^2*z - 90*z^2 + 90*y*z^2 + 3*y^2*z^2 + 48*z^3 - 6*y*z^3 - 
           3*z^4)*(G[0, y]*G[1, 1, 0, z] + G[1, 1 - y, 1, 0, z]))/
         (y*(-1 + y + z)) - ((-6*y + 6*y^2 + 146*y*z - 140*y^2*z + 9*z^2 - 
           152*y*z^2 + 12*y^2*z^2 - 18*z^3 + 6*y*z^3 + 6*y^2*z^3 + 9*z^4 + 
           6*y*z^4)*(G[0, 0, y]*G[1, 0, z] + G[1, 0, z]*G[1, 1, y] + 
           G[1, y]*(G[1, 0, 1 - y, z] + G[1, 1 - y, 0, z]) + 
           G[1, 0, 1 - y, 1 - y, z] + G[1, 1 - y, 0, 1 - y, z] + 
           G[1, 1 - y, 1 - y, 0, z]))/(y*z*(-1 + y + z)) - 
        ((-268*y^2 - 24*y^3 + 24*y^4 + 381*y*z - 408*y^2*z + 45*y^3*z + 
           120*z^2 - 621*y*z^2 + 147*y^2*z^2 - 240*z^3 + 240*y*z^3 + 120*z^4)*
          (G[1, y]*G[0, 0, 0, z] + G[0, 0, 0, 1 - y, z] + G[0, 0, 1 - y, 0, 
            z] + G[0, 1 - y, 0, 0, z] + G[1 - y, 0, 0, 0, z]))/y^2 - 
        ((120*y^4 - 480*y^5 + 720*y^6 - 480*y^7 + 120*y^8 + 15*y^2*z + 
           306*y^3*z - 1473*y^4*z + 2673*y^5*z - 2466*y^6*z + 1185*y^7*z - 
           240*y^8*z - 15*y*z^2 - 134*y^2*z^2 - 692*y^3*z^2 + 3205*y^4*z^2 - 
           4413*y^5*z^2 + 2859*y^6*z^2 - 930*y^7*z^2 + 120*y^8*z^2 - 
           342*y*z^3 + 1336*y^2*z^3 - 638*y^3*z^3 - 2186*y^4*z^3 + 
           2853*y^5*z^3 - 1248*y^6*z^3 + 225*y^7*z^3 - 120*z^4 + 1581*y*z^4 - 
           3749*y^2*z^4 + 2962*y^3*z^4 - 170*y^4*z^4 - 591*y^5*z^4 + 
           111*y^6*z^4 + 480*z^5 - 2775*y*z^5 + 4629*y^2*z^5 - 2967*y^3*z^5 + 
           579*y^4*z^5 + 6*y^5*z^5 - 720*z^6 + 2490*y*z^6 - 2895*y^2*z^6 + 
           1248*y^3*z^6 - 99*y^4*z^6 + 480*z^7 - 1179*y*z^7 + 918*y^2*z^7 - 
           219*y^3*z^7 - 120*z^8 + 240*y*z^8 - 120*y^2*z^8)*
          (G[1, y]*G[1 - y, 0, -y, z] + G[1 - y, 0, -y, 1 - y, z]))/
         ((-1 + y)^2*y^2*(-1 + z)^2*z^2) - 
        ((3*y - 12*y^2 + 18*y^3 - 9*y^4 - 9*z - 122*y*z + 152*y^2*z - 
           30*y^3*z + 6*y^4*z + 36*z^2 + 86*y*z^2 - 24*y^2*z^2 + 12*y^3*z^2 - 
           54*z^3 + 48*y*z^3 + 36*z^4 - 15*y*z^4 - 9*z^5)*
          (G[1, y]*G[1 - y, 1, 0, z] + G[1 - y, 1, 0, 1 - y, z] + 
           G[1 - y, 1, 1 - y, 0, z]))/(y*z*(-1 + y + z)) - 
        ((-268*y^2 - 6*y^3 + 6*y^4 + 381*y*z - 408*y^2*z + 9*y^3*z + 
           120*z^2 - 621*y*z^2 + 147*y^2*z^2 - 240*z^3 + 240*y*z^3 + 120*z^4)*
          (G[1, 1, y]*(G[0, 1 - y, z] + G[1 - y, 0, z]) + 
           G[0, z]*G[1, 1, 1, y] + G[1, y]*(G[0, 1 - y, 1 - y, z] + 
             G[1 - y, 0, 1 - y, z] + G[1 - y, 1 - y, 0, z]) + 
           G[0, 1 - y, 1 - y, 1 - y, z] + G[1 - y, 0, 1 - y, 1 - y, z] + 
           G[1 - y, 1 - y, 0, 1 - y, z] + G[1 - y, 1 - y, 1 - y, 0, z]))/
         y^2 - ((-3*y - 9*y^2 + 9*y^3 + 3*z - 134*y*z + 9*y^2*z - 27*z^2 + 
           27*y*z^2 + 6*y^2*z^2 + 27*z^3 + 12*y*z^3 + 6*z^4)*
          (G[1, y]*G[1 - y, -y, 0, z] + G[1 - y, -y, 0, 1 - y, z] + 
           G[1 - y, -y, 1 - y, 0, z]))/(y*z) - 
        ((9*y^2 - 18*y^3 + 9*y^4 + 134*y*z - 152*y^2*z + 6*y^3*z + 6*y^4*z + 
           9*z^2 - 152*y*z^2 - 6*y^2*z^2 + 18*y^3*z^2 - 18*z^3 + 6*y*z^3 + 
           18*y^2*z^3 + 9*z^4 + 6*y*z^4)*(G[0, 0, y]*G[-y, 1 - y, z] + 
           G[-y, z]*G[1, 0, 0, y] + G[1, y]*G[-y, 0, 0, z] + 
           G[-y, 0, 0, 1 - y, z] + G[-y, 0, 1 - y, 0, z] + 
           G[-y, 1 - y, 0, 0, z]))/(y*z*(-1 + y + z)) - 
        ((-90*y^4 + 180*y^5 - 93*y^6 + 3*y^7 + 155*y^3*z + 187*y^4*z - 
           324*y^5*z - 9*y^6*z + 574*y^2*z^2 - 459*y^3*z^2 - 456*y^4*z^2 - 
           54*y^5*z^2 + 227*y*z^3 - 603*y^2*z^3 - 396*y^3*z^3 - 78*y^4*z^3 - 
           54*z^4 - 29*y*z^4 - 321*y^2*z^4 - 33*y^3*z^4 + 108*z^5 - 
           216*y*z^5 + 27*y^2*z^5 - 66*z^6 + 36*y*z^6 + 12*z^7)*
          (G[-y, 0, 1, 0, z] + G[-y, 1 - y, 1, 0, z]))/(y*z*(-1 + y + z)*
          (y + z)^2) - ((-45*y^2 + 45*y^3 + 6*y^4 - 134*y*z + 45*y^2*z + 
           12*y^3*z - 45*z^2 + 45*y*z^2 + 6*y^2*z^2 + 45*z^3)*
          (G[1, 1, y]*G[-y, 0, z] + G[1, y]*(G[-y, 0, 1 - y, z] + 
             G[-y, 1 - y, 0, z]) + G[-y, 0, 1 - y, 1 - y, z] + 
           G[-y, 1 - y, 0, 1 - y, z] + G[-y, 1 - y, 1 - y, 0, z]))/(y*z) - 
        ((-36*y^2 + 36*y^3 + 3*y^4 + 67*y*z + 36*y^2*z + 6*y^3*z - 
           3*y^2*z^2 - 12*y*z^3 - 6*z^4)*(G[1, y]*G[-y, -y, 0, z] + 
           G[-y, -y, 0, 1 - y, z] + G[-y, -y, 1 - y, 0, z]))/(y*z))/36 + 
      (-(Pi^2*G[0, 1, z]*G[1, 1, y]) - Pi^2*G[0, 0, y]*G[1, 1, z] - 
        Pi^2*G[1, 0, y]*G[1 - y, 0, z] - Pi^2*G[1, z]*G[0, 1, 0, y] - 
        G[0, y]*(Pi^2*G[0, 1, 1, z] + Pi^2*G[0, 1 - y, 1, z] + 
          Pi^2*G[1, 1, 0, z]) - G[1, y]*(Pi^2*G[0, 1, 1 - y, z] + 
          Pi^2*G[1 - y, 0, 1, z]) - Pi^2*G[1, 0, 0, 1, z] - 
        Pi^2*G[1 - y, 0, 1, 1 - y, z] - Pi^2*G[-y, 0, 0, 1, z] - 
        Pi^2*G[-y, -y, 0, 1, z] - Pi^2*G[-y, -y, 1 - y, 1, z])/6 - 
      ((22*I)/3)*(Pi*G[1, 0, y]*G[-y, 0, z] + Pi*G[1, 1, y]*G[-y, -y, z] + 
        G[0, y]*(Pi*G[1, 0, 1 - y, z] + Pi*G[-y, 1 - y, 0, z]) + 
        Pi*G[1, y]*G[-y, -y, 1 - y, z] + Pi*G[1, 1, 0, 0, z] + 
        Pi*G[-y, -y, 1 - y, 1 - y, z]) + 
      (((-3 + 140*y - 140*y^2 + 48*z - 209*y*z + 69*y^2*z - 90*z^2 + 
           60*y*z^2 + 9*y^2*z^2 + 48*z^3 + 9*y*z^3 - 3*z^4)*G[1, 1, 0, 0, z])/
         (y*(-1 + y + z)) + ((-6*y + 6*y^2 + 3*z - 61*y*z + 67*y^2*z - 
           12*z^2 + 94*y*z^2 - 27*y^2*z^2 + 18*z^3 - 48*y*z^3 + 21*y^2*z^3 - 
           12*z^4 + 21*y*z^4 + 3*z^5)*G[1, 1, 1, 0, z])/(y*z*(-1 + y + z)) + 
        ((-36*y^2 + 36*y^3 + 3*y^4 - 134*y*z + 21*y^2*z + 21*y^3*z - 36*z^2 + 
           21*y*z^2 + 36*y^2*z^2 + 36*z^3 + 21*y*z^3 + 3*z^4)*
          (G[1, 1, y]*G[-y, -y, z] + G[1, y]*G[-y, -y, 1 - y, z] + 
           G[-y, -y, 1 - y, 1 - y, z]))/(y*z))/18 - 
      G[1, 1, y]*(G[0, 1, 1, 0, z] + G[1 - y, 0, 1, 0, z] + 
        G[-y, -y, 1 - y, -y, z]) + ((11*I)/3)*(Pi*G[0, 0, y]*G[1, 0, z] + 
        Pi*G[1, 0, y]*G[1 - y, -y, z] + G[1, 1, y]*(Pi*G[0, -y, z] + 
          Pi*G[1, 0, z] + Pi*G[-y, 0, z]) + Pi*G[0, 0, y]*G[-y, 1 - y, z] + 
        Pi*G[-y, z]*G[0, 0, 1, y] + Pi*G[-y, z]*G[1, 0, 0, y] + 
        Pi^3*G[-y, 1 - y, 1 - y, z] + G[0, y]*(Pi*G[0, 1, 0, z] + 
          Pi*G[1, 0, 0, z] + Pi*G[1 - y, -y, 1 - y, z] + 
          Pi*G[-y, 1 - y, 1 - y, z]) + G[1, y]*(Pi*G[0, 1, 0, z] + 
          Pi*G[0, -y, 1 - y, z] + Pi*G[1, 0, 0, z] + Pi*G[1, 0, 1 - y, z] + 
          Pi*G[1, 1 - y, 0, z] + Pi*G[1 - y, 0, -y, z] + 
          Pi*G[1 - y, -y, 0, z] + Pi*G[-y, 0, 0, z] + Pi*G[-y, 0, 1 - y, z] + 
          Pi*G[-y, 1 - y, 0, z] + Pi*G[-y, -y, -y, z]) + 
        Pi*G[0, 1, 0, 1 - y, z] + Pi*G[0, 1, 1 - y, 0, z] + 
        Pi*G[0, 1 - y, 1, 0, z] + Pi*G[0, -y, 1 - y, 1 - y, z] + 
        Pi*G[1, 0, 0, 1 - y, z] + Pi*G[1, 0, 1 - y, 0, z] + 
        Pi*G[1, 0, 1 - y, 1 - y, z] + Pi*G[1, 1, 1, 0, z] + 
        Pi*G[1, 1 - y, 0, 0, z] + Pi*G[1, 1 - y, 0, 1 - y, z] + 
        Pi*G[1, 1 - y, 1 - y, 0, z] + Pi*G[1 - y, 0, -y, 1 - y, z] + 
        Pi*G[1 - y, 1, 0, 0, z] + Pi*G[1 - y, -y, 0, 1 - y, z] + 
        Pi*G[1 - y, -y, 1 - y, 0, z] + Pi*G[-y, 0, 0, 1 - y, z] + 
        Pi*G[-y, 0, 1 - y, 0, z] + Pi*G[-y, 0, 1 - y, 1 - y, z] + 
        Pi*G[-y, 1 - y, 0, 0, z] + Pi*G[-y, 1 - y, 0, 1 - y, z] + 
        Pi*G[-y, 1 - y, 1 - y, 0, z] + Pi*G[-y, -y, -y, 1 - y, z]) + 
      (-(((-134 + 262*y - 116*y^2 - 18*y^3 + 6*y^4 + 262*z - 49*y*z - 
            225*y^2*z + 12*y^3*z - 116*z^2 - 225*y*z^2 + 72*y^2*z^2 - 
            18*z^3 + 12*y*z^3 + 6*z^4)*G[0, 0, y]*G[0, 0, z])/
          (-1 + y + z)^2) - ((60*y^2 - 120*y^3 + 60*y^4 + 195*y*z - 
           315*y^2*z + 120*y^3*z - 134*z^2 - 207*y*z^2 + 72*y^2*z^2 - 6*z^3 + 
           12*y*z^3 + 6*z^4)*G[0, 0, y]*G[1 - y, 1 - y, z])/z^2 - 
        ((-134*y^2 - 6*y^3 + 6*y^4 + 195*y*z - 207*y^2*z + 12*y^3*z + 
           60*z^2 - 315*y*z^2 + 72*y^2*z^2 - 120*z^3 + 120*y*z^3 + 60*z^4)*
          (G[0, 0, z]*G[1, 1, y] + G[1, y]*(G[0, 0, 1 - y, z] + 
             G[0, 1 - y, 0, z] + G[1 - y, 0, 0, z]) + G[0, 0, 1 - y, 1 - y, 
            z] + G[0, 1 - y, 0, 1 - y, z] + G[0, 1 - y, 1 - y, 0, z] + 
           G[1 - y, 0, 0, 1 - y, z] + G[1 - y, 0, 1 - y, 0, z] + 
           G[1 - y, 1 - y, 0, 0, z]))/y^2 - 
        ((-3*y^4 + 3*y^5 + 67*y*z - 76*y^2*z + 24*y^3*z - 6*y^4*z - 
           76*y*z^2 + 54*y^2*z^2 - 33*y^3*z^2 + 24*y*z^3 - 33*y^2*z^3 - 
           3*z^4 - 6*y*z^4 + 3*z^5)*(G[1, y]*G[-y, -y, -y, z] + 
           G[-y, -y, -y, 1 - y, z]))/(y*z*(-1 + y + z)))/18 - 
      G[-y, z]*G[0, 1, 0, 0, 0, y] - G[-y, z]*G[0, 1, 0, 1, 0, y] - 
      (23*G[1 - y, z]*(G[0, 0, 1, 1, 1, y] + G[0, 1, 0, 1, 1, y]))/2 + 
      G[1, z]*G[0, 1, 1, 0, 0, y] - 
      (21*(G[0, 0, 1, y]*G[1 - y, 1 - y, 1 - y, z] + 
         G[1 - y, z]*G[0, 1, 1, 0, 1, y]))/2 - 
      G[1 - y, z]*(G[0, 0, 1, 1, 0, y] + G[1, 0, 0, 0, 0, y]) + 
      G[1 - y, z]*G[1, 0, 0, 1, 0, y] + G[1, z]*G[1, 0, 0, 1, 1, y] + 
      G[-y, z]*(G[1, 0, 0, 0, 1, y] + G[1, 0, 0, 1, 1, y]) - 
      (55*(G[0, 0, y]*G[0, 0, 1 - y, z] + G[0, 1 - y, z]*G[0, 1, 0, y] + 
         G[1 - y, 1 - y, z]*G[1, 1, 0, y] + G[0, 0, y]*G[1 - y, 1 - y, 0, 
           z] + G[1 - y, z]*(G[0, 0, 1, 0, y] + G[0, 1, 0, 0, y]) + 
         G[0, z]*G[0, 1, 0, 1, y] + G[0, z]*G[1, 0, 0, 1, y] + 
         G[0, z]*(G[0, 1, 1, 0, y] + G[1, 0, 1, 0, y]) + 
         G[0, y]*(G[0, 0, 1 - y, 1 - y, z] + G[1 - y, 1 - y, 0, 0, z]) + 
         G[0, 1, 0, 1, 1, y] + G[0, 1, 1, 0, 0, y] + G[1, 0, 0, 1, 1, y] + 
         G[1, 0, 1, 0, 0, y]))/8 - (253*(G[1, 0, y]*G[0, 0, 1 - y, z] + 
         G[1 - y, z]*G[1, 0, 0, 1, y] + G[0, 1, 0, 1, 0, y] + 
         G[1, 0, 1, 0, 1, y]))/24 + 
      (7*I)*(Pi*G[1 - y, 1 - y, z]*G[0, 0, 1, y] + Pi*G[1, 0, y]*
         G[1 - y, 1 - y, 1 - y, z] + Pi*G[0, 0, 1, 1, 1, y] + 
        Pi*G[0, 1, 0, 1, 0, y] + Pi*G[1, 0, 1, 0, 1, y] + 
        Pi*G[1, 1, 0, 0, 0, y]) + (143*(G[1 - y, 1 - y, z]*G[0, 1, 0, y] + 
         G[0, y]*(G[0, 0, 0, 1 - y, z] + G[1 - y, 1 - y, 1 - y, 0, z]) + 
         G[0, 0, 1, 0, 1, y] + G[0, 1, 0, 0, 1, y] + G[0, 1, 1, 1, 0, y] + 
         G[1, 0, 0, 0, 1, y] + G[1, 0, 1, 1, 0, y] + G[1, 1, 0, 1, 0, y]))/
       24 + (29*(G[1 - y, 1 - y, z]*G[1, 0, 1, 1, y] + 
         G[1 - y, z]*G[1, 1, 0, 1, 1, y]))/2 - 
      G[1, z]*(G[0, 0, 0, 1, 1, y] + G[1, 1, 1, 0, 0, y]) + 
      (121*(G[0, 1, y]*G[0, 0, 0, z] + G[1, 0, y]*G[0, 0, 0, z] + 
         G[0, 0, z]*G[0, 1, 1, y] + G[0, 0, y]*G[0, 1 - y, 0, z] + 
         G[0, 0, z]*G[1, 0, 0, y] + G[0, 1 - y, z]*G[1, 1, 0, y] + 
         G[0, 0, y]*G[1 - y, 0, 1 - y, z] + G[0, z]*G[0, 1, 1, 1, y] + 
         G[0, z]*G[1, 0, 0, 0, y] + G[0, z]*(G[0, 0, 0, 1, y] + 
           G[0, 0, 1, 0, y] + G[1, 1, 0, 1, y]) + G[0, z]*G[1, 1, 1, 0, y] + 
         G[0, y]*(G[0, 1 - y, 0, 0, z] + G[1 - y, 0, 1 - y, 1 - y, z]) + 
         G[0, 0, 0, 1, 1, y] + G[0, 0, 1, 0, 0, y] + G[0, 1, 1, 1, 1, y] + 
         G[1, 0, 0, 0, 0, y] + G[1, 1, 0, 1, 1, y] + G[1, 1, 1, 0, 0, y]))/
       24 + (209*(G[0, 1 - y, z]*G[0, 0, 0, y] + G[1 - y, 0, z]*
          G[0, 0, 0, y] + G[0, 0, z]*G[0, 1, 0, y] + 
         G[0, 0, y]*G[0, 1 - y, 1 - y, z] + G[0, 0, z]*G[1, 0, 1, y] + 
         G[1 - y, 0, z]*G[1, 1, 0, y] + G[0, 0, y]*G[1 - y, 0, 0, z] + 
         G[0, 1, y]*G[1 - y, 0, 1 - y, z] + G[1, 0, y]*
          (G[0, 1 - y, 1 - y, z] + G[1 - y, 0, 1 - y, z]) + 
         G[0, z]*(G[0, 1, 0, 0, y] + G[1, 0, 1, 1, y]) + 
         G[1 - y, z]*G[1, 1, 0, 0, y] + G[0, y]*(G[0, 1 - y, 1 - y, 1 - y, 
            z] + G[1 - y, 0, 0, 0, z]) + G[0, 0, 0, 1, 0, y] + 
         G[0, 1, 0, 0, 0, y] + G[1, 0, 1, 1, 1, y] + G[1, 1, 1, 0, 1, y]))/
       24 - (9*I)*(Pi*G[1 - y, 0, z]*G[0, 1, 1, y] + Pi*G[1 - y, 1 - y, z]*
         G[0, 1, 1, y] + Pi*G[0, 1, y]*G[1 - y, 1 - y, 1 - y, z] + 
        Pi*G[0, 0, 0, 1, 0, y] + Pi*G[1, 1, 1, 0, 1, y]) - 
      (11*(G[1 - y, 1, z]*G[0, 1, 0, y] + Pi^2*G[0, y]*G[1 - y, -y, 1 - y, 
           z] + G[1, 0, y]*(Pi^2*G[1 - y, -y, z] + G[-y, 0, 1 - y, z]) + 
         G[1, y]*(Pi^2*G[1 - y, -y, 0, z] + G[0, -y, 0, -y, z]) + 
         Pi^2*G[1 - y, -y, 1 - y, 0, z] + G[0, -y, 0, -y, 1 - y, z] + 
         G[1 - y, 1, 1 - y, 1, 0, z]))/4 - 
      (22*(G[-y, 0, z]*G[0, 1, 0, y] + G[-y, 1 - y, z]*G[0, 1, 0, y] + 
         G[1 - y, 1, z]*G[1, 0, 1, y] + G[0, 1, y]*G[1 - y, 1, 1 - y, z] + 
         G[-y, z]*(G[0, 1, 0, 0, y] + G[1, 0, 1, 0, y]) + 
         G[1, y]*(G[1 - y, 1, 0, -y, z] + G[1 - y, 1, 1 - y, -y, z]) + 
         G[0, -y, 0, 1, 0, z] + G[0, -y, 1 - y, 1, 0, z] + 
         G[1 - y, 1, 0, -y, 1 - y, z] + G[1 - y, 1, 1 - y, -y, 1 - y, z]))/
       3 + (143*(G[1, 1, y]*G[0, 0, -y, z] + G[-y, -y, z]*G[1, 1, 0, y] + 
         G[1, 0, y]*G[-y, -y, 1 - y, z] + G[1, y]*(G[0, 0, -y, 1 - y, z] + 
           G[0, 1 - y, 0, -y, z]) + G[0, 0, -y, 1 - y, 1 - y, z] + 
         G[0, 1 - y, 0, -y, 1 - y, z] + G[1 - y, 0, 1 - y, 1, 0, z] + 
         G[1 - y, 1 - y, 1, 0, 0, z]))/12 - 
      (5*I)*((Pi*G[1 - y, -y, z] + Pi*G[-y, 0, z])*G[0, 0, 1, y] + 
        Pi*G[0, 0, z]*G[0, 1, 0, y] + Pi*G[0, 1, y]*G[0, 1 - y, 0, z] + 
        G[1, 1, y]*(Pi*G[0, 0, -y, z] + Pi*G[0, 1 - y, -y, z]) + 
        Pi*G[0, 0, z]*G[1, 0, 0, y] + Pi*G[-y, 1 - y, z]*G[1, 0, 0, y] + 
        G[0, 0, z]*(Pi*G[0, 1, 1, y] + Pi*G[1, 0, 1, y]) + 
        G[0, 1 - y, z]*(Pi*G[0, 1, 1, y] + Pi*G[1, 0, 1, y]) + 
        Pi*G[1 - y, -y, z]*G[1, 1, 0, y] + Pi*G[0, 1, y]*
         G[1 - y, 0, 1 - y, z] + Pi*G[1, 0, y]*G[1 - y, -y, 1 - y, z] + 
        G[1, y]*(Pi*G[0, 0, -y, 1 - y, z] + Pi*G[0, 1 - y, -y, 1 - y, z]) + 
        Pi*G[-y, z]*G[1, 1, 0, 0, y] + G[0, z]*(Pi*G[0, 0, 1, 0, y] + 
          Pi*G[1, 1, 0, 1, y]) + Pi*G[0, 0, 0, 1, 1, y] + 
        Pi*G[0, 0, -y, 1 - y, 1 - y, z] + Pi*G[0, 1 - y, -y, 1 - y, 1 - y, 
          z] + Pi*G[1, 1, 1, 0, 0, y] + Pi*G[1 - y, 0, 1, 0, 0, z] + 
        Pi*G[1 - y, 1 - y, 1, 0, 0, z]) + 
      (55*(G[1, 1 - y, z]*G[0, 0, 1, y] + Pi^2*G[1 - y, z]*G[1, 1, 0, y] + 
         G[-y, 1 - y, z]*G[1, 1, 0, y] + G[1, 0, y]*G[1, 1 - y, 1 - y, z] + 
         G[1, y]*G[0, 0, -y, -y, z] + G[1, z]*G[0, 1, 1, 0, y] + 
         Pi^2*G[0, 1 - y, 0, 1 - y, z] + G[1, z]*G[1, 0, 0, 1, y] + 
         G[-y, z]*G[1, 1, 1, 0, y] + G[0, 0, -y, -y, 1 - y, z] + 
         G[1 - y, 1 - y, 1, 1, 0, z]))/12 - 
      (121*(G[0, 0, z]*G[0, 0, 0, y] + G[1 - y, 1 - y, z]*G[0, 0, 0, y] + 
         G[0, 0, y]*G[0, 0, 0, z] + G[0, 0, z]*G[0, 0, 1, y] + 
         G[1, 0, y]*G[0, 1 - y, 0, z] + G[0, 1 - y, z]*G[1, 0, 0, y] + 
         G[0, 0, z]*G[1, 1, 0, y] + (G[0, 0, z] + G[0, 1 - y, z] + 
           G[1 - y, 0, z] + G[1 - y, 1 - y, z])*G[1, 1, 1, y] + 
         G[0, 0, y]*G[1 - y, 1 - y, 1 - y, z] + G[1, 1, y]*
          (G[0, 0, 0, z] + G[0, 0, 1 - y, z] + G[0, 1 - y, 0, z] + 
           G[0, 1 - y, 1 - y, z] + G[1 - y, 0, 0, z] + G[1 - y, 0, 1 - y, 
            z] + G[1 - y, 1 - y, 0, z] + G[1 - y, 1 - y, 1 - y, z]) + 
         G[0, z]*G[0, 0, 0, 0, y] + G[1 - y, z]*G[0, 0, 0, 0, y] + 
         G[0, z]*G[0, 0, 1, 1, y] + G[0, z]*G[1, 1, 0, 0, y] + 
         (G[0, z] + G[1 - y, z])*G[1, 1, 1, 1, y] + 
         G[0, y]*(G[0, 0, 0, 0, z] + G[1 - y, 1 - y, 1 - y, 1 - y, z]) + 
         G[1, y]*(G[0, 0, 0, 0, z] + G[0, 0, 0, 1 - y, z] + 
           G[0, 0, 1 - y, 0, z] + G[0, 0, 1 - y, 1 - y, z] + 
           G[0, 1 - y, 0, 0, z] + G[0, 1 - y, 0, 1 - y, z] + 
           G[0, 1 - y, 1 - y, 0, z] + G[0, 1 - y, 1 - y, 1 - y, z] + 
           G[1 - y, 0, 0, 0, z] + G[1 - y, 0, 0, 1 - y, z] + 
           G[1 - y, 0, 1 - y, 0, z] + G[1 - y, 0, 1 - y, 1 - y, z] + 
           G[1 - y, 1 - y, 0, 0, z] + G[1 - y, 1 - y, 0, 1 - y, z] + 
           G[1 - y, 1 - y, 1 - y, 0, z] + G[1 - y, 1 - y, 1 - y, 1 - y, z]) + 
         G[0, 0, 0, 0, 0, y] + G[0, 0, 0, 0, 0, z] + G[0, 0, 0, 0, 1, y] + 
         G[0, 0, 0, 0, 1 - y, z] + G[0, 0, 0, 1 - y, 0, z] + 
         G[0, 0, 0, 1 - y, 1 - y, z] + G[0, 0, 1, 1, 0, y] + 
         G[0, 0, 1, 1, 1, y] + G[0, 0, 1 - y, 0, 0, z] + 
         G[0, 0, 1 - y, 0, 1 - y, z] + G[0, 0, 1 - y, 1 - y, 0, z] + 
         G[0, 0, 1 - y, 1 - y, 1 - y, z] + G[0, 1, 1, 0, 1, y] + 
         G[0, 1 - y, 0, 0, 0, z] + G[0, 1 - y, 0, 0, 1 - y, z] + 
         G[0, 1 - y, 0, 1 - y, 0, z] + G[0, 1 - y, 0, 1 - y, 1 - y, z] + 
         G[0, 1 - y, 1 - y, 0, 0, z] + G[0, 1 - y, 1 - y, 0, 1 - y, z] + 
         G[0, 1 - y, 1 - y, 1 - y, 0, z] + G[0, 1 - y, 1 - y, 1 - y, 1 - y, 
          z] + G[1, 0, 0, 1, 0, y] + G[1, 1, 0, 0, 0, y] + 
         G[1, 1, 0, 0, 1, y] + G[1, 1, 1, 1, 0, y] + G[1, 1, 1, 1, 1, y] + 
         G[1 - y, 0, 0, 0, 0, z] + G[1 - y, 0, 0, 0, 1 - y, z] + 
         G[1 - y, 0, 0, 1 - y, 0, z] + G[1 - y, 0, 0, 1 - y, 1 - y, z] + 
         G[1 - y, 0, 1 - y, 0, 0, z] + G[1 - y, 0, 1 - y, 0, 1 - y, z] + 
         G[1 - y, 0, 1 - y, 1 - y, 0, z] + G[1 - y, 0, 1 - y, 1 - y, 1 - y, 
          z] + G[1 - y, 1 - y, 0, 0, 0, z] + G[1 - y, 1 - y, 0, 0, 1 - y, 
          z] + G[1 - y, 1 - y, 0, 1 - y, 0, z] + G[1 - y, 1 - y, 0, 1 - y, 
          1 - y, z] + G[1 - y, 1 - y, 1 - y, 0, 0, z] + 
         G[1 - y, 1 - y, 1 - y, 0, 1 - y, z] + G[1 - y, 1 - y, 1 - y, 1 - y, 
          0, z] + G[1 - y, 1 - y, 1 - y, 1 - y, 1 - y, z]))/24 + 
      (9*I)*(Pi*G[0, 0, z]*G[0, 0, 0, y] + Pi*G[1 - y, 1 - y, z]*
         G[0, 0, 0, y] + Pi*G[0, 0, y]*G[0, 0, 0, z] + 
        (Pi*G[0, 0, z] + Pi*G[0, 1 - y, z] + Pi*G[1 - y, 0, z] + 
          Pi*G[1 - y, 1 - y, z])*G[1, 1, 1, y] + Pi*G[0, 0, y]*
         G[1 - y, 1 - y, 1 - y, z] + G[1, 1, y]*(Pi*G[0, 0, 0, z] + 
          Pi*G[0, 0, 1 - y, z] + Pi*G[0, 1 - y, 0, z] + 
          Pi*G[0, 1 - y, 1 - y, z] + Pi*G[1 - y, 0, 0, z] + 
          Pi*G[1 - y, 0, 1 - y, z] + Pi*G[1 - y, 1 - y, 0, z] + 
          Pi*G[1 - y, 1 - y, 1 - y, z]) + Pi*G[0, z]*G[0, 0, 0, 0, y] + 
        G[1 - y, z]*(Pi*G[0, 0, 0, 0, y] + Pi*G[0, 1, 0, 1, y]) + 
        (Pi*G[0, z] + Pi*G[1 - y, z])*G[1, 1, 1, 1, y] + 
        G[0, y]*(Pi*G[0, 0, 0, 0, z] + Pi*G[1 - y, 1 - y, 1 - y, 1 - y, z]) + 
        G[1, y]*(Pi*G[0, 0, 0, 0, z] + Pi*G[0, 0, 0, 1 - y, z] + 
          Pi*G[0, 0, 1 - y, 0, z] + Pi*G[0, 0, 1 - y, 1 - y, z] + 
          Pi*G[0, 1 - y, 0, 0, z] + Pi*G[0, 1 - y, 0, 1 - y, z] + 
          Pi*G[0, 1 - y, 1 - y, 0, z] + Pi*G[0, 1 - y, 1 - y, 1 - y, z] + 
          Pi*G[1 - y, 0, 0, 0, z] + Pi*G[1 - y, 0, 0, 1 - y, z] + 
          Pi*G[1 - y, 0, 1 - y, 0, z] + Pi*G[1 - y, 0, 1 - y, 1 - y, z] + 
          Pi*G[1 - y, 1 - y, 0, 0, z] + Pi*G[1 - y, 1 - y, 0, 1 - y, z] + 
          Pi*G[1 - y, 1 - y, 1 - y, 0, z] + Pi*G[1 - y, 1 - y, 1 - y, 1 - y, 
            z]) + Pi*G[0, 0, 0, 0, 0, y] + Pi*G[0, 0, 0, 0, 0, z] + 
        Pi*G[0, 0, 0, 0, 1 - y, z] + Pi*G[0, 0, 0, 1 - y, 0, z] + 
        Pi*G[0, 0, 0, 1 - y, 1 - y, z] + Pi*G[0, 0, 1 - y, 0, 0, z] + 
        Pi*G[0, 0, 1 - y, 0, 1 - y, z] + Pi*G[0, 0, 1 - y, 1 - y, 0, z] + 
        Pi*G[0, 0, 1 - y, 1 - y, 1 - y, z] + Pi*G[0, 1 - y, 0, 0, 0, z] + 
        Pi*G[0, 1 - y, 0, 0, 1 - y, z] + Pi*G[0, 1 - y, 0, 1 - y, 0, z] + 
        Pi*G[0, 1 - y, 0, 1 - y, 1 - y, z] + Pi*G[0, 1 - y, 1 - y, 0, 0, z] + 
        Pi*G[0, 1 - y, 1 - y, 0, 1 - y, z] + Pi*G[0, 1 - y, 1 - y, 1 - y, 0, 
          z] + Pi*G[0, 1 - y, 1 - y, 1 - y, 1 - y, z] + 
        Pi*G[1, 1, 1, 1, 1, y] + Pi*G[1 - y, 0, 0, 0, 0, z] + 
        Pi*G[1 - y, 0, 0, 0, 1 - y, z] + Pi*G[1 - y, 0, 0, 1 - y, 0, z] + 
        Pi*G[1 - y, 0, 0, 1 - y, 1 - y, z] + Pi*G[1 - y, 0, 1 - y, 0, 0, z] + 
        Pi*G[1 - y, 0, 1 - y, 0, 1 - y, z] + Pi*G[1 - y, 0, 1 - y, 1 - y, 0, 
          z] + Pi*G[1 - y, 0, 1 - y, 1 - y, 1 - y, z] + 
        Pi*G[1 - y, 1 - y, 0, 0, 0, z] + Pi*G[1 - y, 1 - y, 0, 0, 1 - y, z] + 
        Pi*G[1 - y, 1 - y, 0, 1 - y, 0, z] + Pi*G[1 - y, 1 - y, 0, 1 - y, 
          1 - y, z] + Pi*G[1 - y, 1 - y, 1 - y, 0, 0, z] + 
        Pi*G[1 - y, 1 - y, 1 - y, 0, 1 - y, z] + 
        Pi*G[1 - y, 1 - y, 1 - y, 1 - y, 0, z] + 
        Pi*G[1 - y, 1 - y, 1 - y, 1 - y, 1 - y, z]) - 
      (18*I)*(Pi*G[1, 1, y]*G[1 - y, 1 - y, -y, z] + 
        G[1, y]*(Pi*G[1 - y, 1 - y, 1 - y, -y, z] + 
          Pi*G[1 - y, 1 - y, -y, 1 - y, z]) + Pi*G[0, 0, 0, 1, 0, z] + 
        Pi*G[0, 0, 1, 0, 0, z] + Pi*G[1 - y, 1 - y, 1 - y, -y, 1 - y, z] + 
        Pi*G[1 - y, 1 - y, -y, 1 - y, 1 - y, z]) + 
      (6*I)*(Pi*G[1 - y, 0, z]*G[0, 0, 1, y] + Pi*G[1, y]*
         G[1 - y, 1 - y, -y, -y, z] + Pi*G[0, 0, 1, 1, 0, z] + 
        Pi*G[0, 1, 0, 1, 1, y] + Pi*G[0, 1, 1, 0, 0, y] + 
        Pi*G[0, 1, 1, 0, 1, y] + Pi*G[1, 0, 0, 1, 0, y] + 
        Pi*G[1, 0, 0, 1, 1, y] + Pi*G[1, 0, 1, 0, 0, y] + 
        Pi*G[1 - y, 1 - y, -y, -y, 1 - y, z]) - 
      (3*I)*(Pi*G[0, 0, y]*G[0, 1, 0, z] + Pi*G[1, 1, y]*G[0, 1, 0, z] + 
        Pi*G[1 - y, -y, z]*G[1, 0, 0, y] + Pi*G[1 - y, 0, z]*G[1, 0, 1, y] + 
        (Pi*G[0, 1 - y, z] + Pi*G[-y, 0, z])*G[1, 1, 0, y] + 
        Pi^3*G[1, 1, 1, y] + Pi*G[0, 1, y]*G[1 - y, 1 - y, 0, z] + 
        Pi*G[0, 0, y]*G[1 - y, -y, 1 - y, z] + G[0, 1, y]*
         (Pi*G[0, 1 - y, -y, z] + Pi*G[-y, 0, -y, z]) + 
        G[1, 0, y]*(Pi*G[0, 1 - y, 1 - y, z] + Pi*G[1, 0, 1 - y, z] + 
          Pi*G[-y, 0, -y, z] + Pi*G[-y, 1 - y, 0, z]) + 
        Pi*G[1 - y, z]*G[0, 1, 1, 0, y] + G[1, y]*(Pi*G[0, 1, 0, 1 - y, z] + 
          Pi*G[0, 1, 1 - y, 0, z] + Pi*G[0, 1 - y, -y, -y, z] + 
          Pi*G[1 - y, -y, 0, 0, z]) + G[0, y]*(Pi*G[0, 1 - y, 0, 0, z] + 
          Pi*G[1, 1 - y, 1, 0, z] + Pi*G[1 - y, 0, 1 - y, 1 - y, z] + 
          Pi*G[-y, 0, -y, 1 - y, z]) + Pi*G[0, 1, 0, 0, 1, y] + 
        Pi*G[0, 1, 0, 1 - y, 1 - y, z] + Pi*G[0, 1, 1, 1, 0, y] + 
        Pi*G[0, 1, 1 - y, 0, 1 - y, z] + Pi*G[0, 1, 1 - y, 1 - y, 0, z] + 
        Pi*G[0, 1 - y, -y, -y, 1 - y, z] + Pi*G[1, 0, 0, 0, 1, y] + 
        Pi*G[1, 0, 1, 1, 0, y] + Pi*G[1 - y, 0, 1, 1, 0, z] + 
        Pi*G[1 - y, -y, 0, 0, 1 - y, z] + Pi*G[1 - y, -y, 0, 1 - y, 0, z] + 
        Pi*G[1 - y, -y, 1 - y, 0, 0, z]) + I*(Pi*G[0, 0, z]*G[0, 0, 1, y] + 
        Pi*G[0, 1, z]*G[0, 1, 0, y] + Pi*G[1 - y, 0, z]*G[0, 1, 0, y] + 
        (Pi*G[0, -y, z] + Pi*G[1, 0, z])*G[0, 1, 1, y] + 
        (Pi*G[1, 0, z] + Pi*G[1, 1 - y, z] + Pi*G[1 - y, 0, z])*
         G[1, 0, 0, y] + (Pi*G[0, 1, z] + Pi*G[0, -y, z])*G[1, 0, 1, y] + 
        (Pi*G[0, 0, z] + Pi*G[1, 1 - y, z])*G[1, 1, 0, y] + 
        G[0, 1, y]*(Pi*G[0, 1, 1 - y, z] + Pi*G[0, -y, 1 - y, z] + 
          Pi*G[1, 0, -y, z] + Pi*G[1, 1 - y, -y, z]) + 
        G[1, 0, y]*(Pi*G[0, 0, 1 - y, z] + Pi*G[0, 0, -y, z] + 
          Pi*G[1 - y, 0, 1 - y, z]) + G[0, 0, y]*(Pi*G[1, 1 - y, 0, z] + 
          Pi*G[-y, 0, 1 - y, z]) + Pi*G[1, z]*G[0, 0, 0, 1, y] + 
        Pi*G[1, z]*G[0, 0, 1, 1, y] + G[1 - y, z]*(Pi*G[0, 0, 1, 0, y] + 
          Pi*G[0, 1, 0, 0, y]) + G[-y, z]*(Pi^3*G[0, 1, y] + 
          Pi*G[0, 1, 1, 0, y]) + G[1, y]*(Pi*G[0, 1, 0, -y, z] + 
          Pi*G[0, 1, 1 - y, -y, z]) + Pi*G[1, z]*G[1, 1, 0, 0, y] + 
        Pi*G[1, z]*G[1, 1, 1, 0, y] + G[0, y]*(Pi*G[0, 0, 0, 1 - y, z] + 
          Pi*G[0, 0, 1 - y, 0, z] + Pi*G[0, 0, -y, 1 - y, z] + 
          Pi*G[0, 1 - y, 1 - y, 0, z] + Pi*G[0, -y, 1 - y, 1 - y, z] + 
          Pi*G[1 - y, 0, 0, 1 - y, z] + Pi*G[1 - y, 1, 0, 0, z] + 
          Pi*G[1 - y, 1 - y, 0, 1 - y, z] + Pi*G[1 - y, 1 - y, 1, 0, z] + 
          Pi*G[1 - y, 1 - y, 1 - y, 0, z]) + Pi*G[0, 0, 0, 0, 1, y] + 
        Pi*G[0, 1, 0, -y, 1 - y, z] + Pi*G[0, 1, 1 - y, -y, 1 - y, z] + 
        Pi*G[1, 1, 1, 1, 0, y] + Pi*G[1 - y, -y, 0, 1, 0, z] + 
        Pi*G[1 - y, -y, 1 - y, 1, 0, z]) - 
      (6*I)*(Pi*G[-y, -y, z]*G[0, 0, 1, y] + Pi*G[0, 1, y]*
         G[0, 0, 1 - y, z] + G[1, 1, y]*(Pi*G[1 - y, 0, -y, z] + 
          Pi*G[1 - y, -y, 0, z]) + Pi*G[1 - y, z]*G[0, 0, 0, 1, y] + 
        G[1, y]*(Pi*G[0, 0, 1 - y, -y, z] + Pi*G[0, 1, 0, 0, z] + 
          Pi*G[1 - y, 0, -y, 1 - y, z] + Pi*G[1 - y, -y, 0, 1 - y, z] + 
          Pi*G[1 - y, -y, 1 - y, 0, z]) + G[0, y]*(Pi*G[0, 1, 0, 0, z] + 
          Pi*G[1 - y, -y, 1 - y, 1 - y, z]) + Pi*G[0, 0, 1 - y, -y, 1 - y, 
          z] + Pi*G[0, 1, 0, 0, 1 - y, z] + Pi*G[0, 1, 0, 1 - y, 0, z] + 
        Pi*G[0, 1, 1 - y, 0, 0, z] + Pi*G[0, 1 - y, 1, 0, 0, z] + 
        Pi*G[1 - y, 0, -y, 1 - y, 1 - y, z] + Pi*G[1 - y, 1 - y, 0, 1, 0, 
          z] + Pi*G[1 - y, -y, 0, 1 - y, 1 - y, z] + 
        Pi*G[1 - y, -y, 1 - y, 0, 1 - y, z] + Pi*G[1 - y, -y, 1 - y, 1 - y, 
          0, z]) + (209*(G[1 - y, -y, z]*G[1, 1, 1, y] + 
         G[1, 1, y]*(G[1 - y, 1 - y, -y, z] + G[1 - y, -y, 1 - y, z]) + 
         G[1, y]*(G[1 - y, 1 - y, 1 - y, -y, z] + G[1 - y, 1 - y, -y, 1 - y, 
            z] + G[1 - y, -y, 1 - y, 1 - y, z]) + G[0, 0, 0, 1, 0, z] + 
         G[0, 0, 1, 0, 0, z] + G[0, 1, 0, 0, 0, z] + G[1 - y, 1 - y, 1 - y, 
          -y, 1 - y, z] + G[1 - y, 1 - y, -y, 1 - y, 1 - y, z] + 
         G[1 - y, -y, 1 - y, 1 - y, 1 - y, z]))/12 - 
      (16*I)*(Pi*G[1 - y, -y, z]*G[1, 1, 1, y] + Pi*G[1, 1, y]*
         G[1 - y, -y, 1 - y, z] + Pi*G[1, y]*G[1 - y, -y, 1 - y, 1 - y, z] + 
        Pi*G[0, 1, 0, 0, 0, z] + Pi*G[1 - y, -y, 1 - y, 1 - y, 1 - y, z]) + 
      (8*I)*(Pi*G[1 - y, -y, z]*G[0, 1, 1, y] + Pi*G[1, y]*
         G[1 - y, -y, 1 - y, -y, z] + Pi*G[0, 1, 0, 1, 0, z] + 
        Pi*G[1 - y, -y, 1 - y, -y, 1 - y, z]) + 
      (14*I)*(Pi*G[1, 1, y]*G[1 - y, -y, -y, z] + 
        Pi*G[1, y]*G[1 - y, -y, -y, 1 - y, z] + Pi*G[0, 1, 1, 0, 0, z] + 
        Pi*G[1 - y, -y, -y, 1 - y, 1 - y, z]) - 
      I*(Pi*G[1, 0, z]*G[0, 0, 0, y] + Pi*G[-y, 1 - y, z]*G[0, 0, 0, y] + 
        Pi*G[0, 1, y]*G[0, 0, 0, z] + (Pi*G[0, 1, z] + Pi*G[1, 1 - y, z])*
         G[0, 0, 1, y] + Pi^3*G[0, 0, 1, z] + Pi*G[1 - y, 1 - y, z]*
         G[0, 1, 0, y] + Pi*G[1, 1 - y, z]*G[0, 1, 1, y] + 
        G[1, 0, y]*(Pi*G[0, 0, 0, z] + Pi*G[0, 1, 1 - y, z]) + 
        Pi*G[0, 0, y]*G[0, 1 - y, 1 - y, z] + Pi*G[0, 1, z]*G[1, 1, 0, y] + 
        Pi*G[1, 0, z]*G[1, 1, 1, y] + G[1, 1, y]*(Pi*G[0, -y, 0, z] + 
          Pi*G[1, 0, 1 - y, z] + Pi*G[1, 0, -y, z] + Pi*G[1, 1 - y, 0, z] + 
          Pi*G[1, 1 - y, -y, z]) + Pi*G[0, 0, y]*G[1 - y, 0, 0, z] + 
        Pi*G[0, z]*G[0, 0, 0, 1, y] + Pi*G[1, z]*G[0, 1, 0, 0, y] + 
        Pi*G[1, z]*G[0, 1, 1, 0, y] + G[-y, z]*(Pi*G[0, 0, 0, 1, y] + 
          Pi*G[1, 0, 0, 0, y]) + Pi*G[1, z]*G[1, 0, 0, 1, y] + 
        Pi*G[1, z]*G[1, 0, 1, 1, y] + Pi*G[0, z]*G[1, 1, 1, 0, y] + 
        G[1, y]*(Pi*G[0, 0, -y, -y, z] + Pi*G[0, -y, 0, 1 - y, z] + 
          Pi*G[0, -y, 1 - y, 0, z] + Pi*G[1, 0, 1 - y, 1 - y, z] + 
          Pi*G[1, 0, -y, 1 - y, z] + Pi*G[1, 1 - y, 0, 1 - y, z] + 
          Pi*G[1, 1 - y, 1 - y, 0, z] + Pi*G[1, 1 - y, -y, 1 - y, z] + 
          Pi*G[1 - y, 1, 0, 0, z] + Pi*G[-y, 0, 0, 0, z]) + 
        G[0, y]*(Pi*G[0, 1 - y, 0, 1 - y, z] + Pi*G[1, 0, 0, 1 - y, z] + 
          Pi*G[1 - y, 0, 1 - y, 0, z] + Pi*G[-y, 1 - y, 1 - y, 0, z]) + 
        Pi*G[0, 0, -y, -y, 1 - y, z] + Pi*G[0, -y, 0, 1 - y, 1 - y, z] + 
        Pi*G[0, -y, 1 - y, 0, 1 - y, z] + Pi*G[0, -y, 1 - y, 1 - y, 0, z] + 
        Pi*G[1, 0, 1 - y, 1 - y, 1 - y, z] + Pi*G[1, 0, -y, 1 - y, 1 - y, 
          z] + Pi*G[1, 1 - y, 0, 1 - y, 1 - y, z] + 
        Pi*G[1, 1 - y, 1 - y, 0, 1 - y, z] + Pi*G[1, 1 - y, 1 - y, 1 - y, 0, 
          z] + Pi*G[1, 1 - y, -y, 1 - y, 1 - y, z] + 
        Pi*G[1 - y, 1, 0, 0, 1 - y, z] + Pi*G[1 - y, 1, 0, 1 - y, 0, z] + 
        Pi*G[1 - y, 1, 1 - y, 0, 0, z] + Pi*G[1 - y, 1 - y, 1, 1, 0, z] + 
        Pi*G[-y, 0, 0, 0, 1 - y, z] + Pi*G[-y, 0, 0, 1 - y, 0, z] + 
        Pi*G[-y, 0, 1, 0, 0, z] + Pi*G[-y, 0, 1 - y, 0, 0, z] + 
        Pi*G[-y, 1 - y, 0, 0, 0, z] + Pi*G[-y, 1 - y, 1, 0, 0, z]) + 
      (11*(G[1, 0, z]*G[0, 0, 1, y] + Pi^2*G[1 - y, z]*G[0, 1, 0, y] + 
         G[1, 0, z]*G[1, 1, 0, y] + G[1, 0, y]*(Pi^2*G[1, z] + 
           Pi^2*G[-y, 0, z] + G[0, 0, -y, z] + G[1, 1 - y, 0, z]) + 
         G[0, 1, y]*G[-y, -y, -y, z] + Pi^2*G[1, 1 - y, 1, 0, z] + 
         G[0, y]*(Pi^2*G[1, 1 - y, z] + Pi^2*G[-y, 1 - y, 0, z] + 
           G[0, 0, -y, 1 - y, z] + G[1 - y, 1 - y, 1, 0, z]) + 
         G[1, y]*(G[0, 1 - y, -y, -y, z] + G[1, 0, -y, -y, z] + 
           G[1, 1 - y, -y, -y, z] + G[-y, 0, 0, -y, z]) + 
         G[0, 1 - y, -y, -y, 1 - y, z] + G[1, 0, -y, -y, 1 - y, z] + 
         G[1, 1 - y, 1 - y, 1, 0, z] + G[1, 1 - y, -y, -y, 1 - y, z] + 
         G[1 - y, 0, 1, 1, 0, z] + G[-y, 0, 0, -y, 1 - y, z] + 
         G[-y, 0, 1, 1, 0, z] + G[-y, 1 - y, 1, 1, 0, z]))/12 + 
      G[0, y]*(G[0, 0, 1 - y, 1 - y, 1 - y, z] + G[0, 1, 0, 0, 1 - y, z] + 
        G[0, 1, 1, 1 - y, 0, z] + G[0, 1 - y, 0, 1, 0, z] + 
        G[0, 1 - y, 0, 1 - y, 1 - y, z] + G[0, 1 - y, 1, 1 - y, 0, z] + 
        G[0, -y, 0, 1 - y, 1 - y, z] + G[1, 0, 0, 1 - y, 1 - y, z] + 
        G[1, 1 - y, 1 - y, 0, 0, z] + G[1 - y, 0, 1 - y, 0, 0, z] + 
        G[1 - y, 0, 1 - y, -y, 1 - y, z] + G[1 - y, 0, -y, 0, 1 - y, z] + 
        G[1 - y, 1, 1 - y, 0, 0, z] + G[1 - y, 1 - y, 0, 0, 0, z] + 
        G[1 - y, -y, 1 - y, 1 - y, 0, z] + G[1 - y, -y, -y, 0, 1 - y, z] + 
        G[-y, 0, 0, 1 - y, 1 - y, z] + G[-y, 1 - y, 1 - y, 0, 0, z]) + 
      (5*I)*(G[-y, 1 - y, z]*(Pi*G[0, 1, 1, y] + Pi*G[1, 0, 1, y]) + 
        Pi*G[0, z]*G[0, 0, 1, 1, y] + Pi*G[-y, z]*G[0, 1, 1, 1, y] + 
        Pi*G[1, y]*G[1, 0, 0, -y, z] + Pi*G[0, z]*G[1, 1, 0, 0, y] + 
        G[-y, z]*(Pi*G[1, 0, 1, 1, y] + Pi*G[1, 1, 0, 1, y]) + 
        Pi*G[0, 0, 1, 1, 0, y] + Pi*G[1, 0, 0, -y, 1 - y, z] + 
        Pi*G[1, 1, 0, 0, 1, y] + Pi*G[-y, 1 - y, 1 - y, 1, 0, z]) - 
      (7*I)*((Pi*G[0, -y, z] + Pi*G[-y, 0, z])*G[1, 1, 1, y] + 
        Pi*G[0, 1, y]*G[1 - y, 0, 0, z] + G[1, 1, y]*(Pi*G[0, -y, 1 - y, z] + 
          Pi*G[-y, 0, 1 - y, z] + Pi*G[-y, 1 - y, 0, z]) + 
        Pi*G[0, z]*G[0, 1, 1, 1, y] + Pi*G[0, z]*G[1, 0, 0, 0, y] + 
        G[0, z]*(Pi*G[0, 1, 0, 0, y] + Pi*G[1, 0, 1, 1, y]) + 
        G[1 - y, z]*(Pi*G[0, 1, 1, 1, y] + Pi*G[1, 0, 1, 1, y]) + 
        G[1, y]*(Pi*G[0, -y, 1 - y, 1 - y, z] + Pi*G[1, 0, 0, 0, z] + 
          Pi*G[-y, 0, 1 - y, 1 - y, z] + Pi*G[-y, 1 - y, 0, 1 - y, z] + 
          Pi*G[-y, 1 - y, 1 - y, 0, z]) + G[0, y]*(Pi*G[1, 0, 0, 0, z] + 
          Pi*G[-y, 1 - y, 1 - y, 1 - y, z]) + Pi*G[0, 0, 1, 0, 0, y] + 
        Pi*G[0, -y, 1 - y, 1 - y, 1 - y, z] + Pi*G[1, 0, 0, 0, 1 - y, z] + 
        Pi*G[1, 0, 0, 1 - y, 0, z] + Pi*G[1, 0, 1 - y, 0, 0, z] + 
        Pi*G[1, 1, 0, 1, 1, y] + Pi*G[1, 1 - y, 0, 0, 0, z] + 
        Pi*G[1 - y, 1, 0, 0, 0, z] + Pi*G[-y, 0, 1 - y, 1 - y, 1 - y, z] + 
        Pi*G[-y, 1 - y, 0, 1 - y, 1 - y, z] + Pi*G[-y, 1 - y, 1 - y, 0, 
          1 - y, z] + Pi*G[-y, 1 - y, 1 - y, 1 - y, 0, z]) - 
      (17*I)*(Pi*G[-y, 1 - y, z]*G[1, 1, 1, y] + Pi*G[1, 1, y]*
         G[-y, 1 - y, 1 - y, z] + Pi*G[-y, z]*G[1, 1, 1, 1, y] + 
        Pi*G[1, y]*G[-y, 1 - y, 1 - y, 1 - y, z] + Pi*G[1, 0, 0, 0, 0, z] + 
        Pi*G[-y, 1 - y, 1 - y, 1 - y, 1 - y, z]) + 
      (10*I)*(Pi*G[1, y]*G[-y, 1 - y, 1 - y, -y, z] + 
        Pi*G[1, 0, 0, 1, 0, z] + Pi*G[-y, 1 - y, 1 - y, -y, 1 - y, z]) + 
      G[1, y]*(G[0, 0, 1 - y, -y, 0, z] + G[0, 1, 1, 0, -y, z] + 
        G[0, 1, 1, 1 - y, -y, z] + G[0, 1 - y, 1, 0, 1 - y, z] + 
        G[0, 1 - y, 1, 1 - y, 0, z] + G[0, 1 - y, -y, 0, 1 - y, z] + 
        G[0, 1 - y, -y, 1 - y, 0, z] + G[0, -y, 0, 0, 1 - y, z] + 
        G[0, -y, 0, 1 - y, 0, z] + G[0, -y, 1 - y, 0, 0, z] + 
        G[1, 0, 0, -y, 0, z] + G[1, 0, 1, 0, 1 - y, z] + 
        G[1, 0, 1, 1 - y, 0, z] + G[1, 0, 1 - y, -y, 0, z] + 
        G[1, 0, -y, 1 - y, -y, z] + G[1, 1, 0, 1 - y, -y, z] + 
        G[1, 1, 0, -y, -y, z] + G[1, 1, 1 - y, 0, -y, z] + 
        G[1, 1, 1 - y, -y, -y, z] + G[1, 1 - y, 0, -y, 0, z] + 
        G[1, 1 - y, 1 - y, -y, 0, z] + G[1, 1 - y, 1 - y, -y, -y, z] + 
        G[1, 1 - y, -y, 1 - y, -y, z] + G[1 - y, 0, 1, 0, 0, z] + 
        G[1 - y, 0, -y, 0, 0, z] + G[1 - y, 1, 0, 0, 1 - y, z] + 
        G[1 - y, 1, 0, 1 - y, 0, z] + G[1 - y, 1, 1 - y, 0, 0, z] + 
        G[1 - y, 1 - y, 0, 1, 0, z] + G[1 - y, -y, -y, -y, 1 - y, z] + 
        G[-y, 0, 0, 1, 0, z] + G[-y, 0, 1 - y, 1, 0, z] + 
        G[-y, 1 - y, 0, 1, 0, z] + G[-y, 1 - y, 1 - y, 1, 0, z] + 
        G[-y, 1 - y, 1 - y, -y, -y, z] + G[-y, 1 - y, -y, 0, 0, z]) - 
      G[0, y]*(G[0, 0, 1, 0, 1 - y, z] + G[0, 1 - y, 0, 0, 1 - y, z] + 
        G[0, 1 - y, 1 - y, 1, 0, z] + G[0, 1 - y, -y, 1 - y, 1 - y, z] + 
        G[1, 0, 0, -y, 1 - y, z] + G[1, 0, 1, 0, 1 - y, z] + 
        G[1, 0, 1, 1 - y, 0, z] + G[1, 0, 1 - y, -y, 1 - y, z] + 
        G[1, 1, 1 - y, 1 - y, 0, z] + G[1, 1 - y, 0, -y, 1 - y, z] + 
        G[1, 1 - y, 1 - y, 0, 1 - y, z] + G[1, 1 - y, 1 - y, 1 - y, 0, z] + 
        G[1, 1 - y, 1 - y, -y, 1 - y, z] + G[1 - y, 0, 0, -y, 1 - y, z] + 
        G[1 - y, 0, 1, 0, 0, z] + G[1 - y, 0, 1 - y, 1 - y, 0, z] + 
        G[1 - y, 1 - y, -y, 1 - y, 0, z] + G[-y, 0, 0, 0, 1 - y, z] + 
        G[-y, 0, 0, 1, 0, z] + G[-y, 0, 0, 1 - y, 0, z] + 
        G[-y, 0, 1 - y, 1, 0, z] + G[-y, 1 - y, 0, 1, 0, z] + 
        G[-y, 1 - y, 1 - y, 1, 0, z] + G[-y, 1 - y, -y, 0, 1 - y, z] + 
        G[-y, 1 - y, -y, 1 - y, 0, z] + G[-y, -y, 0, 0, 1 - y, z]) + 
      (2*I)*((Pi*G[0, -y, z] + Pi*G[1, 1, z] + Pi*G[1 - y, 1, z])*
         G[0, 0, 1, y] + Pi*G[0, 1 - y, z]*G[0, 1, 0, y] + 
        (Pi*G[1, 0, z] + Pi*G[1 - y, 1, z])*G[0, 1, 0, y] + 
        Pi*G[-y, 0, z]*G[1, 0, 0, y] + Pi*G[-y, -y, z]*G[1, 0, 0, y] + 
        (Pi*G[1, 0, z] + Pi*G[1, 1 - y, z])*G[1, 0, 1, y] + 
        Pi*G[1 - y, -y, z]*G[1, 0, 1, y] + Pi*G[-y, 0, z]*G[1, 0, 1, y] + 
        Pi*G[1, 1, z]*G[1, 1, 0, y] + G[1, 1, y]*(Pi*G[1, 1, 0, z] + 
          Pi*G[1 - y, 1, 0, z]) + Pi*G[0, 1, y]*G[1 - y, 1 - y, -y, z] + 
        Pi*G[0, 1, y]*G[1 - y, -y, 1 - y, z] + G[1, 0, y]*
         (Pi*G[1, 1, 1 - y, z] + Pi*G[1, 1 - y, 1 - y, z] + 
          Pi*G[1 - y, 0, -y, z] + Pi*G[1 - y, 1, 0, z] + 
          Pi*G[1 - y, 1 - y, 0, z] + Pi*G[1 - y, -y, 0, z] + 
          Pi*G[-y, 0, 0, z] + Pi*G[-y, 0, 1 - y, z]) + 
        G[0, 0, y]*(Pi*G[1, 0, 1 - y, z] + Pi*G[1, 1, 0, z] + 
          Pi*G[-y, 1 - y, 0, z]) + G[0, 1, y]*(Pi*G[1, 1 - y, 0, z] + 
          Pi*G[1 - y, 0, -y, z] + Pi*G[-y, 1 - y, 0, z]) + 
        Pi*G[0, 0, y]*G[-y, -y, 1 - y, z] + Pi*G[1, z]*G[0, 0, 1, 0, y] + 
        Pi*G[-y, z]*G[0, 0, 1, 0, y] + Pi*G[1, z]*G[1, 1, 0, 1, y] + 
        G[1 - y, z]*(Pi*G[1, 0, 0, 0, y] + Pi*G[1, 1, 1, 0, y]) + 
        G[0, y]*(Pi*G[0, 1, 0, 1 - y, z] + Pi*G[0, 1 - y, 1, 0, z] + 
          Pi*G[0, -y, 0, 1 - y, z] + Pi*G[1, 0, 1 - y, 0, z] + 
          Pi*G[1, 0, 1 - y, 1 - y, z] + Pi*G[1 - y, 0, -y, 1 - y, z] + 
          Pi*G[1 - y, 1, 1 - y, 0, z] + Pi*G[1 - y, -y, 1 - y, 0, z] + 
          Pi*G[-y, 1 - y, 0, 0, z] + Pi*G[-y, 1 - y, 0, 1 - y, z]) + 
        G[1, y]*(Pi*G[0, -y, 0, 0, z] + Pi*G[1, 0, 1 - y, -y, z] + 
          Pi*G[1, 0, -y, 0, z] + Pi*G[1, 1, 0, 1 - y, z] + 
          Pi*G[1, 1, 1 - y, 0, z] + Pi*G[1, 1 - y, 0, -y, z] + 
          Pi*G[1, 1 - y, -y, 0, z] + Pi*G[1 - y, 1, 0, 1 - y, z] + 
          Pi*G[1 - y, 1, 1 - y, 0, z] + Pi*G[-y, 0, 1, 0, z] + 
          Pi*G[-y, 1 - y, 1, 0, z] + Pi*G[-y, -y, 0, 0, z]) + 
        Pi*G[0, -y, 0, 0, 1 - y, z] + Pi*G[0, -y, 0, 1 - y, 0, z] + 
        Pi*G[0, -y, 1 - y, 0, 0, z] + Pi*G[1, 0, 1 - y, -y, 1 - y, z] + 
        Pi*G[1, 0, -y, 0, 1 - y, z] + Pi*G[1, 0, -y, 1 - y, 0, z] + 
        Pi*G[1, 1, 0, 1 - y, 1 - y, z] + Pi*G[1, 1, 1 - y, 0, 1 - y, z] + 
        Pi*G[1, 1, 1 - y, 1 - y, 0, z] + Pi*G[1, 1 - y, 0, -y, 1 - y, z] + 
        Pi*G[1, 1 - y, -y, 0, 1 - y, z] + Pi*G[1, 1 - y, -y, 1 - y, 0, z] + 
        Pi*G[1 - y, 1, 0, 1 - y, 1 - y, z] + Pi*G[1 - y, 1, 1 - y, 0, 1 - y, 
          z] + Pi*G[1 - y, 1, 1 - y, 1 - y, 0, z] + 
        Pi*G[-y, 0, 1, 0, 1 - y, z] + Pi*G[-y, 0, 1, 1 - y, 0, z] + 
        Pi*G[-y, 0, 1 - y, 1, 0, z] + Pi*G[-y, 1 - y, 0, 1, 0, z] + 
        Pi*G[-y, 1 - y, 1, 0, 1 - y, z] + Pi*G[-y, 1 - y, 1, 1 - y, 0, z] + 
        Pi*G[-y, -y, 0, 0, 1 - y, z] + Pi*G[-y, -y, 0, 1 - y, 0, z] + 
        Pi*G[-y, -y, 1 - y, 0, 0, z]) + 
      (121*(G[1, 1, z]*(G[0, 1, 0, y] + G[1, 0, 1, y]) + 
         G[-y, 1 - y, z]*G[1, 1, 1, y] + G[0, 1, y]*G[1, 1, 1 - y, z] + 
         G[1, 1, y]*G[-y, 1 - y, 1 - y, z] + G[-y, z]*G[1, 1, 1, 1, y] + 
         G[1, y]*(G[1, 1, 0, -y, z] + G[1, 1, 1 - y, -y, z] + 
           G[1 - y, 0, 0, -y, z] + G[-y, 1 - y, 1 - y, 1 - y, z]) + 
         G[0, 1 - y, 1 - y, 1, 0, z] + G[1, 0, 0, 0, 0, z] + 
         G[1, 1, 0, -y, 1 - y, z] + G[1, 1, 1 - y, -y, 1 - y, z] + 
         G[1 - y, 0, 0, -y, 1 - y, z] + G[-y, 1 - y, 1 - y, 1 - y, 1 - y, 
          z] + G[-y, -y, 0, 1, 0, z] + G[-y, -y, 1 - y, 1, 0, z]))/12 + 
      (12*I)*(Pi*G[-y, -y, z]*G[1, 1, 1, y] + G[1, 1, y]*
         (Pi*G[-y, 1 - y, -y, z] + Pi*G[-y, -y, 1 - y, z]) + 
        G[1, y]*(Pi*G[-y, 1 - y, -y, 1 - y, z] + Pi*G[-y, -y, 1 - y, 1 - y, 
            z]) + Pi*G[1, 0, 1, 0, 0, z] + Pi*G[1, 1, 0, 0, 0, z] + 
        Pi*G[-y, 1 - y, -y, 1 - y, 1 - y, z] + 
        Pi*G[-y, -y, 1 - y, 1 - y, 1 - y, z]) - 
      G[1, y]*(G[0, 1, 1, 0, 1 - y, z] + G[0, 1, 1, 1 - y, 0, z] + 
        G[0, 1 - y, 0, 1, 0, z] + G[0, 1 - y, 1, 0, -y, z] + 
        G[0, 1 - y, 1, 1 - y, -y, z] + G[0, 1 - y, 1 - y, -y, -y, z] + 
        G[0, 1 - y, -y, 0, 0, z] + G[0, 1 - y, -y, 1 - y, -y, z] + 
        G[0, -y, 0, -y, -y, z] + G[1 - y, 0, 1, 0, 1 - y, z] + 
        G[1 - y, 0, 1, 1 - y, 0, z] + G[1 - y, 0, 1 - y, -y, 0, z] + 
        G[1 - y, 1, 0, 0, -y, z] + G[1 - y, -y, -y, 0, 0, z] + 
        G[1 - y, -y, -y, 1 - y, -y, z] + G[-y, -y, 1 - y, -y, 1 - y, z]) - 
      (11*(Pi^2*G[1, z]*G[1, 1, y] + G[0, 1, y]*(Pi^2*G[1, z] + 
           G[1, 0, -y, z] + G[1, 1, 0, z] + G[1, 1 - y, -y, z]) + 
         G[1, 0, y]*(G[0, -y, -y, z] + G[1, 1, 0, z] + G[-y, -y, -y, z]) + 
         G[1, y]*(Pi^2*G[1, 1 - y, z] + G[0, 0, 0, -y, z] + 
           G[0, -y, -y, -y, z] + G[1, 1, 1, 0, z] + G[-y, 0, -y, -y, z] + 
           G[-y, -y, 0, -y, z] + G[-y, -y, -y, 0, z]) + 
         G[0, y]*(Pi^2*G[0, 1, z] + G[0, -y, -y, 1 - y, z] + 
           G[1, 1, 1, 0, z] + G[1, 1, 1 - y, 0, z] + G[1 - y, 1, 1, 0, z] + 
           G[-y, -y, 0, 1 - y, z] + G[-y, -y, -y, 1 - y, z]) + 
         G[0, 0, 0, -y, 1 - y, z] + G[0, -y, -y, -y, 1 - y, z] + 
         G[1, 1, 1, 0, 1 - y, z] + G[1, 1, 1, 1 - y, 0, z] + 
         G[1, 1, 1 - y, 1, 0, z] + G[1, 1 - y, 1, 1, 0, z] + 
         G[1 - y, 1, 1, 1, 0, z] + G[1 - y, 1 - y, 1 - y, 1, 0, z] + 
         G[-y, 0, -y, -y, 1 - y, z] + G[-y, -y, 0, -y, 1 - y, z] + 
         G[-y, -y, -y, 0, 1 - y, z] + G[-y, -y, -y, 1 - y, 0, z]))/12 - 
      (11*(G[1, 0, z]*G[0, 0, 0, y] + G[-y, 1 - y, z]*G[0, 0, 0, y] + 
         (G[0, 1, z] + G[-y, 0, z])*G[0, 0, 1, y] + 
         G[0, 0, y]*G[0, 1, 0, z] + Pi^2*G[0, z]*G[0, 1, 1, y] + 
         G[1 - y, -y, z]*G[1, 0, 0, y] + G[0, 0, y]*G[1, 0, 0, z] + 
         G[1, 1 - y, z]*G[1, 0, 1, y] + G[0, 1, z]*G[1, 1, 0, y] + 
         (G[0, -y, z] + G[1, 0, z] + G[-y, 0, z])*G[1, 1, 1, y] + 
         G[1, 0, y]*(G[0, 1, 1 - y, z] + G[1 - y, 1 - y, -y, z]) + 
         G[0, 0, y]*G[1 - y, -y, 1 - y, z] + G[0, 0, y]*G[-y, 1 - y, 1 - y, 
           z] + G[1, 1, y]*(Pi^2*G[0, -y, z] + G[0, 1, 0, z] + 
           G[0, -y, 1 - y, z] + G[1, 0, 0, z] + G[1, 0, 1 - y, z] + 
           G[1, 1 - y, 0, z] + G[1 - y, 0, -y, z] + G[1 - y, -y, 0, z] + 
           G[-y, 0, 0, z] + G[-y, 0, 1 - y, z] + G[-y, 1 - y, 0, z] + 
           G[-y, -y, -y, z]) + G[1, z]*G[0, 0, 1, 0, y] + 
         G[-y, z]*(G[0, 0, 1, 1, y] + G[1, 0, 0, 0, y]) + 
         G[1, z]*G[1, 1, 0, 1, y] + Pi^2*G[1, 1 - y, 0, 0, z] + 
         G[0, y]*(G[0, 0, 1, 0, z] + G[0, 1, 0, 0, z] + G[1, 0, 0, 0, z] + 
           G[1, 0, 0, 1 - y, z] + G[1 - y, 1 - y, -y, 1 - y, z] + 
           G[1 - y, -y, 1 - y, 1 - y, z] + G[-y, 1 - y, 1 - y, 0, z] + 
           G[-y, 1 - y, 1 - y, 1 - y, z]) + G[1, y]*
          (Pi^2*G[0, -y, 1 - y, z] + Pi^2*G[1, 0, 0, z] + G[0, 0, 1, 0, z] + 
           G[0, 1, 0, 0, z] + G[0, 1, 0, 1 - y, z] + G[0, 1, 1 - y, 0, z] + 
           G[0, 1 - y, -y, 0, z] + G[0, -y, 1 - y, 1 - y, z] + 
           G[1, 0, 0, 0, z] + G[1, 0, 0, 1 - y, z] + G[1, 0, 1 - y, 0, z] + 
           G[1, 0, 1 - y, 1 - y, z] + G[1, 1 - y, 0, 0, z] + 
           G[1, 1 - y, 0, 1 - y, z] + G[1, 1 - y, 1 - y, 0, z] + 
           G[1 - y, 0, 1, 0, z] + G[1 - y, 0, -y, 1 - y, z] + 
           G[1 - y, 1 - y, 0, -y, z] + G[1 - y, 1 - y, -y, 0, z] + 
           G[1 - y, -y, 0, 0, z] + G[1 - y, -y, 0, 1 - y, z] + 
           G[1 - y, -y, 1 - y, 0, z] + G[-y, 0, 0, 0, z] + 
           G[-y, 0, 0, 1 - y, z] + G[-y, 0, 1 - y, 0, z] + 
           G[-y, 0, 1 - y, 1 - y, z] + G[-y, 1 - y, 0, 0, z] + 
           G[-y, 1 - y, 0, 1 - y, z] + G[-y, 1 - y, 1 - y, 0, z] + 
           G[-y, -y, 1 - y, -y, z] + G[-y, -y, -y, 1 - y, z]) + 
         G[0, 0, 1, 0, 1 - y, z] + G[0, 0, 1, 1 - y, 0, z] + 
         G[0, 0, 1 - y, 1, 0, z] + G[0, 1, 0, 0, 1 - y, z] + 
         G[0, 1, 0, 1 - y, 0, z] + G[0, 1, 0, 1 - y, 1 - y, z] + 
         G[0, 1, 1 - y, 0, 0, z] + G[0, 1, 1 - y, 0, 1 - y, z] + 
         G[0, 1, 1 - y, 1 - y, 0, z] + G[0, 1 - y, 1, 0, 0, z] + 
         G[0, 1 - y, -y, 0, 1 - y, z] + G[0, 1 - y, -y, 1 - y, 0, z] + 
         G[0, -y, 1 - y, 1 - y, 1 - y, z] + G[1, 0, 0, 0, 1 - y, z] + 
         G[1, 0, 0, 1 - y, 0, z] + G[1, 0, 0, 1 - y, 1 - y, z] + 
         G[1, 0, 1 - y, 0, 0, z] + G[1, 0, 1 - y, 0, 1 - y, z] + 
         G[1, 0, 1 - y, 1 - y, 0, z] + G[1, 0, 1 - y, 1 - y, 1 - y, z] + 
         G[1, 1, 0, 1, 0, z] + G[1, 1, 1, 0, 0, z] + G[1, 1 - y, 0, 0, 0, 
          z] + G[1, 1 - y, 0, 0, 1 - y, z] + G[1, 1 - y, 0, 1 - y, 0, z] + 
         G[1, 1 - y, 0, 1 - y, 1 - y, z] + G[1, 1 - y, 1 - y, 0, 0, z] + 
         G[1, 1 - y, 1 - y, 0, 1 - y, z] + G[1, 1 - y, 1 - y, 1 - y, 0, z] + 
         G[1 - y, 0, 1, 0, 1 - y, z] + G[1 - y, 0, 1, 1 - y, 0, z] + 
         G[1 - y, 0, -y, 1 - y, 1 - y, z] + G[1 - y, 1, 0, 0, 0, z] + 
         G[1 - y, 1 - y, 0, -y, 1 - y, z] + G[1 - y, 1 - y, -y, 0, 1 - y, 
          z] + G[1 - y, 1 - y, -y, 1 - y, 0, z] + G[1 - y, -y, 0, 0, 1 - y, 
          z] + G[1 - y, -y, 0, 1 - y, 0, z] + G[1 - y, -y, 0, 1 - y, 1 - y, 
          z] + G[1 - y, -y, 1 - y, 0, 0, z] + G[1 - y, -y, 1 - y, 0, 1 - y, 
          z] + G[1 - y, -y, 1 - y, 1 - y, 0, z] + G[-y, 0, 0, 0, 1 - y, z] + 
         G[-y, 0, 0, 1 - y, 0, z] + G[-y, 0, 0, 1 - y, 1 - y, z] + 
         G[-y, 0, 1 - y, 0, 0, z] + G[-y, 0, 1 - y, 0, 1 - y, z] + 
         G[-y, 0, 1 - y, 1 - y, 0, z] + G[-y, 0, 1 - y, 1 - y, 1 - y, z] + 
         G[-y, 1 - y, 0, 0, 0, z] + G[-y, 1 - y, 0, 0, 1 - y, z] + 
         G[-y, 1 - y, 0, 1 - y, 0, z] + G[-y, 1 - y, 0, 1 - y, 1 - y, z] + 
         G[-y, 1 - y, 1 - y, 0, 0, z] + G[-y, 1 - y, 1 - y, 0, 1 - y, z] + 
         G[-y, 1 - y, 1 - y, 1 - y, 0, z] + G[-y, -y, 1 - y, -y, 1 - y, z] + 
         G[-y, -y, -y, 1 - y, 1 - y, z]))/3 + 
      (11*((Pi^2*G[0, z] + G[-y, 1 - y, z])*G[0, 0, 1, y] + 
         G[0, 1, y]*G[0, 1, 0, z] + G[1, 0, z]*G[0, 1, 1, y] + 
         G[1, 0, z]*G[1, 0, 0, y] + G[-y, -y, z]*(G[0, 0, 1, y] + 
           G[1, 0, 0, y]) + G[-y, 0, z]*G[1, 0, 1, y] + 
         G[-y, 1 - y, z]*G[1, 0, 1, y] + G[1 - y, -y, z]*
          (G[0, 1, 0, y] + G[1, 0, 1, y]) + Pi^2*G[1, 1, 1 - y, z] + 
         G[0, 1, y]*G[1 - y, -y, 1 - y, z] + (G[0, 1, y] + G[1, 0, y])*
          G[1 - y, -y, -y, z] + G[0, 0, y]*(G[1, 1, 0, z] + 
           G[1, 1 - y, 0, z] + G[-y, 0, 1 - y, z]) + 
         G[0, 1, y]*(G[1, 0, 0, z] + G[1, 0, 1 - y, z] + G[-y, 1 - y, 0, 
            z]) + G[1, 0, y]*(Pi^2*G[0, 1 - y, z] + G[0, 1, 0, z] + 
           G[0, 1 - y, -y, z] + G[1, 0, 0, z] + G[1, 0, 1 - y, z] + 
           G[-y, 1 - y, 1 - y, z]) + G[1, 0, y]*G[-y, 1 - y, -y, z] + 
         G[1, 1, y]*(G[0, 1 - y, -y, z] + G[0, -y, -y, z] + G[1, 1, 0, z] + 
           G[-y, 0, -y, z] + G[-y, -y, 0, z]) + G[0, 0, y]*
          G[-y, -y, 1 - y, z] + G[-y, z]*G[1, 0, 0, 1, y] + 
         G[-y, z]*G[1, 1, 0, 1, y] + G[0, y]*G[1 - y, -y, -y, 1 - y, z] + 
         G[0, y]*(G[0, 1, 1, 0, z] + G[0, 1, 1 - y, 0, z] + 
           G[0, 1 - y, -y, 1 - y, z] + G[1, 0, 1, 0, z] + G[1, 1, 0, 0, z] + 
           G[1, 1 - y, 0, 0, z] + G[1 - y, 0, 1, 0, z] + G[1 - y, -y, 0, 
            1 - y, z] + G[-y, 0, 1 - y, 1 - y, z]) + 
         G[0, y]*G[-y, 1 - y, -y, 1 - y, z] + G[0, y]*G[-y, -y, 1 - y, 1 - y, 
           z] + G[1, y]*(Pi^2*G[1, 1, z] + G[0, 1, 1, 0, z] + 
           G[0, 1 - y, 1 - y, -y, z] + G[0, 1 - y, -y, 1 - y, z] + 
           G[0, -y, 1 - y, -y, z] + G[0, -y, -y, 0, z] + G[0, -y, -y, 1 - y, 
            z] + G[1, 0, 1, 0, z] + G[1, 0, -y, 0, z] + G[1, 1, 0, 0, z] + 
           G[1, 1, 0, 1 - y, z] + G[1, 1, 1 - y, 0, z] + G[1, 1 - y, -y, 0, 
            z] + G[1 - y, 0, -y, -y, z] + G[1 - y, 1, 1, 0, z] + 
           G[1 - y, -y, 0, -y, z] + G[1 - y, -y, -y, 0, z] + 
           G[-y, 0, 1, 0, z] + G[-y, 0, 1 - y, -y, z] + G[-y, 0, -y, 1 - y, 
            z] + G[-y, 1 - y, 0, -y, z] + G[-y, 1 - y, 1, 0, z] + 
           G[-y, 1 - y, -y, 0, z] + G[-y, 1 - y, -y, -y, z] + 
           G[-y, -y, 0, 0, z] + G[-y, -y, 0, 1 - y, z] + G[-y, -y, 1 - y, 0, 
            z] + G[-y, -y, -y, -y, z]) + G[0, 1, 1, 0, 1 - y, z] + 
         G[0, 1, 1, 1 - y, 0, z] + G[0, 1, 1 - y, 1, 0, z] + 
         G[0, 1 - y, 1, 1, 0, z] + G[0, 1 - y, 1 - y, -y, 1 - y, z] + 
         G[0, 1 - y, -y, 1 - y, 1 - y, z] + G[0, -y, 1 - y, -y, 1 - y, z] + 
         G[0, -y, -y, 0, 1 - y, z] + G[0, -y, -y, 1 - y, 0, z] + 
         G[0, -y, -y, 1 - y, 1 - y, z] + G[1, 0, 1, 0, 1 - y, z] + 
         G[1, 0, 1, 1, 0, z] + G[1, 0, 1, 1 - y, 0, z] + 
         G[1, 0, 1 - y, 1, 0, z] + G[1, 0, -y, 0, 1 - y, z] + 
         G[1, 0, -y, 1 - y, 0, z] + G[1, 1, 0, 0, 1 - y, z] + 
         G[1, 1, 0, 1 - y, 0, z] + G[1, 1, 0, 1 - y, 1 - y, z] + 
         G[1, 1, 1, 1, 0, z] + G[1, 1, 1 - y, 0, 0, z] + 
         G[1, 1, 1 - y, 0, 1 - y, z] + G[1, 1, 1 - y, 1 - y, 0, z] + 
         G[1, 1 - y, 0, 1, 0, z] + G[1, 1 - y, 1, 0, 0, z] + 
         G[1, 1 - y, -y, 0, 1 - y, z] + G[1, 1 - y, -y, 1 - y, 0, z] + 
         G[1 - y, 0, 0, 1, 0, z] + G[1 - y, 0, 1, 0, 0, z] + 
         G[1 - y, 0, -y, -y, 1 - y, z] + G[1 - y, 1, 0, 1, 0, z] + 
         G[1 - y, 1, 1, 0, 0, z] + G[1 - y, 1, 1, 0, 1 - y, z] + 
         G[1 - y, 1, 1, 1 - y, 0, z] + G[1 - y, -y, 0, -y, 1 - y, z] + 
         G[1 - y, -y, -y, 0, 1 - y, z] + G[1 - y, -y, -y, 1 - y, 0, z] + 
         G[-y, 0, 1, 0, 1 - y, z] + G[-y, 0, 1, 1 - y, 0, z] + 
         G[-y, 0, 1 - y, -y, 1 - y, z] + G[-y, 0, -y, 1 - y, 1 - y, z] + 
         G[-y, 1 - y, 0, -y, 1 - y, z] + G[-y, 1 - y, 1, 0, 1 - y, z] + 
         G[-y, 1 - y, 1, 1 - y, 0, z] + G[-y, 1 - y, -y, 0, 1 - y, z] + 
         G[-y, 1 - y, -y, 1 - y, 0, z] + G[-y, 1 - y, -y, -y, 1 - y, z] + 
         G[-y, -y, 0, 0, 1 - y, z] + G[-y, -y, 0, 1 - y, 0, z] + 
         G[-y, -y, 0, 1 - y, 1 - y, z] + G[-y, -y, 1 - y, 0, 0, z] + 
         G[-y, -y, 1 - y, 0, 1 - y, z] + G[-y, -y, 1 - y, 1 - y, 0, z] + 
         G[-y, -y, -y, -y, 1 - y, z]))/6 - 
      (8*I)*(Pi*G[0, 1, y]*G[-y, -y, -y, z] + Pi*G[-y, z]*G[0, 0, 1, 1, y] + 
        G[1, y]*(Pi*G[1 - y, 0, 0, -y, z] + Pi*G[-y, -y, -y, -y, z]) + 
        Pi*G[0, 1, 0, 0, 0, y] + Pi*G[0, 1, 1, 1, 1, y] + 
        Pi*G[0, 1 - y, 1 - y, 1, 0, z] + Pi*G[1, 0, 0, 0, 0, y] + 
        Pi*G[1, 0, 1, 1, 1, y] + Pi*G[1, 1, 1, 1, 0, z] + 
        Pi*G[1 - y, 0, 0, -y, 1 - y, z] + Pi*G[-y, -y, -y, -y, 1 - y, z]) + 
      G[0, 0, 1 - y, -y, 0, 1 - y, z] + G[0, 0, 1 - y, -y, 1 - y, 0, z] - 
      G[0, 1, 1, 0, 1, 0, z] - G[0, 1, 1, 0, 1 - y, 1 - y, z] + 
      G[0, 1, 1, 0, -y, 1 - y, z] + G[0, 1, 1, 1, 0, 0, z] - 
      G[0, 1, 1, 1 - y, 0, 1 - y, z] - G[0, 1, 1, 1 - y, 1 - y, 0, z] + 
      G[0, 1, 1, 1 - y, -y, 1 - y, z] - G[0, 1 - y, 0, 1, 0, 1 - y, z] - 
      G[0, 1 - y, 0, 1, 1 - y, 0, z] + G[0, 1 - y, 1, 0, 1 - y, 1 - y, z] - 
      G[0, 1 - y, 1, 0, -y, 1 - y, z] + G[0, 1 - y, 1, 1 - y, 0, 1 - y, z] + 
      G[0, 1 - y, 1, 1 - y, 1 - y, 0, z] - G[0, 1 - y, 1, 1 - y, -y, 1 - y, 
       z] - G[0, 1 - y, 1 - y, -y, -y, 1 - y, z] - G[0, 1 - y, -y, 0, 0, 
       1 - y, z] - G[0, 1 - y, -y, 0, 1 - y, 0, z] + 
      G[0, 1 - y, -y, 0, 1 - y, 1 - y, z] - G[0, 1 - y, -y, 1 - y, 0, 0, z] + 
      G[0, 1 - y, -y, 1 - y, 0, 1 - y, z] + G[0, 1 - y, -y, 1 - y, 1 - y, 0, 
       z] - G[0, 1 - y, -y, 1 - y, -y, 1 - y, z] + G[0, -y, 0, 0, 1 - y, 
       1 - y, z] + G[0, -y, 0, 1 - y, 0, 1 - y, z] + 
      G[0, -y, 0, 1 - y, 1 - y, 0, z] - G[0, -y, 0, -y, -y, 1 - y, z] + 
      G[0, -y, 1 - y, 0, 0, 1 - y, z] + G[0, -y, 1 - y, 0, 1 - y, 0, z] + 
      G[0, -y, 1 - y, 1 - y, 0, 0, z] - G[0, -y, 1 - y, 1 - y, 1, 0, z] + 
      G[1, 0, 0, 1, 1, 0, z] + G[1, 0, 0, -y, 0, 1 - y, z] + 
      G[1, 0, 0, -y, 1 - y, 0, z] + G[1, 0, 1, 0, 1 - y, 1 - y, z] + 
      G[1, 0, 1, 1 - y, 0, 1 - y, z] + G[1, 0, 1, 1 - y, 1 - y, 0, z] + 
      G[1, 0, 1 - y, -y, 0, 1 - y, z] + G[1, 0, 1 - y, -y, 1 - y, 0, z] + 
      G[1, 0, -y, 1 - y, -y, 1 - y, z] - G[1, 1, 0, 1, 0, 0, z] + 
      G[1, 1, 0, 1 - y, -y, 1 - y, z] + G[1, 1, 0, -y, -y, 1 - y, z] + 
      (13*(G[0, 1, 1, y]*G[0, 1 - y, 0, z] + G[0, 1, 1, y]*
          G[1 - y, 0, 1 - y, z] + G[0, 0, 1, y]*(G[1 - y, 1 - y, 1, z] + 
           G[1 - y, 1 - y, -y, z]) + G[0, 0, z]*G[0, 1, 1, 1, y] + 
         G[0, 0, z]*G[1, 0, 0, 0, y] + G[0, 1 - y, z]*G[1, 0, 1, 1, y] + 
         G[0, 0, z]*(G[0, 1, 0, 0, y] + G[1, 0, 1, 1, y]) + 
         G[1 - y, 1 - y, z]*G[1, 1, 0, 1, y] + G[0, 1, y]*
          G[1 - y, 0, 0, 0, z] + G[-y, z]*G[0, 1, 1, 1, 0, y] + 
         G[0, z]*(G[0, 0, 1, 0, 0, y] + G[1, 1, 0, 1, 1, y]) + 
         G[1 - y, z]*G[1, 1, 1, 0, 1, y] + G[0, 0, 0, 1, 1, 1, y] + 
         G[0, 0, 1, 0, 1, 1, y] + G[1, 1, 0, 1, 0, 0, y] + 
         G[1, 1, 1, 0, 0, 0, y]))/2 + G[1, 1, 1 - y, 0, -y, 1 - y, z] + 
      G[1, 1, 1 - y, -y, -y, 1 - y, z] + G[1, 1 - y, 0, -y, 0, 1 - y, z] + 
      G[1, 1 - y, 0, -y, 1 - y, 0, z] + G[1, 1 - y, 1 - y, -y, 0, 1 - y, z] + 
      G[1, 1 - y, 1 - y, -y, 1 - y, 0, z] + G[1, 1 - y, 1 - y, -y, -y, 1 - y, 
       z] + G[1, 1 - y, -y, 1 - y, -y, 1 - y, z] - G[1 - y, 0, 0, 1, 1, 0, 
       z] + 9*(G[1, 1, y]*G[1 - y, 0, 0, -y, z] + 
        G[0, 1, y]*G[1 - y, 1 - y, 0, 1 - y, z] + 
        G[1, y]*G[1 - y, 0, 0, -y, 1 - y, z] + G[0, 1 - y, 1 - y, 1, 0, 0, 
         z] + G[1 - y, 0, 0, -y, 1 - y, 1 - y, z]) + 
      G[1 - y, 0, 1, 0, 0, 1 - y, z] - G[1 - y, 0, 1, 0, 1, 0, z] + 
      G[1 - y, 0, 1, 0, 1 - y, 0, z] - G[1 - y, 0, 1, 0, 1 - y, 1 - y, z] + 
      G[1 - y, 0, 1, 1 - y, 0, 0, z] - G[1 - y, 0, 1, 1 - y, 0, 1 - y, z] - 
      G[1 - y, 0, 1, 1 - y, 1 - y, 0, z] - G[1 - y, 0, 1 - y, -y, 0, 1 - y, 
       z] - G[1 - y, 0, 1 - y, -y, 1 - y, 0, z] + G[1 - y, 0, -y, 0, 0, 
       1 - y, z] - G[1 - y, 0, -y, 0, 1, 0, z] + G[1 - y, 0, -y, 0, 1 - y, 0, 
       z] + G[1 - y, 0, -y, 1 - y, 0, 0, z] - G[1 - y, 0, -y, 1 - y, 1, 0, 
       z] + G[1 - y, 1, 0, 0, 1 - y, 1 - y, z] - G[1 - y, 1, 0, 0, -y, 1 - y, 
       z] + G[1 - y, 1, 0, 1 - y, 0, 1 - y, z] + G[1 - y, 1, 0, 1 - y, 1 - y, 
       0, z] + G[1 - y, 1, 1 - y, 0, 0, 1 - y, z] + G[1 - y, 1, 1 - y, 0, 
       1 - y, 0, z] - G[1 - y, 1, 1 - y, 1, 1, 0, z] + 
      G[1 - y, 1, 1 - y, 1 - y, 0, 0, z] + G[1 - y, 1 - y, 0, 1, 0, 1 - y, 
       z] + G[1 - y, 1 - y, 0, 1, 1 - y, 0, z] + 
      (21*(G[1, 0, 1, y]*G[1 - y, 1 - y, 0, z] + G[1 - y, 1 - y, z]*
          G[0, 1, 1, 1, y] + G[1 - y, 0, z]*G[1, 1, 0, 1, y] + 
         G[1, y]*(G[1 - y, 0, 1 - y, 0, -y, z] + G[1 - y, 1 - y, 0, 1 - y, 
            -y, z]) + G[0, 0, 0, 1, 0, 0, y] + G[0, 0, 1 - y, 0, 1, 0, z] + 
         G[0, 1 - y, 0, 1 - y, 1, 0, z] + G[1, 1, 1, 0, 1, 1, y] + 
         G[1 - y, 0, 1 - y, 0, -y, 1 - y, z] + G[1 - y, 1 - y, 0, 1 - y, -y, 
          1 - y, z]))/2 - (13*(G[1, 0, 1, y]*(G[1 - y, 1 - y, 1, z] + 
           G[-y, 1 - y, 0, z]) + G[1 - y, 0, z]*G[0, 1, 0, 1, y] + 
         G[-y, 1 - y, z]*G[0, 1, 1, 1, y] + G[-y, 0, z]*G[1, 1, 0, 1, y] + 
         G[0, 1, y]*G[1 - y, 1 - y, 1, 1 - y, z] + G[1, 0, y]*
          G[1 - y, 1 - y, 1 - y, 1 - y, z] + G[0, z]*G[0, 0, 1, 1, 1, y] + 
         G[0, z]*G[0, 1, 0, 1, 0, y] + G[0, z]*G[1, 0, 1, 0, 1, y] + 
         G[1 - y, z]*G[1, 0, 1, 1, 0, y] + G[-y, z]*(G[0, 1, 1, 1, 1, y] + 
           G[1, 0, 1, 1, 1, y]) + G[0, z]*G[1, 1, 0, 0, 0, y] + 
         G[1, y]*(G[1 - y, 1 - y, 1, 0, -y, z] + G[1 - y, 1 - y, 1, 1 - y, 
            -y, z]) + G[0, 0, 1, 0, 1, 0, y] + G[0, 0, -y, 0, 1, 0, z] + 
         G[0, 0, -y, 1 - y, 1, 0, z] + G[1, 1, 0, 1, 0, 1, y] + 
         G[1 - y, 1 - y, 1, 0, -y, 1 - y, z] + G[1 - y, 1 - y, 1, 1 - y, -y, 
          1 - y, z]))/2 + (9*(G[0, 1, 1, y]*G[0, 1 - y, 1 - y, z] + 
         G[0, 0, 0, z]*G[1, 0, 0, y] + G[0, 1 - y, 0, z]*G[1, 0, 1, y] + 
         G[0, 0, 0, z]*(G[0, 1, 1, y] + G[1, 0, 1, y]) + 
         G[1, 0, 1, y]*G[1 - y, 1, 1 - y, z] + G[0, 1, 0, y]*
          (G[0, 0, 0, z] + G[1 - y, 1, 1 - y, z]) + G[0, 1, 1, y]*
          G[1 - y, 1 - y, 0, z] + G[1, 1, 0, y]*G[1 - y, 1 - y, -y, z] + 
         G[1, 0, 0, y]*G[1 - y, -y, 1 - y, z] + G[0, 0, 1, y]*
          (G[1 - y, -y, 0, z] + G[-y, 0, 0, z]) + G[0, 1, y]*
          G[0, 1 - y, 0, 0, z] + G[0, 1, y]*G[0, 1 - y, 1 - y, 1 - y, z] + 
         G[1, 1, y]*(G[0, 0, 0, -y, z] + G[0, 0, -y, 0, z] + 
           G[0, 1 - y, 1 - y, -y, z]) + G[-y, 1 - y, z]*G[1, 0, 0, 0, y] + 
         G[1 - y, 0, z]*(G[0, 1, 1, 0, y] + G[1, 0, 1, 1, y]) + 
         G[1 - y, -y, z]*G[1, 1, 0, 0, y] + Pi^2*G[1, 1, 0, 0, z] + 
         G[0, 0, z]*(G[0, 0, 1, 0, y] + G[1, 1, 0, 1, y]) + 
         G[1 - y, 1, z]*(G[1, 0, 1, 0, y] + G[1, 1, 0, 1, y]) + 
         G[1, 0, y]*G[1 - y, 1 - y, -y, 1 - y, z] + 
         Pi^2*G[-y, 1 - y, -y, 1 - y, z] + G[-y, z]*G[1, 1, 0, 0, 0, y] + 
         G[0, z]*(G[0, 0, 0, 1, 1, y] + G[1, 1, 1, 0, 0, y]) + 
         G[1, y]*(Pi^2*G[-y, 1 - y, -y, z] + G[0, 0, 0, -y, 1 - y, z] + 
           G[0, 0, -y, 0, 1 - y, z] + G[0, 0, -y, 1 - y, 0, z] + 
           G[0, 1 - y, 0, 1 - y, -y, z] + G[0, 1 - y, 1 - y, 1 - y, -y, z] + 
           G[0, 1 - y, 1 - y, -y, 1 - y, z] + G[1 - y, 1 - y, 1, 0, 0, z]) + 
         G[0, 0, 0, -y, 1 - y, 1 - y, z] + G[0, 0, 1, 1, 0, 1, y] + 
         G[0, 0, -y, 0, 1 - y, 1 - y, z] + G[0, 0, -y, 1 - y, 0, 1 - y, z] + 
         G[0, 0, -y, 1 - y, 1 - y, 0, z] + G[0, 1 - y, 0, 1 - y, -y, 1 - y, 
          z] + G[0, 1 - y, 1 - y, 1 - y, -y, 1 - y, z] + 
         G[0, 1 - y, 1 - y, -y, 1 - y, 1 - y, z] + G[1, 1, 0, 0, 1, 0, y] + 
         G[1 - y, 0, 0, 0, 1, 0, z] + G[1 - y, 0, 0, 1, 0, 0, z] + 
         G[1 - y, 0, 1 - y, 0, 1, 0, z] + G[1 - y, 1 - y, 1, 0, 0, 1 - y, 
          z] + G[1 - y, 1 - y, 1, 0, 1 - y, 0, z] + G[1 - y, 1 - y, 1, 1 - y, 
          0, 0, z] + G[1 - y, 1 - y, 1 - y, 1, 0, 0, z]))/2 - 
      (17*(G[0, 0, 0, y]*G[0, 0, 0, z] + G[0, 0, 0, y]*G[1 - y, 1 - y, 1 - y, 
           z] + G[1, 1, 1, y]*(G[0, 0, 0, z] + G[0, 0, 1 - y, z] + 
           G[0, 1 - y, 0, z] + G[0, 1 - y, 1 - y, z] + G[1 - y, 0, 0, z] + 
           G[1 - y, 0, 1 - y, z] + G[1 - y, 1 - y, 0, z] + 
           G[1 - y, 1 - y, 1 - y, z]) + G[0, 0, z]*G[0, 0, 0, 0, y] + 
         G[1 - y, 0, z]*G[0, 0, 1, 1, y] + G[1 - y, 1 - y, z]*
          (G[0, 0, 0, 0, y] + G[0, 0, 1, 1, y]) + 
         (G[0, 0, z] + G[0, 1 - y, z] + G[1 - y, 0, z] + G[1 - y, 1 - y, z])*
          G[1, 1, 1, 1, y] + G[0, 0, y]*(G[0, 0, 0, 0, z] + 
           G[1 - y, 1 - y, 1 - y, 1 - y, z]) + G[1, 1, y]*
          (G[0, 0, 0, 0, z] + G[0, 0, 0, 1 - y, z] + G[0, 0, 1 - y, 0, z] + 
           G[0, 0, 1 - y, 1 - y, z] + G[0, 1 - y, 0, 0, z] + 
           G[0, 1 - y, 0, 1 - y, z] + G[0, 1 - y, 1 - y, 0, z] + 
           G[0, 1 - y, 1 - y, 1 - y, z] + G[1 - y, 0, 0, 0, z] + 
           G[1 - y, 0, 0, 1 - y, z] + G[1 - y, 0, 1 - y, 0, z] + 
           G[1 - y, 0, 1 - y, 1 - y, z] + G[1 - y, 1 - y, 0, 0, z] + 
           G[1 - y, 1 - y, 0, 1 - y, z] + G[1 - y, 1 - y, 1 - y, 0, z] + 
           G[1 - y, 1 - y, 1 - y, 1 - y, z]) + G[0, z]*(G[0, 0, 0, 0, 0, y] + 
           G[1, 1, 1, 1, 1, y]) + G[1 - y, z]*(G[0, 0, 0, 0, 0, y] + 
           G[1, 1, 1, 1, 1, y]) + G[0, y]*(G[0, 0, 0, 0, 0, z] + 
           G[1 - y, 1 - y, 1 - y, 1 - y, 1 - y, z]) + 
         G[1, y]*(G[0, 0, 0, 0, 0, z] + G[0, 0, 0, 0, 1 - y, z] + 
           G[0, 0, 0, 1 - y, 0, z] + G[0, 0, 0, 1 - y, 1 - y, z] + 
           G[0, 0, 1 - y, 0, 0, z] + G[0, 0, 1 - y, 0, 1 - y, z] + 
           G[0, 0, 1 - y, 1 - y, 0, z] + G[0, 0, 1 - y, 1 - y, 1 - y, z] + 
           G[0, 1 - y, 0, 0, 0, z] + G[0, 1 - y, 0, 0, 1 - y, z] + 
           G[0, 1 - y, 0, 1 - y, 0, z] + G[0, 1 - y, 0, 1 - y, 1 - y, z] + 
           G[0, 1 - y, 1 - y, 0, 0, z] + G[0, 1 - y, 1 - y, 0, 1 - y, z] + 
           G[0, 1 - y, 1 - y, 1 - y, 0, z] + G[0, 1 - y, 1 - y, 1 - y, 1 - y, 
            z] + G[1 - y, 0, 0, 0, 0, z] + G[1 - y, 0, 0, 0, 1 - y, z] + 
           G[1 - y, 0, 0, 1 - y, 0, z] + G[1 - y, 0, 0, 1 - y, 1 - y, z] + 
           G[1 - y, 0, 1 - y, 0, 0, z] + G[1 - y, 0, 1 - y, 0, 1 - y, z] + 
           G[1 - y, 0, 1 - y, 1 - y, 0, z] + G[1 - y, 0, 1 - y, 1 - y, 1 - y, 
            z] + G[1 - y, 1 - y, 0, 0, 0, z] + G[1 - y, 1 - y, 0, 0, 1 - y, 
            z] + G[1 - y, 1 - y, 0, 1 - y, 0, z] + G[1 - y, 1 - y, 0, 1 - y, 
            1 - y, z] + G[1 - y, 1 - y, 1 - y, 0, 0, z] + 
           G[1 - y, 1 - y, 1 - y, 0, 1 - y, z] + G[1 - y, 1 - y, 1 - y, 
            1 - y, 0, z] + G[1 - y, 1 - y, 1 - y, 1 - y, 1 - y, z]) + 
         G[0, 0, 0, 0, 0, 0, y] + G[0, 0, 0, 0, 0, 0, z] + 
         G[0, 0, 0, 0, 0, 1 - y, z] + G[0, 0, 0, 0, 1 - y, 0, z] + 
         G[0, 0, 0, 0, 1 - y, 1 - y, z] + G[0, 0, 0, 1, 1, 0, y] + 
         G[0, 0, 0, 1 - y, 0, 0, z] + G[0, 0, 0, 1 - y, 0, 1 - y, z] + 
         G[0, 0, 0, 1 - y, 1 - y, 0, z] + G[0, 0, 0, 1 - y, 1 - y, 1 - y, 
          z] + G[0, 0, 1 - y, 0, 0, 0, z] + G[0, 0, 1 - y, 0, 0, 1 - y, z] + 
         G[0, 0, 1 - y, 0, 1 - y, 0, z] + G[0, 0, 1 - y, 0, 1 - y, 1 - y, 
          z] + G[0, 0, 1 - y, 1 - y, 0, 0, z] + G[0, 0, 1 - y, 1 - y, 0, 
          1 - y, z] + G[0, 0, 1 - y, 1 - y, 1 - y, 0, z] + 
         G[0, 0, 1 - y, 1 - y, 1 - y, 1 - y, z] + G[0, 1 - y, 0, 0, 0, 0, 
          z] + G[0, 1 - y, 0, 0, 0, 1 - y, z] + G[0, 1 - y, 0, 0, 1 - y, 0, 
          z] + G[0, 1 - y, 0, 0, 1 - y, 1 - y, z] + G[0, 1 - y, 0, 1 - y, 0, 
          0, z] + G[0, 1 - y, 0, 1 - y, 0, 1 - y, z] + G[0, 1 - y, 0, 1 - y, 
          1 - y, 0, z] + G[0, 1 - y, 0, 1 - y, 1 - y, 1 - y, z] + 
         G[0, 1 - y, 1 - y, 0, 0, 0, z] + G[0, 1 - y, 1 - y, 0, 0, 1 - y, 
          z] + G[0, 1 - y, 1 - y, 0, 1 - y, 0, z] + G[0, 1 - y, 1 - y, 0, 
          1 - y, 1 - y, z] + G[0, 1 - y, 1 - y, 1 - y, 0, 0, z] + 
         G[0, 1 - y, 1 - y, 1 - y, 0, 1 - y, z] + G[0, 1 - y, 1 - y, 1 - y, 
          1 - y, 0, z] + G[0, 1 - y, 1 - y, 1 - y, 1 - y, 1 - y, z] + 
         G[1, 1, 1, 0, 0, 1, y] + G[1, 1, 1, 1, 1, 1, y] + 
         G[1 - y, 0, 0, 0, 0, 0, z] + G[1 - y, 0, 0, 0, 0, 1 - y, z] + 
         G[1 - y, 0, 0, 0, 1 - y, 0, z] + G[1 - y, 0, 0, 0, 1 - y, 1 - y, 
          z] + G[1 - y, 0, 0, 1 - y, 0, 0, z] + G[1 - y, 0, 0, 1 - y, 0, 
          1 - y, z] + G[1 - y, 0, 0, 1 - y, 1 - y, 0, z] + 
         G[1 - y, 0, 0, 1 - y, 1 - y, 1 - y, z] + G[1 - y, 0, 1 - y, 0, 0, 0, 
          z] + G[1 - y, 0, 1 - y, 0, 0, 1 - y, z] + G[1 - y, 0, 1 - y, 0, 
          1 - y, 0, z] + G[1 - y, 0, 1 - y, 0, 1 - y, 1 - y, z] + 
         G[1 - y, 0, 1 - y, 1 - y, 0, 0, z] + G[1 - y, 0, 1 - y, 1 - y, 0, 
          1 - y, z] + G[1 - y, 0, 1 - y, 1 - y, 1 - y, 0, z] + 
         G[1 - y, 0, 1 - y, 1 - y, 1 - y, 1 - y, z] + G[1 - y, 1 - y, 0, 0, 
          0, 0, z] + G[1 - y, 1 - y, 0, 0, 0, 1 - y, z] + 
         G[1 - y, 1 - y, 0, 0, 1 - y, 0, z] + G[1 - y, 1 - y, 0, 0, 1 - y, 
          1 - y, z] + G[1 - y, 1 - y, 0, 1 - y, 0, 0, z] + 
         G[1 - y, 1 - y, 0, 1 - y, 0, 1 - y, z] + G[1 - y, 1 - y, 0, 1 - y, 
          1 - y, 0, z] + G[1 - y, 1 - y, 0, 1 - y, 1 - y, 1 - y, z] + 
         G[1 - y, 1 - y, 1 - y, 0, 0, 0, z] + G[1 - y, 1 - y, 1 - y, 0, 0, 
          1 - y, z] + G[1 - y, 1 - y, 1 - y, 0, 1 - y, 0, z] + 
         G[1 - y, 1 - y, 1 - y, 0, 1 - y, 1 - y, z] + G[1 - y, 1 - y, 1 - y, 
          1 - y, 0, 0, z] + G[1 - y, 1 - y, 1 - y, 1 - y, 0, 1 - y, z] + 
         G[1 - y, 1 - y, 1 - y, 1 - y, 1 - y, 0, z] + G[1 - y, 1 - y, 1 - y, 
          1 - y, 1 - y, 1 - y, z]))/2 + 
      21*(G[1, 1, y]*G[1 - y, 1 - y, 1 - y, -y, z] + 
        G[1, y]*(G[1 - y, 1 - y, 1 - y, 1 - y, -y, z] + G[1 - y, 1 - y, 
           1 - y, -y, 1 - y, z]) + G[0, 0, 0, 0, 1, 0, z] + 
        G[0, 0, 0, 1, 0, 0, z] + G[1 - y, 1 - y, 1 - y, 1 - y, -y, 1 - y, 
         z] + G[1 - y, 1 - y, 1 - y, -y, 1 - y, 1 - y, z]) + 
      19*(G[1, 1, 1, y]*G[1 - y, 1 - y, -y, z] + G[1, 1, y]*
         G[1 - y, 1 - y, -y, 1 - y, z] + G[1, y]*G[1 - y, 1 - y, -y, 1 - y, 
          1 - y, z] + G[0, 0, 1, 0, 0, 0, z] + G[1 - y, 1 - y, -y, 1 - y, 
         1 - y, 1 - y, z]) + 7*(G[0, 0, 1, y]*G[0, -y, 1 - y, z] + 
        G[1, 1, 1, y]*(G[1 - y, 0, -y, z] + G[1 - y, -y, 0, z]) + 
        G[-y, 0, z]*G[0, 0, 1, 1, y] + G[0, -y, z]*G[1, 0, 0, 1, y] + 
        G[1, 1, y]*(G[1 - y, 0, -y, 1 - y, z] + G[1 - y, -y, 0, 1 - y, z] + 
          G[1 - y, -y, 1 - y, 0, z]) + G[-y, z]*G[0, 0, 1, 1, 1, y] + 
        G[1, y]*(G[0, 0, 1 - y, 1 - y, -y, z] + G[0, 1, 0, 0, 0, z] + 
          G[1 - y, 0, -y, 1 - y, 1 - y, z] + G[1 - y, -y, 0, 1 - y, 1 - y, 
           z] + G[1 - y, -y, 1 - y, 0, 1 - y, z] + G[1 - y, -y, 1 - y, 1 - y, 
           0, z]) + G[0, y]*(G[0, 1, 0, 0, 0, z] + G[1 - y, -y, 1 - y, 1 - y, 
           1 - y, z]) + G[0, 0, 1 - y, 1 - y, -y, 1 - y, z] + 
        G[0, 1, 0, 0, 0, 1 - y, z] + G[0, 1, 0, 0, 1 - y, 0, z] + 
        G[0, 1, 0, 1 - y, 0, 0, z] + G[0, 1, 1 - y, 0, 0, 0, z] + 
        G[0, 1 - y, 1, 0, 0, 0, z] + G[1 - y, 0, -y, 1 - y, 1 - y, 1 - y, 
         z] + G[1 - y, 1 - y, 0, 0, 1, 0, z] + G[1 - y, -y, 0, 1 - y, 1 - y, 
         1 - y, z] + G[1 - y, -y, 1 - y, 0, 1 - y, 1 - y, z] + 
        G[1 - y, -y, 1 - y, 1 - y, 0, 1 - y, z] + G[1 - y, -y, 1 - y, 1 - y, 
         1 - y, 0, z]) + 16*(G[1, 1, 1, y]*G[1 - y, -y, 1 - y, z] + 
        G[1 - y, -y, z]*G[1, 1, 1, 1, y] + G[1, 1, y]*G[1 - y, -y, 1 - y, 
          1 - y, z] + G[1, y]*G[1 - y, -y, 1 - y, 1 - y, 1 - y, z] + 
        G[0, 1, 0, 0, 0, 0, z] + G[1 - y, -y, 1 - y, 1 - y, 1 - y, 1 - y, 
         z]) - G[1 - y, -y, -y, 0, 0, 1 - y, z] + G[1 - y, -y, -y, 0, 1, 0, 
       z] - G[1 - y, -y, -y, 0, 1 - y, 0, z] - G[1 - y, -y, -y, 1 - y, 0, 0, 
       z] + G[1 - y, -y, -y, 1 - y, 1, 0, z] - 
      17*(G[1, 1, 1, y]*G[1 - y, -y, -y, z] + G[1, 1, y]*
         G[1 - y, -y, -y, 1 - y, z] + G[1, y]*G[1 - y, -y, -y, 1 - y, 1 - y, 
          z] + G[0, 1, 1, 0, 0, 0, z] + G[1 - y, -y, -y, 1 - y, 1 - y, 1 - y, 
         z]) - G[1 - y, -y, -y, 1 - y, -y, 1 - y, z] + 
      G[1 - y, -y, -y, -y, 1 - y, 1 - y, z] + G[-y, 0, 0, 1, 0, 1 - y, z] + 
      G[-y, 0, 0, 1, 1, 0, z] + G[-y, 0, 0, 1, 1 - y, 0, z] + 
      G[-y, 0, 1, 0, 1, 0, z] + G[-y, 0, 1 - y, 1, 0, 1 - y, z] + 
      G[-y, 0, 1 - y, 1, 1 - y, 0, z] + 
      (19*(G[1, 0, 1, y]*G[1 - y, 1 - y, 1 - y, z] + G[1 - y, 0, z]*
          G[0, 1, 1, 1, y] + G[1 - y, z]*G[0, 0, 0, 1, 1, y] + 
         G[1, y]*G[-y, 0, -y, 0, -y, z] + G[1, 1 - y, 1, 1 - y, 1, 0, z] + 
         G[-y, 0, -y, 0, -y, 1 - y, z]))/2 - 
      (7*((G[0, 0, -y, z] + G[0, 1, 1 - y, z])*G[1, 0, 1, y] + 
         G[0, 1, 1, y]*G[1, 0, 1 - y, z] + G[0, 0, 1 - y, z]*G[1, 1, 0, y] + 
         G[0, 0, 1, y]*(G[1, 0, -y, z] + G[1, 1 - y, -y, z] + 
           G[1 - y, 0, 1 - y, z]) + G[0, 1, 1, y]*G[-y, 1 - y, 0, z] + 
         G[1, 1, 0, y]*(G[-y, 0, 1 - y, z] + G[-y, 1 - y, 0, z]) + 
         G[0, 1, z]*G[0, 0, 1, 0, y] + Pi^2*G[0, 1, 0, 0, y] + 
         G[-y, 0, z]*(G[0, 0, 0, 1, y] + G[1, 0, 1, 1, y]) + 
         G[-y, 1 - y, z]*G[1, 1, 0, 0, y] + G[0, 1, z]*G[1, 1, 0, 1, y] + 
         G[-y, 0, z]*G[1, 1, 1, 0, y] + G[0, 1, y]*(G[0, 0, -y, 1 - y, z] + 
           G[1 - y, 1 - y, 1, 0, z] + G[1 - y, -y, 0, 0, z] + 
           G[-y, 0, 0, 0, z]) + G[0, 1, y]*G[-y, 1 - y, 1 - y, 1 - y, z] + 
         G[-y, z]*G[1, 1, 1, 0, 0, y] + G[1, y]*(G[0, 1, 0, -y, -y, z] + 
           G[0, 1, 1 - y, -y, -y, z] + G[1, 0, 1 - y, 1 - y, -y, z] + 
           G[1, 1 - y, 1 - y, 0, -y, z]) + G[0, y]*(G[1, 0, 1 - y, 0, 0, z] + 
           G[-y, 1 - y, 0, 1 - y, 1 - y, z]) + G[0, 1, 0, -y, -y, 1 - y, z] + 
         G[0, 1, 1 - y, -y, -y, 1 - y, z] + G[1, 0, 1 - y, 1 - y, -y, 1 - y, 
          z] + G[1, 1 - y, 1 - y, 0, -y, 1 - y, z] + G[1 - y, -y, 0, 1, 1, 0, 
          z] + G[1 - y, -y, 1 - y, 1, 1, 0, z] + G[-y, 0, 0, 1 - y, 1, 0, 
          z] + G[-y, 1 - y, 0, 0, 1, 0, z]))/2 + G[-y, 1 - y, 0, 1, 0, 1 - y, 
       z] + G[-y, 1 - y, 0, 1, 1 - y, 0, z] + G[-y, 1 - y, 1, 0, 1, 0, z] + 
      (7*(Pi^2*G[1, 1, y]*G[-y, -y, z] + G[0, 1, 0, y]*(G[0, 1, 1 - y, z] + 
           G[0, -y, 1 - y, z]) + G[0, 0, 1, y]*G[1, 1 - y, 1 - y, z] + 
         G[-y, 1 - y, z]*G[0, 0, 1, 0, y] + G[0, 1, z]*G[0, 1, 0, 1, y] + 
         (G[0, 1, z] + G[0, -y, z])*G[1, 0, 1, 0, y] + 
         G[0, 1, y]*G[1 - y, 0, 0, 1 - y, z] + G[0, 0, y]*
          (G[0, 1 - y, 0, 0, z] + G[1 - y, 0, 1 - y, 1 - y, z]) + 
         G[0, 1, y]*G[1 - y, 0, 1 - y, -y, z] + G[1 - y, z]*
          G[0, 0, 1, 0, 1, y] + G[-y, z]*G[0, 1, 1, 0, 1, y] + 
         G[-y, z]*G[1, 0, 0, 1, 0, y] + G[0, z]*(G[0, 0, 1, 0, 1, y] + 
           G[1, 1, 0, 1, 0, y]) + G[1, y]*(Pi^2*G[-y, -y, 1 - y, z] + 
           G[0, 0, 0, -y, -y, z] + G[1, 0, -y, 0, -y, z] + 
           G[1, 1 - y, -y, 0, -y, z]) + G[0, y]*(G[0, 0, 0, 1 - y, 0, z] + 
           G[1, 1 - y, 0, 1 - y, 0, z] + G[1 - y, 1 - y, 1 - y, 0, 1 - y, 
            z] + G[-y, 0, 1 - y, 0, 1 - y, z]) + G[0, 0, 0, -y, -y, 1 - y, 
          z] + G[1, 0, -y, 0, -y, 1 - y, z] + G[1, 1 - y, -y, 0, -y, 1 - y, 
          z] + G[1 - y, 1 - y, 1 - y, 1, 1, 0, z] + G[-y, 0, 1, 1 - y, 1, 0, 
          z] + G[-y, 1 - y, 1, 1 - y, 1, 0, z]))/2 - 
      (3*(G[0, 1, 1, y]*G[1, 1 - y, 0, z] + G[1, 0, 1, y]*
          (G[0, 0, 1, z] + G[1, 1 - y, 1 - y, z] + G[1 - y, 1, 0, z]) + 
         G[1, 0, 0, y]*(G[1, 1 - y, 1 - y, z] + G[1 - y, 1 - y, 0, z] + 
           G[-y, 0, 1 - y, z]) + G[1, 1, 0, y]*(G[1, 1 - y, 0, z] + 
           G[1 - y, 1, 0, z] + G[-y, 0, -y, z]) + G[0, 1, 0, y]*
          (G[0, 0, 1, z] + G[-y, 0, 1, z] + G[-y, 1 - y, 1, z]) + 
         G[0, 1 - y, z]*G[0, 0, 0, 1, y] + G[1, 0, z]*G[0, 0, 0, 1, y] + 
         G[1, 1 - y, z]*G[0, 0, 0, 1, y] + G[1, 0, z]*G[0, 1, 0, 0, y] + 
         G[1, 1 - y, z]*G[1, 0, 0, 0, y] + G[1 - y, 0, z]*G[1, 0, 0, 0, y] + 
         G[1 - y, 0, z]*G[1, 0, 0, 1, y] + G[1, 0, z]*G[1, 0, 1, 1, y] + 
         G[1, 0, z]*G[1, 1, 1, 0, y] + G[0, 1, y]*(G[0, 0, 1, 1 - y, z] + 
           G[0, 1, 0, -y, z] + G[0, 1, 1 - y, 1 - y, z] + G[0, 1, 1 - y, -y, 
            z] + G[1, 0, 0, 1 - y, z] + G[1 - y, 1, 1 - y, 0, z]) + 
         G[1, 1, y]*(G[1, 0, 1 - y, -y, z] + G[1, 1 - y, 0, -y, z] + 
           G[-y, 0, 1, 0, z] + G[-y, 1 - y, 1, 0, z]) + 
         G[1, 0, y]*(G[0, -y, 1 - y, 1 - y, z] + G[1 - y, 1, 1 - y, 0, z] + 
           G[1 - y, 1, 1 - y, 1 - y, z] + G[-y, 0, -y, 1 - y, z] + 
           G[-y, 1 - y, 1 - y, 0, z]) + G[1, z]*G[0, 0, 1, 1, 1, y] + 
         G[1 - y, z]*G[1, 0, 0, 0, 1, y] + G[1, z]*(G[0, 1, 1, 1, 0, y] + 
           G[1, 0, 0, 0, 1, y]) + G[1, z]*G[1, 1, 0, 0, 0, y] + 
         G[0, y]*(G[0, 0, 0, 0, 1 - y, z] + G[0, 0, 1 - y, 0, 0, z] + 
           G[0, 0, 1 - y, 0, 1 - y, z] + G[0, 0, -y, 1 - y, 1 - y, z] + 
           G[1 - y, 1 - y, 0, 1 - y, 0, z] + G[1 - y, 1 - y, 0, 1 - y, 1 - y, 
            z] + G[1 - y, 1 - y, 1, 0, 0, z] + G[1 - y, 1 - y, 1 - y, 1 - y, 
            0, z]) + G[1, y]*(G[0, 0, 1, 0, -y, z] + G[0, 0, 1, 1 - y, -y, 
            z] + G[0, 1, 1 - y, 1 - y, -y, z] + G[1, 0, 1 - y, -y, 1 - y, 
            z] + G[1, 0, -y, 0, 0, z] + G[1, 1 - y, 0, -y, 1 - y, z] + 
           G[1, 1 - y, 1, 1, 0, z] + G[1, 1 - y, -y, 0, 0, z] + 
           G[-y, 0, 1, 0, 1 - y, z] + G[-y, 0, 1, 1 - y, 0, z] + 
           G[-y, 0, -y, -y, 0, z] + G[-y, 1 - y, 1, 0, 1 - y, z] + 
           G[-y, 1 - y, 1, 1 - y, 0, z]) + G[0, 0, 1, 0, -y, 1 - y, z] + 
         G[0, 0, 1, 1 - y, -y, 1 - y, z] + G[0, 1, 1 - y, 1 - y, -y, 1 - y, 
          z] + G[1, 0, 1 - y, -y, 1 - y, 1 - y, z] + G[1, 0, -y, 0, 0, 1 - y, 
          z] + G[1, 0, -y, 0, 1 - y, 0, z] + G[1, 0, -y, 1 - y, 0, 0, z] + 
         G[1, 1 - y, 0, -y, 1 - y, 1 - y, z] + G[1, 1 - y, 1, 1, 0, 1 - y, 
          z] + G[1, 1 - y, 1, 1, 1 - y, 0, z] + G[1, 1 - y, -y, 0, 0, 1 - y, 
          z] + G[1, 1 - y, -y, 0, 1 - y, 0, z] + G[1, 1 - y, -y, 1 - y, 0, 0, 
          z] + G[1 - y, 1 - y, -y, 0, 1, 0, z] + G[1 - y, 1 - y, -y, 1 - y, 
          1, 0, z] + G[1 - y, -y, 0, 0, 1, 0, z] + G[-y, 0, 1, 0, 1 - y, 
          1 - y, z] + G[-y, 0, 1, 1 - y, 0, 1 - y, z] + G[-y, 0, 1, 1 - y, 
          1 - y, 0, z] + G[-y, 0, 1 - y, 1, 0, 0, z] + G[-y, 0, -y, -y, 0, 
          1 - y, z] + G[-y, 0, -y, -y, 1 - y, 0, z] + G[-y, 1 - y, 0, 1, 0, 
          0, z] + G[-y, 1 - y, 1, 0, 1 - y, 1 - y, z] + 
         G[-y, 1 - y, 1, 1 - y, 0, 1 - y, z] + G[-y, 1 - y, 1, 1 - y, 1 - y, 
          0, z]))/2 - (5*(G[0, 1, 1, y]*G[0, -y, 1 - y, z] + 
         G[1, 0, 0, z]*G[1, 0, 1, y] + G[0, 1, 0, z]*(G[0, 1, 0, y] + 
           G[0, 1, 1, y] + G[1, 0, 0, y] + G[1, 0, 1, y]) + 
         G[0, 0, -y, z]*G[1, 1, 0, y] + G[0, 1, 0, y]*(Pi^2*G[0, z] + 
           G[1, 0, 0, z] + G[1 - y, 0, 0, z] + G[1 - y, 1 - y, 0, z]) + 
         G[1, 0, 1, y]*G[-y, 1 - y, 1 - y, z] + G[1 - y, -y, z]*
          G[0, 0, 0, 1, y] + G[0, 0, z]*G[0, 1, 0, 1, y] + 
         G[0, -y, z]*G[0, 1, 1, 1, y] + G[0, 0, z]*G[1, 0, 0, 1, y] + 
         G[0, 0, z]*(G[0, 1, 1, 0, y] + G[1, 0, 1, 0, y]) + 
         G[0, -y, z]*G[1, 0, 1, 1, y] + G[1 - y, 0, z]*G[1, 1, 0, 0, y] + 
         G[1 - y, 1 - y, z]*G[1, 1, 0, 0, y] + G[0, 1 - y, z]*
          (G[0, 0, 1, 1, y] + G[1, 1, 1, 0, y]) + G[1, 1, y]*
          (G[1, 0, -y, -y, z] + G[1, 1 - y, -y, -y, z]) + 
         Pi^2*G[1 - y, 1 - y, 1, 0, z] + G[0, 1, y]*(G[0, 0, 1, 0, z] + 
           G[0, 1, 1 - y, 0, z] + G[0, -y, 1 - y, 1 - y, z] + 
           G[1, 1 - y, 0, 0, z] + G[1 - y, 1 - y, -y, 0, z]) + 
         G[0, 0, y]*(G[0, 1, 1 - y, 0, z] + G[1 - y, -y, 0, 1 - y, z]) + 
         G[1, 0, y]*(G[0, 0, 1, 0, z] + G[0, 0, -y, 1 - y, z] + 
           G[0, 1, 1 - y, 1 - y, z] + G[0, 1 - y, 0, 0, z] + 
           G[1, 1 - y, 0, 1 - y, z] + G[1 - y, -y, 0, 1 - y, z] + 
           G[-y, 0, 1 - y, 1 - y, z]) + G[1 - y, z]*G[0, 1, 0, 1, 0, y] + 
         G[0, y]*(G[0, 0, 1, 1 - y, 0, z] + G[0, -y, 1 - y, 1 - y, 1 - y, 
            z] + G[1 - y, 1, 0, 0, 0, z] + G[1 - y, 1 - y, -y, 0, 1 - y, 
            z]) + G[1, y]*(G[0, 1, 0, 1 - y, -y, z] + G[0, 1, 1 - y, 0, -y, 
            z] + G[1, 0, 0, 1 - y, -y, z] + G[1, 0, -y, -y, 1 - y, z] + 
           G[1, 1 - y, 0, 0, -y, z] + G[1, 1 - y, -y, -y, 1 - y, z] + 
           G[1 - y, 1, 0, -y, -y, z] + G[1 - y, 1, 1 - y, -y, -y, z] + 
           G[-y, 0, 0, 0, -y, z]) + G[0, 0, 1, 0, 0, 1, y] + 
         G[0, 1, 0, 1 - y, -y, 1 - y, z] + G[0, 1, 1, 1, 1, 0, y] + 
         G[0, 1, 1 - y, 0, -y, 1 - y, z] + G[0, -y, 0, 1, 1, 0, z] + 
         G[0, -y, 1 - y, 1, 1, 0, z] + G[1, 0, 0, 0, 0, 1, y] + 
         G[1, 0, 0, 1 - y, -y, 1 - y, z] + G[1, 0, -y, -y, 1 - y, 1 - y, z] + 
         G[1, 1, 0, 1, 1, 0, y] + G[1, 1 - y, 0, 0, -y, 1 - y, z] + 
         G[1, 1 - y, 1 - y, 1 - y, 1, 0, z] + G[1, 1 - y, -y, -y, 1 - y, 
          1 - y, z] + G[1 - y, 1, 0, -y, -y, 1 - y, z] + 
         G[1 - y, 1, 1 - y, -y, -y, 1 - y, z] + G[1 - y, -y, 0, 1 - y, 1, 0, 
          z] + G[1 - y, -y, 1 - y, 0, 1, 0, z] + G[-y, 0, 0, 0, -y, 1 - y, 
          z] + G[-y, 0, 1, 1, 0, 0, z] + G[-y, 0, 1 - y, 1 - y, 1, 0, z] + 
         G[-y, 1 - y, 1, 1, 0, 0, z] + G[-y, 1 - y, 1 - y, 0, 1, 0, z]))/2 + 
      G[-y, 1 - y, 1 - y, 1, 0, 1 - y, z] + G[-y, 1 - y, 1 - y, 1, 1 - y, 0, 
       z] + 5*(G[1, 1, 1, y]*G[-y, 0, 0, z] + G[-y, -y, z]*G[0, 0, 0, 1, y] + 
        (Pi^2 + G[0, 1, y])*G[1 - y, 0, 1 - y, 1 - y, z] + 
        G[0, 0, y]*(G[0, 1, 0, 0, z] + G[1, 0, 0, 0, z] + 
          G[1 - y, -y, 1 - y, 1 - y, z]) + G[1, 1, y]*(Pi^2*G[0, 0, z] + 
          G[0, 1, 0, 0, z] + G[1, 0, 0, 0, z] + G[1 - y, -y, 0, 0, z] + 
          G[-y, 0, 0, 1 - y, z] + G[-y, 0, 1 - y, 0, z] + 
          G[-y, 1 - y, 0, 0, z]) + G[0, 0, y]*G[-y, 1 - y, 1 - y, 1 - y, z] + 
        G[-y, z]*G[0, 0, 1, 1, 0, y] + G[1 - y, z]*G[0, 1, 1, 0, 0, y] + 
        G[1, y]*(Pi^2*G[0, 1 - y, 1 - y, z] + G[0, 1, 0, 0, 1 - y, z] + 
          G[0, 1, 0, 1 - y, 0, z] + G[0, 1, 1 - y, 0, 0, z] + 
          G[1, 0, 0, 0, 1 - y, z] + G[1, 0, 0, 1 - y, 0, z] + 
          G[1, 0, 1 - y, 0, 0, z] + G[1, 1 - y, 0, 0, 0, z] + 
          G[1 - y, 0, 0, 0, -y, z] + G[1 - y, -y, 0, 0, 1 - y, z] + 
          G[1 - y, -y, 0, 1 - y, 0, z] + G[1 - y, -y, 1 - y, 0, 0, z] + 
          G[-y, 0, 0, 1 - y, 1 - y, z] + G[-y, 0, 1 - y, 0, 1 - y, z] + 
          G[-y, 0, 1 - y, 1 - y, 0, z] + G[-y, 1 - y, 0, 0, 1 - y, z] + 
          G[-y, 1 - y, 0, 1 - y, 0, z] + G[-y, 1 - y, 1 - y, 0, 0, z]) + 
        G[0, 0, 1, 1, 1, 0, y] + G[0, 1, 0, 0, 1 - y, 1 - y, z] + 
        G[0, 1, 0, 1 - y, 0, 1 - y, z] + G[0, 1, 0, 1 - y, 1 - y, 0, z] + 
        G[0, 1, 1, 0, 0, 1, y] + G[0, 1, 1, 0, 1, 0, y] + 
        G[0, 1, 1 - y, 0, 0, 1 - y, z] + G[0, 1, 1 - y, 0, 1 - y, 0, z] + 
        G[0, 1, 1 - y, 1 - y, 0, 0, z] + G[0, 1 - y, 1 - y, 1 - y, 1, 0, z] + 
        G[1, 0, 0, 0, 1 - y, 1 - y, z] + G[1, 0, 0, 1, 0, 1, y] + 
        G[1, 0, 0, 1, 1, 0, y] + G[1, 0, 0, 1 - y, 0, 1 - y, z] + 
        G[1, 0, 0, 1 - y, 1 - y, 0, z] + G[1, 0, 1 - y, 0, 0, 1 - y, z] + 
        G[1, 0, 1 - y, 0, 1 - y, 0, z] + G[1, 0, 1 - y, 1 - y, 0, 0, z] + 
        G[1, 1, 0, 0, 0, 1, y] + G[1, 1 - y, 0, 0, 0, 1 - y, z] + 
        G[1, 1 - y, 0, 0, 1 - y, 0, z] + G[1, 1 - y, 0, 1 - y, 0, 0, z] + 
        G[1, 1 - y, 1 - y, 0, 0, 0, z] + G[1 - y, 0, 0, 0, -y, 1 - y, z] + 
        G[1 - y, -y, 0, 0, 1 - y, 1 - y, z] + G[1 - y, -y, 0, 1 - y, 0, 
         1 - y, z] + G[1 - y, -y, 0, 1 - y, 1 - y, 0, z] + 
        G[1 - y, -y, 1 - y, 0, 0, 1 - y, z] + G[1 - y, -y, 1 - y, 0, 1 - y, 
         0, z] + G[1 - y, -y, 1 - y, 1 - y, 0, 0, z] + 
        G[-y, 0, 0, 1 - y, 1 - y, 1 - y, z] + G[-y, 0, 1 - y, 0, 1 - y, 
         1 - y, z] + G[-y, 0, 1 - y, 1 - y, 0, 1 - y, z] + 
        G[-y, 0, 1 - y, 1 - y, 1 - y, 0, z] + G[-y, 1 - y, 0, 0, 1 - y, 
         1 - y, z] + G[-y, 1 - y, 0, 1 - y, 0, 1 - y, z] + 
        G[-y, 1 - y, 0, 1 - y, 1 - y, 0, z] + G[-y, 1 - y, 1 - y, 0, 0, 
         1 - y, z] + G[-y, 1 - y, 1 - y, 0, 1 - y, 0, z] + 
        G[-y, 1 - y, 1 - y, 1 - y, 0, 0, z]) - 
      (9*(G[0, 0, -y, z]*G[0, 1, 1, y] + G[1, 0, 1, y]*G[1, 0, 1 - y, z] + 
         G[0, 0, 1, y]*G[1 - y, 1 - y, 0, z] + G[1, 1, 0, y]*
          G[1 - y, -y, 1 - y, z] + G[0, 1, 1, y]*G[-y, 1 - y, 1 - y, z] + 
         G[1 - y, 1, z]*G[0, 0, 1, 0, y] + G[0, 0, z]*G[0, 0, 1, 1, y] + 
         G[1 - y, 1, z]*G[0, 1, 0, 1, y] + G[0, 1 - y, z]*G[0, 1, 1, 0, y] + 
         G[0, 0, z]*G[1, 1, 0, 0, y] + G[1 - y, -y, z]*G[1, 1, 1, 0, y] + 
         G[0, 1, y]*(G[0, 1, 0, 1 - y, z] + G[1, 1 - y, 1 - y, 0, z]) + 
         G[1, 0, y]*(G[0, 0, 0, 1 - y, z] + G[-y, 1 - y, 0, 1 - y, z]) + 
         G[1 - y, z]*G[0, 0, 0, 0, 1, y] + G[0, z]*G[0, 0, 1, 1, 0, y] + 
         G[1, y]*G[1, 0, 0, 0, -y, z] + G[0, z]*G[1, 1, 0, 0, 1, y] + 
         G[0, 0, 0, 0, 1, 1, y] + G[1, 0, 0, 0, -y, 1 - y, z] + 
         G[1, 1, 1, 1, 0, 0, y] + G[-y, 1 - y, 1 - y, 1 - y, 1, 0, z]))/2 + 
      (15*(G[0, 0, 1 - y, z]*G[1, 0, 1, y] + G[1, 0, 1, y]*
          G[1 - y, 0, 1 - y, z] + G[1, 1, 1, y]*(G[0, -y, 1 - y, z] + 
           G[-y, 0, 1 - y, z] + G[-y, 1 - y, 0, z]) + 
         G[0, 1, y]*G[0, 1 - y, 1 - y, 0, z] + G[0, 1 - y, z]*
          G[1, 1, 0, 0, y] + (G[0, -y, z] + G[-y, 0, z])*G[1, 1, 1, 1, y] + 
         G[0, 1, y]*G[1 - y, 1 - y, 1 - y, 0, z] + 
         Pi^2*G[1 - y, 1 - y, 1 - y, 1 - y, z] + G[1, 1, y]*
          (G[0, 0, 1 - y, -y, z] + G[0, -y, 1 - y, 1 - y, z] + 
           G[-y, 0, 1 - y, 1 - y, z] + G[-y, 1 - y, 0, 1 - y, z] + 
           G[-y, 1 - y, 1 - y, 0, z]) + G[1 - y, z]*G[0, 1, 1, 1, 1, y] + 
         G[0, z]*(G[0, 1, 0, 0, 0, y] + G[0, 1, 1, 1, 1, y] + 
           G[1, 0, 0, 0, 0, y] + G[1, 0, 1, 1, 1, y]) + 
         G[1, y]*(G[0, 0, 1 - y, -y, 1 - y, z] + G[0, -y, 1 - y, 1 - y, 
            1 - y, z] + G[1, 0, 0, 0, 0, z] + G[-y, 0, 1 - y, 1 - y, 1 - y, 
            z] + G[-y, 1 - y, 0, 1 - y, 1 - y, z] + G[-y, 1 - y, 1 - y, 0, 
            1 - y, z] + G[-y, 1 - y, 1 - y, 1 - y, 0, z]) + 
         G[0, y]*(G[1, 0, 0, 0, 0, z] + G[-y, 1 - y, 1 - y, 1 - y, 1 - y, 
            z]) + G[0, 0, 1, 0, 0, 0, y] + G[0, 0, 1 - y, -y, 1 - y, 1 - y, 
          z] + G[0, -y, 1 - y, 1 - y, 1 - y, 1 - y, z] + 
         G[1, 0, 0, 0, 0, 1 - y, z] + G[1, 0, 0, 0, 1 - y, 0, z] + 
         G[1, 0, 0, 1 - y, 0, 0, z] + G[1, 0, 1 - y, 0, 0, 0, z] + 
         G[1, 1, 0, 1, 1, 1, y] + G[1, 1 - y, 0, 0, 0, 0, z] + 
         G[1 - y, 1, 0, 0, 0, 0, z] + G[1 - y, 1 - y, 0, 1, 0, 0, z] + 
         G[-y, 0, 1 - y, 1 - y, 1 - y, 1 - y, z] + G[-y, 1 - y, 0, 1 - y, 
          1 - y, 1 - y, z] + G[-y, 1 - y, 1 - y, 0, 1 - y, 1 - y, z] + 
         G[-y, 1 - y, 1 - y, 1 - y, 0, 1 - y, z] + G[-y, 1 - y, 1 - y, 1 - y, 
          1 - y, 0, z]))/2 + (33*(G[1, 1, 1, y]*G[-y, 1 - y, 1 - y, z] + 
         G[-y, 1 - y, z]*G[1, 1, 1, 1, y] + G[1, 1, y]*G[-y, 1 - y, 1 - y, 
           1 - y, z] + G[-y, z]*G[1, 1, 1, 1, 1, y] + 
         G[1, y]*G[-y, 1 - y, 1 - y, 1 - y, 1 - y, z] + G[1, 0, 0, 0, 0, 0, 
          z] + G[-y, 1 - y, 1 - y, 1 - y, 1 - y, 1 - y, z]))/2 - 
      11*(G[1, 0, y]*G[-y, -y, 0, z] + G[0, y]*(G[1, 1, 0, 1 - y, z] + 
          G[-y, -y, 1 - y, 0, z]) + G[1, y]*(G[1 - y, 1 - y, -y, 1 - y, -y, 
           z] + G[-y, 1 - y, 1 - y, 1 - y, -y, z]) + G[0, 0, 1, 0, 1, 0, z] + 
        G[1, 0, 0, 0, 1, 0, z] + G[1 - y, 1 - y, -y, 1 - y, -y, 1 - y, z] + 
        G[-y, 1 - y, 1 - y, 1 - y, -y, 1 - y, z]) - 
      12*(G[1, 1, y]*(G[1 - y, 1 - y, -y, -y, z] + G[-y, 1 - y, 1 - y, -y, 
           z]) + G[1, y]*(G[1 - y, 1 - y, -y, -y, 1 - y, z] + 
          G[-y, 1 - y, 1 - y, -y, 1 - y, z]) + G[0, 0, 1, 1, 0, 0, z] + 
        G[1, 0, 0, 1, 0, 0, z] + G[1 - y, 1 - y, -y, -y, 1 - y, 1 - y, z] + 
        G[-y, 1 - y, 1 - y, -y, 1 - y, 1 - y, z]) + G[-y, 1 - y, 1 - y, -y, 
       -y, 1 - y, z] + G[-y, 1 - y, -y, 0, 0, 1 - y, z] + 
      G[-y, 1 - y, -y, 0, 1 - y, 0, z] + G[-y, 1 - y, -y, 1 - y, 0, 0, z] - 
      4*(Pi^2*G[0, z]*G[1, 0, 1, y] + G[1, 0, 1, y]*(G[0, -y, 0, z] + 
          G[1, 1 - y, 0, z]) + G[1, 1, 0, y]*G[1 - y, 0, 0, z] + 
        G[1, 0, 0, y]*G[1 - y, 1 - y, 1 - y, z] + G[0, 0, 1, y]*
         G[-y, 0, -y, z] + G[0, 1, 1, y]*G[-y, 1 - y, -y, z] + 
        G[1, 0, z]*G[0, 0, 1, 0, y] + G[0, 1 - y, z]*G[1, 0, 0, 0, y] + 
        Pi^2*G[1, 0, 0, 1 - y, z] + G[1, 0, z]*G[1, 1, 0, 1, y] + 
        G[0, 1, y]*(G[0, 1 - y, 1 - y, -y, z] + G[0, -y, 1 - y, 0, z] + 
          G[-y, 1 - y, -y, -y, z]) + G[1, 1, y]*(G[1, 0, 0, -y, z] + 
          G[1, 1 - y, 1, 0, z] + G[-y, 0, -y, 0, z] + G[-y, 1 - y, -y, -y, 
           z]) + G[-y, z]*(G[0, 0, 1, 0, 0, y] + G[0, 0, 1, 0, 1, y]) + 
        G[1 - y, z]*(G[0, 0, 0, 1, 0, y] + G[0, 1, 1, 1, 0, y]) + 
        G[1, y]*(G[0, 0, -y, 0, -y, z] + G[1, 0, 0, -y, 1 - y, z] + 
          G[1, 0, 1 - y, 0, -y, z] + G[1, 1 - y, 1, 0, 0, z] + 
          G[1, 1 - y, 1, 0, 1 - y, z] + G[1, 1 - y, 1, 1 - y, 0, z] + 
          G[1 - y, -y, 0, 0, -y, z] + G[-y, 0, 1 - y, 0, -y, z] + 
          G[-y, 0, -y, 0, 0, z] + G[-y, 0, -y, 0, 1 - y, z] + 
          G[-y, 0, -y, 1 - y, 0, z] + G[-y, 1 - y, -y, -y, 1 - y, z] + 
          G[-y, 1 - y, -y, -y, -y, z]) + G[0, 0, 0, 1, 0, 1, y] + 
        G[0, 0, -y, 0, -y, 1 - y, z] + G[0, 1, 1 - y, 1 - y, 1, 0, z] + 
        G[1, 0, 0, -y, 1 - y, 1 - y, z] + G[1, 0, 1, 1, 0, 0, z] + 
        G[1, 0, 1, 1, 1, 0, z] + G[1, 0, 1 - y, 0, -y, 1 - y, z] + 
        G[1, 1, 1, 0, 1, 0, y] + G[1, 1 - y, 0, 1 - y, 1, 0, z] + 
        G[1, 1 - y, 1, 0, 0, 1 - y, z] + G[1, 1 - y, 1, 0, 1 - y, 0, z] + 
        G[1, 1 - y, 1, 0, 1 - y, 1 - y, z] + G[1, 1 - y, 1, 1 - y, 0, 0, z] + 
        G[1, 1 - y, 1, 1 - y, 0, 1 - y, z] + G[1, 1 - y, 1, 1 - y, 1 - y, 0, 
         z] + G[1 - y, 1 - y, 1, 1 - y, 1, 0, z] + G[1 - y, -y, 0, 0, -y, 
         1 - y, z] + G[-y, 0, 1 - y, 0, -y, 1 - y, z] + 
        G[-y, 0, -y, 0, 0, 1 - y, z] + G[-y, 0, -y, 0, 1 - y, 0, z] + 
        G[-y, 0, -y, 0, 1 - y, 1 - y, z] + G[-y, 0, -y, 1 - y, 0, 0, z] + 
        G[-y, 0, -y, 1 - y, 0, 1 - y, z] + G[-y, 0, -y, 1 - y, 1 - y, 0, z] + 
        G[-y, 1 - y, 0, 1 - y, 1, 0, z] + G[-y, 1 - y, 1 - y, 1, 0, 0, z] + 
        G[-y, 1 - y, -y, -y, 1 - y, 1 - y, z] + G[-y, 1 - y, -y, -y, -y, 
         1 - y, z]) + G[-y, -y, 0, 1, 1, 0, z] + G[-y, -y, 0, 1 - y, 1, 0, 
       z] + G[-y, -y, 1 - y, 0, 1, 0, z] + G[-y, -y, 1 - y, 1, 1, 0, z] - 
      G[-y, -y, 1 - y, -y, 1 - y, 1 - y, z] + 
      4*(G[0, 0, 1, y]*G[0, 0, -y, z] + G[0, -y, 1 - y, z]*G[1, 1, 0, y] + 
        G[0, 0, 0, y]*(G[0, 1 - y, 0, z] + G[1 - y, 0, 1 - y, z]) + 
        G[0, 1, 0, y]*(G[1, 1 - y, 0, z] + G[1 - y, 0, 1 - y, z]) + 
        Pi^2*G[1, y]*G[1 - y, -y, -y, z] + G[1, 0, 0, y]*G[-y, 0, -y, z] + 
        G[1, 0, 1, y]*G[-y, 0, -y, z] + G[1, 0, 1, y]*G[-y, 1 - y, -y, z] + 
        G[0, 1, 1, y]*(G[-y, 0, -y, z] + G[-y, -y, -y, z]) + 
        G[0, 1, y]*G[0, 0, 0, 1 - y, z] + G[1, 0, z]*G[0, 1, 0, 1, y] + 
        G[1, 0, z]*G[1, 0, 1, 0, y] + G[0, -y, z]*G[1, 1, 1, 0, y] + 
        G[1, 0, y]*(G[0, 1, 0, 1 - y, z] + G[0, 1 - y, 0, 1 - y, z] + 
          G[1 - y, 1 - y, 1 - y, -y, z]) + G[0, 1, y]*G[1 - y, 1 - y, -y, -y, 
          z] + Pi^2*G[1 - y, -y, -y, 1 - y, z] + G[0, 0, y]*
         (G[1, 1 - y, 1, 0, z] + G[-y, 0, -y, 1 - y, z]) + 
        G[0, 1, y]*G[-y, 1 - y, -y, 1 - y, z] + G[0, 1, y]*
         (G[0, 0, 0, -y, z] + G[-y, 0, -y, 0, z] + G[-y, 0, -y, 1 - y, z] + 
          G[-y, -y, 1 - y, -y, z]) + G[1, 1, y]*(G[1 - y, 0, 1 - y, -y, z] + 
          G[-y, -y, -y, -y, z]) + G[-y, z]*G[0, 1, 0, 0, 1, y] + 
        G[1 - y, z]*(G[0, 1, 0, 0, 1, y] + G[1, 0, 1, 0, 0, y]) + 
        G[0, y]*(G[0, 0, 0, 1, 0, z] + G[1, 1 - y, 1, 0, 0, z] + 
          G[1 - y, 1 - y, 1 - y, -y, 1 - y, z] + G[-y, 0, -y, 1 - y, 1 - y, 
           z]) + G[1, y]*(G[0, 0, 0, 1, 0, z] + G[0, 0, 0, 1 - y, -y, z] + 
          G[1 - y, 0, 0, 1 - y, -y, z] + G[1 - y, 0, 1 - y, -y, 1 - y, z] + 
          G[1 - y, 1 - y, 1 - y, 0, -y, z] + G[1 - y, 1 - y, 1 - y, -y, 0, 
           z] + G[1 - y, 1 - y, -y, -y, -y, z] + G[-y, 1 - y, -y, 1 - y, -y, 
           z] + G[-y, -y, 1 - y, -y, -y, z] + G[-y, -y, -y, -y, 1 - y, z]) + 
        G[0, 0, 0, 1, 0, 1 - y, z] + G[0, 0, 0, 1, 1 - y, 0, z] + 
        G[0, 0, 0, 1 - y, 1, 0, z] + G[0, 0, 0, 1 - y, -y, 1 - y, z] + 
        G[0, 0, 1, 1, 1, 0, z] + G[0, 1 - y, 0, 1, 0, 0, z] + 
        G[0, 1 - y, 1 - y, 0, 1, 0, z] + G[1, 0, 1, 0, 1, 0, z] + 
        G[1, 1, 0, 1, 1, 0, z] + G[1, 1, 1, 1, 0, 0, z] + 
        G[1 - y, 0, 0, 1 - y, -y, 1 - y, z] + G[1 - y, 0, 1 - y, -y, 1 - y, 
         1 - y, z] + G[1 - y, 1 - y, 1 - y, 0, 1, 0, z] + 
        G[1 - y, 1 - y, 1 - y, 0, -y, 1 - y, z] + G[1 - y, 1 - y, 1 - y, -y, 
         0, 1 - y, z] + G[1 - y, 1 - y, 1 - y, -y, 1 - y, 0, z] + 
        G[1 - y, 1 - y, -y, -y, -y, 1 - y, z] + G[-y, 1 - y, -y, 1 - y, -y, 
         1 - y, z] + G[-y, -y, 1 - y, -y, -y, 1 - y, z] + 
        G[-y, -y, -y, -y, 1 - y, 1 - y, z]) + (1375*Pi^2*Zeta[3])/864 - 
      ((169*I)/24)*Pi^3*Zeta[3] + ((I/36)*Pi*(-67 + 303*y - 633*y^2 + 
         739*y^3 - 456*y^4 + 114*y^5 + 303*z - 1472*y*z + 3013*y^2*z - 
         3194*y^3*z + 1722*y^4*z - 372*y^5*z - 633*z^2 + 3013*y*z^2 - 
         5111*y^2*z^2 + 4045*y^3*z^2 - 1500*y^4*z^2 + 186*y^5*z^2 + 739*z^3 - 
         3194*y*z^3 + 4045*y^2*z^3 - 2040*y^3*z^3 + 378*y^4*z^3 - 456*z^4 + 
         1722*y*z^4 - 1500*y^2*z^4 + 378*y^3*z^4 + 114*z^5 - 372*y*z^5 + 
         186*y^2*z^5)*Zeta[3])/((-1 + y)^2*(-1 + z)^2*(-1 + y + z)) + 
      ((1111*I)/72)*Pi*G[1, y]*Zeta[3] + (473*Pi^2*G[1, y]*Zeta[3])/72 - 
      (1111*G[0, z]*G[1, y]*Zeta[3])/72 + ((77*I)/6)*Pi*G[1, z]*Zeta[3] - 
      (143*G[0, y]*G[1, z]*Zeta[3])/6 + ((187*I)/72)*Pi*G[1 - y, z]*Zeta[3] - 
      (2299*G[1, y]*G[1 - y, z]*Zeta[3])/72 + ((7*I)/3)*Pi*G[1, y]*
       G[1 - y, z]*Zeta[3] + (1441*G[0, 1, y]*Zeta[3])/72 + 
      (65*G[1 - y, z]*G[0, 1, y]*Zeta[3])/6 - (121*G[0, 1 - y, z]*Zeta[3])/
       72 + ((19*I)/3)*Pi*G[0, 1 - y, z]*Zeta[3] + (649*G[1, 0, y]*Zeta[3])/
       72 - (13*I)*Pi*G[1, 0, z]*Zeta[3] - (583*G[1, 1, y]*Zeta[3])/72 + 
      (385*G[1, 1, z]*Zeta[3])/12 - (55*G[1 - y, 1, z]*Zeta[3])/3 - 
      (41*G[1, y]*G[1 - y, 1 - y, z]*Zeta[3])/2 + (49*G[0, 1, 0, z]*Zeta[3])/
       3 + (19*G[0, 1, 1, y]*Zeta[3])/6 - G[0, 1 - y, 1, z]*Zeta[3] - 
      (221*Zeta[3]^2)/8 + ((Pi^2*(-737 + 1402*y - 509*y^2 - 234*y^3 + 
           78*y^4 + 1402*z - 223*y*z - 1374*y^2*z + 189*y^3*z - 509*z^2 - 
           1374*y*z^2 + 492*y^2*z^2 - 234*z^3 + 189*y*z^3 + 78*z^4)*G[0, y]*
          G[0, z])/(-1 + y + z)^2 + (Pi^2*(390*y^5 - 1560*y^6 + 2340*y^7 - 
           1560*y^8 + 390*y^9 + 18*y^3*z + 1953*y^4*z - 9069*y^5*z + 
           16089*y^6*z - 13653*y^7*z + 5442*y^8*z - 780*y^9*z + 30*y^2*z^2 + 
           1525*y^3*z^2 - 17240*y^4*z^2 + 44710*y^5*z^2 - 49377*y^6*z^2 + 
           26166*y^7*z^2 - 6204*y^8*z^2 + 390*y^9*z^2 + 6*y*z^3 - 
           1249*y^2*z^3 - 8849*y^3*z^3 + 56771*y^4*z^3 - 93311*y^5*z^3 + 
           65094*y^6*z^3 - 20781*y^7*z^3 + 2322*y^8*z^3 - 6*z^4 - 
           1235*y*z^4 + 5690*y^2*z^4 + 25234*y^3*z^4 - 93475*y^4*z^4 + 
           94291*y^5*z^4 - 38637*y^6*z^4 + 5904*y^7*z^4 - 12*z^5 + 
           4976*y*z^5 - 7776*y^2*z^5 - 41406*y^3*z^5 + 80299*y^4*z^5 - 
           44388*y^5*z^5 + 8343*y^6*z^5 + 144*z^6 - 7542*y*z^6 + 
           610*y^2*z^6 + 36678*y^3*z^6 - 32703*y^4*z^6 + 7353*y^5*z^6 - 
           330*z^7 + 4898*y*z^7 + 6031*y^2*z^7 - 15105*y^3*z^7 + 
           4395*y^4*z^7 + 330*z^8 - 803*y*z^8 - 3954*y^2*z^8 + 1905*y^3*z^8 - 
           144*z^9 - 432*y*z^9 + 618*y^2*z^9 + 12*z^10 + 132*y*z^10 + 6*z^11)*
          G[0, y]*G[1 - y, z])/(y*(-1 + z)^2*z^2*(-1 + y + z)^2*(y + z)^2) + 
        (Pi^2*(737 - 2175*y + 2055*y^2 - 491*y^3 - 168*y^4 + 42*y^5 - 
           2726*z + 6698*y*z - 4645*y^2*z - 14*y^3*z + 819*y^4*z - 
           132*y^5*z + 3312*z^2 - 5919*y*z^2 + 1454*y^2*z^2 + 2065*y^3*z^2 - 
           990*y^4*z^2 + 66*y^5*z^2 - 728*z^3 - 903*y*z^3 + 3488*y^2*z^3 - 
           2196*y^3*z^3 + 363*y^4*z^3 - 1483*z^4 + 3868*y*z^4 - 
           3033*y^2*z^4 + 636*y^3*z^4 + 1110*z^5 - 1791*y*z^5 + 681*y^2*z^5 - 
           222*z^6 + 222*y*z^6)*G[0, 0, y])/((-1 + y)*(-1 + z)^2*
          (-1 + y + z)^2) + ((-1436*y + 3798*y^2 - 2646*y^3 - 490*y^4 + 
           906*y^5 - 132*y^6 - 1436*z + 7932*y*z - 6290*y^2*z - 6483*y^3*z + 
           7420*y^4*z - 1275*y^5*z + 132*y^6*z + 3990*z^2 - 6806*y*z^2 - 
           11281*y^2*z^2 + 22452*y^3*z^2 - 8760*y^4*z^2 + 405*y^5*z^2 - 
           3162*z^3 - 5526*y*z^3 + 22158*y^2*z^3 - 15336*y^3*z^3 + 
           1830*y^4*z^3 - 94*z^4 + 7114*y*z^4 - 8997*y^2*z^4 + 1977*y^3*z^4 + 
           894*z^5 - 1470*y*z^5 + 612*y^2*z^5 - 192*z^6 + 192*y*z^6)*G[0, z]*
          G[0, 0, y])/((-1 + y)*(-1 + z)*(-1 + y + z)^2*(y + z)) + 
        ((1188*y^3 - 3564*y^4 + 3564*y^5 - 1188*y^6 + 5580*y^2*z - 
           15885*y^3*z + 16218*y^4*z - 7101*y^5*z + 1188*y^6*z + 2794*y*z^2 - 
           19903*y^2*z^2 + 29880*y^3*z^2 - 16308*y^4*z^2 + 3537*y^5*z^2 - 
           1562*z^3 - 6086*y*z^3 + 20866*y^2*z^3 - 16980*y^3*z^3 + 
           3798*y^4*z^3 + 1496*z^4 + 3934*y*z^4 - 7227*y^2*z^4 + 
           1797*y^3*z^4 + 258*z^5 - 834*y*z^5 + 540*y^2*z^5 - 192*z^6 + 
           192*y*z^6)*G[1 - y, z]*G[0, 0, y])/((-1 + y)*(-1 + z)*z^2*
          (y + z)) + (Pi^2*(737 - 2726*y + 3312*y^2 - 728*y^3 - 1483*y^4 + 
           1110*y^5 - 222*y^6 - 2175*z + 6698*y*z - 5919*y^2*z - 903*y^3*z + 
           3868*y^4*z - 1791*y^5*z + 222*y^6*z + 2055*z^2 - 4645*y*z^2 + 
           1454*y^2*z^2 + 3488*y^3*z^2 - 3033*y^4*z^2 + 681*y^5*z^2 - 
           491*z^3 - 14*y*z^3 + 2065*y^2*z^3 - 2196*y^3*z^3 + 636*y^4*z^3 - 
           168*z^4 + 819*y*z^4 - 990*y^2*z^4 + 363*y^3*z^4 + 42*z^5 - 
           132*y*z^5 + 66*y^2*z^5)*G[0, 0, z])/((-1 + y)^2*(-1 + z)*
          (-1 + y + z)^2) + ((-1436*y + 3990*y^2 - 3162*y^3 - 94*y^4 + 
           894*y^5 - 192*y^6 - 1436*z + 7932*y*z - 6806*y^2*z - 5526*y^3*z + 
           7114*y^4*z - 1470*y^5*z + 192*y^6*z + 3798*z^2 - 6290*y*z^2 - 
           11281*y^2*z^2 + 22158*y^3*z^2 - 8997*y^4*z^2 + 612*y^5*z^2 - 
           2646*z^3 - 6483*y*z^3 + 22452*y^2*z^3 - 15336*y^3*z^3 + 
           1977*y^4*z^3 - 490*z^4 + 7420*y*z^4 - 8760*y^2*z^4 + 
           1830*y^3*z^4 + 906*z^5 - 1275*y*z^5 + 405*y^2*z^5 - 132*z^6 + 
           132*y*z^6)*G[0, y]*G[0, 0, z])/((-1 + y)*(-1 + z)*(-1 + y + z)^2*
          (y + z)) + (Pi^2*(15*y^2 - 730*y^3 + 2115*y^4 - 2100*y^5 + 
           700*y^6 + 30*y*z - 1568*y^2*z + 5272*y^3*z - 6086*y^4*z + 
           2478*y^5*z - 126*y^6*z + 15*z^2 - 922*y*z^2 + 4301*y^2*z^2 - 
           6274*y^3*z^2 + 3306*y^4*z^2 - 450*y^5*z^2 + 24*y^6*z^2 - 96*z^3 + 
           1330*y*z^3 - 2846*y^2*z^3 + 2194*y^3*z^3 - 666*y^4*z^3 + 
           72*y^5*z^3 + 162*z^4 - 642*y*z^4 + 885*y^2*z^4 - 516*y^3*z^4 + 
           87*y^4*z^4 - 96*z^5 + 234*y*z^5 - 204*y^2*z^5 + 54*y^3*z^5 + 
           15*z^6 - 30*y*z^6 + 15*y^2*z^6)*G[0, 1, z])/
         ((-1 + y)^2*y*(-1 + y + z)*(y + z)^2) + 
        (Pi^2*(-6*y^4 + 51*y^5 - 171*y^6 + 300*y^7 - 300*y^8 + 171*y^9 - 
           51*y^10 + 6*y^11 + 3*y^3*z - 1417*y^4*z + 5386*y^5*z - 
           7269*y^6*z + 3439*y^7*z + 641*y^8*z - 984*y^9*z + 213*y^10*z - 
           12*y^11*z + 24*y^2*z^2 - 1823*y^3*z^2 + 11142*y^4*z^2 - 
           22565*y^5*z^2 + 17603*y^6*z^2 - 1767*y^7*z^2 - 4192*y^8*z^2 + 
           1821*y^9*z^2 - 249*y^10*z^2 + 6*y^11*z^2 + 15*y*z^3 + 
           1151*y^2*z^3 - 2712*y^3*z^3 + 1772*y^4*z^3 - 7841*y^5*z^3 + 
           21860*y^6*z^3 - 21972*y^7*z^3 + 9062*y^8*z^3 - 1434*y^9*z^3 + 
           99*y^10*z^3 + 1920*y*z^4 - 18887*y^2*z^4 + 64963*y^3*z^4 - 
           121241*y^4*z^4 + 139274*y^5*z^4 - 97666*y^6*z^4 + 37895*y^7*z^4 - 
           6684*y^8*z^4 + 426*y^9*z^4 + 390*z^5 - 12930*y*z^5 + 
           78489*y^2*z^5 - 206875*y^3*z^5 + 292664*y^4*z^5 - 235108*y^5*z^5 + 
           103650*y^6*z^5 - 21705*y^7*z^5 + 1449*y^8*z^5 - 2340*z^6 + 
           36096*y*z^6 - 154328*y^2*z^6 + 303558*y^3*z^6 - 313902*y^4*z^6 + 
           172004*y^5*z^6 - 44898*y^6*z^6 + 3810*y^7*z^6 + 5850*z^7 - 
           54789*y*z^7 + 168953*y^2*z^7 - 242512*y^3*z^7 + 174878*y^4*z^7 - 
           59331*y^5*z^7 + 6903*y^6*z^7 - 7800*z^8 + 48756*y*z^8 - 
           107709*y^2*z^8 + 108360*y^3*z^8 - 49737*y^4*z^8 + 8130*y^5*z^8 + 
           5850*z^9 - 25284*y*z^9 + 38889*y^2*z^9 - 25278*y^3*z^9 + 
           5847*y^4*z^9 - 2340*z^10 + 6996*y*z^10 - 6972*y^2*z^10 + 
           2316*y^3*z^10 + 390*z^11 - 780*y*z^11 + 390*y^2*z^11)*
          G[0, 1 - y, z])/((-1 + y)^2*y^2*(-1 + z)^2*z*(-1 + y + z)^2*
          (y + z)^2) + (Pi^2*(9 - 782*y + 2984*y^2 - 4242*y^3 + 2453*y^4 - 
           206*y^5 - 270*y^6 + 54*y^7 + 36*z + 2705*y*z - 10078*y^2*z + 
           13587*y^3*z - 7847*y^4*z + 1468*y^5*z + 165*y^6*z - 36*y^7*z - 
           306*z^2 - 2859*y*z^2 + 11700*y^2*z^2 - 15608*y^3*z^2 + 
           9274*y^4*z^2 - 2375*y^5*z^2 + 156*y^6*z^2 + 18*y^7*z^2 + 666*z^3 + 
           83*y*z^3 - 4430*y^2*z^3 + 7303*y^3*z^3 - 5029*y^4*z^3 + 
           1530*y^5*z^3 - 123*y^6*z^3 - 639*z^4 + 1549*y*z^4 - 884*y^2*z^4 - 
           920*y^3*z^4 + 1251*y^4*z^4 - 381*y^5*z^4 + 252*z^5 - 708*y*z^5 + 
           726*y^2*z^5 - 120*y^3*z^5 - 102*y^4*z^5 - 24*y*z^6 - 18*z^7 + 
           36*y*z^7 - 18*y^2*z^7)*G[1, 1, y])/((-1 + y)^2*y*(-1 + z)^2*
          (-1 + y + z)^2) + (Pi^2*(-6*y^4 - 12*y^5 + 144*y^6 - 330*y^7 + 
           330*y^8 - 144*y^9 + 12*y^10 + 6*y^11 + 6*y^3*z - 1235*y^4*z + 
           4976*y^5*z - 7542*y^6*z + 4898*y^7*z - 803*y^8*z - 432*y^9*z + 
           132*y^10*z + 30*y^2*z^2 - 1249*y^3*z^2 + 5690*y^4*z^2 - 
           7776*y^5*z^2 + 610*y^6*z^2 + 6031*y^7*z^2 - 3954*y^8*z^2 + 
           618*y^9*z^2 + 18*y*z^3 + 1525*y^2*z^3 - 8849*y^3*z^3 + 
           25234*y^4*z^3 - 41406*y^5*z^3 + 36678*y^6*z^3 - 15105*y^7*z^3 + 
           1905*y^8*z^3 + 1953*y*z^4 - 17240*y^2*z^4 + 56771*y^3*z^4 - 
           93475*y^4*z^4 + 80299*y^5*z^4 - 32703*y^6*z^4 + 4395*y^7*z^4 + 
           390*z^5 - 9069*y*z^5 + 44710*y^2*z^5 - 93311*y^3*z^5 + 
           94291*y^4*z^5 - 44388*y^5*z^5 + 7353*y^6*z^5 - 1560*z^6 + 
           16089*y*z^6 - 49377*y^2*z^6 + 65094*y^3*z^6 - 38637*y^4*z^6 + 
           8343*y^5*z^6 + 2340*z^7 - 13653*y*z^7 + 26166*y^2*z^7 - 
           20781*y^3*z^7 + 5904*y^4*z^7 - 1560*z^8 + 5442*y*z^8 - 
           6204*y^2*z^8 + 2322*y^3*z^8 + 390*z^9 - 780*y*z^9 + 390*y^2*z^9)*
          G[1 - y, 0, z])/((-1 + y)^2*y^2*z*(-1 + y + z)^2*(y + z)^2) + 
        ((1188*y^3 - 3564*y^4 + 3564*y^5 - 1188*y^6 + 5607*y^2*z - 
           15993*y^3*z + 16353*y^4*z - 7155*y^5*z + 1188*y^6*z + 2569*y*z^2 - 
           19336*y^2*z^2 + 29754*y^3*z^2 - 16578*y^4*z^2 + 3591*y^5*z^2 - 
           1814*z^3 - 4847*y*z^3 + 19498*y^2*z^3 - 16734*y^3*z^3 + 
           3933*y^4*z^3 + 2060*z^4 + 2455*y*z^4 - 6300*y^2*z^4 + 
           1785*y^3*z^4 - 114*z^5 - 309*y*z^5 + 387*y^2*z^5 - 132*z^6 + 
           132*y*z^6)*G[0, y]*G[1 - y, 1 - y, z])/((-1 + y)*(-1 + z)*z^2*
          (y + z)) + ((486*y^3 - 837*y^4 + 375*y^5 + 30*y^6 + 1528*y^2*z - 
           2860*y^3*z + 1251*y^4*z + 165*y^5*z + 1042*y*z^2 - 3398*y^2*z^2 + 
           1656*y^3*z^2 + 288*y^4*z^2 - 18*z^3 - 1474*y*z^3 + 1122*y^2*z^3 + 
           174*y^3*z^3 - 99*z^4 + 405*y*z^4 - 6*y^2*z^4 + 63*z^5 - 27*y*z^5)*
          (G[-y, z]*G[1, 0, y] + G[0, y]*G[-y, 1 - y, z]))/
         (y*z*(-1 + y + z)*(y + z)) + ((720*y^2 - 1440*y^3 + 720*y^4 + 
           1436*z + 970*y*z - 4254*y^2*z + 1848*y^3*z - 1319*z^2 - 
           2640*y*z^2 + 1965*y^2*z^2 - 234*z^3 + 234*y*z^3 + 117*z^4)*
          G[0, 0, 0, y])/(z*(-1 + y + z)) + 
        ((1436*y - 1319*y^2 - 234*y^3 + 117*y^4 + 970*y*z - 2640*y^2*z + 
           234*y^3*z + 720*z^2 - 4254*y*z^2 + 1965*y^2*z^2 - 1440*z^3 + 
           1848*y*z^3 + 720*z^4)*G[0, 0, 0, z])/(y*(-1 + y + z)) + 
        ((1778*y^3 - 5604*y^4 + 6018*y^5 - 2210*y^6 - 108*y^7 + 126*y^8 - 
           2146*y^2*z + 4650*y^3*z - 2174*y^4*z - 1660*y^5*z + 2080*y^6*z - 
           858*y^7*z + 108*y^8*z - 5148*y*z^2 + 31791*y^2*z^2 - 
           68744*y^3*z^2 + 68006*y^4*z^2 - 29812*y^5*z^2 + 2479*y^6*z^2 + 
           1626*y^7*z^2 - 198*y^8*z^2 - 1188*z^3 + 27477*y*z^3 - 
           109866*y^2*z^3 + 179258*y^3*z^3 - 137536*y^4*z^3 + 45251*y^5*z^3 - 
           2736*y^6*z^3 - 696*y^7*z^3 + 5940*z^4 - 61122*y*z^4 + 
           172174*y^2*z^4 - 208016*y^3*z^4 + 114811*y^4*z^4 - 24102*y^5*z^4 + 
           351*y^6*z^4 - 11880*z^5 + 72252*y*z^5 - 144186*y^2*z^5 + 
           124035*y^3*z^5 - 44526*y^4*z^5 + 4341*y^5*z^5 + 11880*z^6 - 
           47682*y*z^6 + 66423*y^2*z^6 - 37680*y^3*z^6 + 7023*y^4*z^6 - 
           5940*z^7 + 16599*y*z^7 - 15378*y^2*z^7 + 4719*y^3*z^7 + 1188*z^8 - 
           2376*y*z^8 + 1188*y^2*z^8)*G[0, 0, 1, y])/((-1 + y)^2*y^2*
          (-1 + z)^2*(-1 + y + z)*(y + z)) + 
        ((1188*y^5 - 4752*y^6 + 7128*y^7 - 4752*y^8 + 1188*y^9 + 4878*y^4*z - 
           20574*y^5*z + 34830*y^6*z - 29826*y^7*z + 13068*y^8*z - 
           2376*y^9*z + 2612*y^3*z^2 - 24955*y^4*z^2 + 63533*y^5*z^2 - 
           72153*y^6*z^2 + 41655*y^7*z^2 - 11880*y^8*z^2 + 1188*y^9*z^2 - 
           5182*y^2*z^3 + 5968*y^3*z^3 + 29497*y^4*z^3 - 71836*y^5*z^3 + 
           60765*y^6*z^3 - 22776*y^7*z^3 + 3564*y^8*z^3 - 5346*y*z^4 + 
           32327*y^2*z^4 - 48545*y^3*z^4 + 9400*y^4*z^4 + 28526*y^5*z^4 - 
           20109*y^6*z^4 + 3783*y^7*z^4 - 1188*z^5 + 21978*y*z^5 - 
           71395*y^2*z^5 + 84656*y^3*z^5 - 36022*y^4*z^5 + 480*y^5*z^5 + 
           1455*y^6*z^5 + 4752*z^6 - 36204*y*z^6 + 75981*y^2*z^6 - 
           64125*y^3*z^6 + 20841*y^4*z^6 - 1281*y^5*z^6 - 7128*z^7 + 
           30234*y*z^7 - 42363*y^2*z^7 + 22968*y^3*z^7 - 3675*y^4*z^7 + 
           4752*z^8 - 13038*y*z^8 + 11820*y^2*z^8 - 3534*y^3*z^8 - 1188*z^9 + 
           2376*y*z^9 - 1188*y^2*z^9)*(G[1, y]*G[0, -y, z] + 
           G[0, -y, 1 - y, z]))/((-1 + y)^2*y^2*(-1 + z)^2*z^2*(y + z)) + 
        ((-1562*y^3 + 1496*y^4 + 258*y^5 - 192*y^6 + 2794*y^2*z - 
           6086*y^3*z + 3934*y^4*z - 834*y^5*z + 192*y^6*z + 5580*y*z^2 - 
           19903*y^2*z^2 + 20866*y^3*z^2 - 7227*y^4*z^2 + 540*y^5*z^2 + 
           1188*z^3 - 15885*y*z^3 + 29880*y^2*z^3 - 16980*y^3*z^3 + 
           1797*y^4*z^3 - 3564*z^4 + 16218*y*z^4 - 16308*y^2*z^4 + 
           3798*y^3*z^4 + 3564*z^5 - 7101*y*z^5 + 3537*y^2*z^5 - 1188*z^6 + 
           1188*y*z^6)*(G[1, y]*G[0, 0, z] + G[0, 0, 1 - y, z] + 
           G[0, 1 - y, 0, z] + G[1 - y, 0, 0, z]))/((-1 + y)*y^2*(-1 + z)*
          (y + z)) + ((-1814*y^3 + 2060*y^4 - 114*y^5 - 132*y^6 + 
           2569*y^2*z - 4847*y^3*z + 2455*y^4*z - 309*y^5*z + 132*y^6*z + 
           5607*y*z^2 - 19336*y^2*z^2 + 19498*y^3*z^2 - 6300*y^4*z^2 + 
           387*y^5*z^2 + 1188*z^3 - 15993*y*z^3 + 29754*y^2*z^3 - 
           16734*y^3*z^3 + 1785*y^4*z^3 - 3564*z^4 + 16353*y*z^4 - 
           16578*y^2*z^4 + 3933*y^3*z^4 + 3564*z^5 - 7155*y*z^5 + 
           3591*y^2*z^5 - 1188*z^6 + 1188*y*z^6)*(G[0, z]*G[1, 1, y] + 
           G[1, y]*(G[0, 1 - y, z] + G[1 - y, 0, z]) + G[0, 1 - y, 1 - y, 
            z] + G[1 - y, 0, 1 - y, z] + G[1 - y, 1 - y, 0, z]))/
         ((-1 + y)*y^2*(-1 + z)*(y + z)) + 
        ((-14192*y + 42011*y^2 - 41012*y^3 + 12830*y^4 + 292*y^5 + 71*y^6 - 
           14192*z + 83878*y*z - 151457*y^2*z + 109526*y^3*z - 30455*y^4*z + 
           3922*y^5*z - 1222*y^6*z + 42011*z^2 - 151457*y*z^2 + 
           193104*y^2*z^2 - 104967*y^3*z^2 + 27564*y^4*z^2 - 7298*y^5*z^2 + 
           1043*y^6*z^2 - 41012*z^3 + 109526*y*z^3 - 104967*y^2*z^3 + 
           47282*y^3*z^3 - 14129*y^4*z^3 + 3192*y^5*z^3 + 12830*z^4 - 
           30455*y*z^4 + 27564*y^2*z^4 - 14129*y^3*z^4 + 4298*y^4*z^4 + 
           292*z^5 + 3922*y*z^5 - 7298*y^2*z^5 + 3192*y^3*z^5 + 71*z^6 - 
           1222*y*z^6 + 1043*y^2*z^6)*Zeta[3])/((-1 + y)^2*(-1 + z)^2*
          (-1 + y + z)*(y + z)))/216 + ((979*I)/72)*(Pi*G[0, y]*Zeta[3] + 
        Pi*G[0, z]*Zeta[3]) + (Pi^2*G[0, 1, y]*G[0, 1, z] + 
        G[1, 0, y]*(Pi^2*G[1, 1, z] + Pi^2*G[1, 1 - y, z]) + 
        Pi^2*G[1, 0, y]*G[-y, -y, z] + Pi^2*G[1, z]*G[1, 1, 0, y] + 
        G[0, y]*(Pi^2*G[1, 1, 1 - y, z] + Pi^2*G[1 - y, 0, 1, z] + 
          Pi^2*G[1 - y, 1 - y, 1, z]) + G[1, y]*(Pi^2*G[0, 1, 1, z] + 
          Pi^2*G[0, 1 - y, 1, z] + Pi^2*G[1, 1, 0, z] + 
          Pi^2*G[-y, -y, 0, z]) + Pi^2*G[0, y]*G[-y, -y, 1 - y, z] + 
        Pi^2*G[0, 0, 0, 1, y] + ((134*y^4 - 530*y^5 + 774*y^6 - 476*y^7 + 
           74*y^8 + 30*y^9 - 6*y^10 + 210*y^3*z - 1165*y^4*z + 2198*y^5*z - 
           1662*y^6*z + 292*y^7*z + 181*y^8*z - 60*y^9*z + 6*y^10*z - 
           10*y^2*z^2 - 352*y^3*z^2 + 1098*y^4*z^2 - 650*y^5*z^2 - 
           834*y^6*z^2 + 1076*y^7*z^2 - 358*y^8*z^2 + 30*y^9*z^2 - 
           102*y*z^3 + 747*y^2*z^3 - 2190*y^3*z^3 + 4094*y^4*z^3 - 
           4998*y^5*z^3 + 3464*y^6*z^3 - 1116*y^7*z^3 + 101*y^8*z^3 - 
           20*z^4 + 568*y*z^4 - 2952*y^2*z^4 + 6978*y^3*z^4 - 8910*y^4*z^4 + 
           6202*y^5*z^4 - 2094*y^6*z^4 + 224*y^7*z^4 + 100*z^5 - 1292*y*z^5 + 
           4752*y^2*z^5 - 7968*y^3*z^5 + 6680*y^4*z^5 - 2632*y^5*z^5 + 
           356*y^6*z^5 - 200*z^6 + 1528*y*z^6 - 3886*y^2*z^6 + 4386*y^3*z^6 - 
           2234*y^4*z^6 + 410*y^5*z^6 + 200*z^7 - 982*y*z^7 + 1669*y^2*z^7 - 
           1184*y^3*z^7 + 301*y^4*z^7 - 100*z^8 + 320*y*z^8 - 340*y^2*z^8 + 
           120*y^3*z^8 + 20*z^9 - 40*y*z^9 + 20*y^2*z^9)*G[0, 1, 0, 0, z])/
         ((-1 + y)^2*y^2*(-1 + z)*(-1 + y + z)^2*(y + z)^2) + 
        Pi^2*G[0, 1, 1, 1 - y, z] + Pi^2*G[0, 1 - y, 1, 1 - y, z] + 
        Pi^2*G[1, 1, 1 - y, 0, z] + Pi^2*G[1, 1, 1 - y, 1 - y, z] + 
        Pi^2*G[1 - y, 0, 0, 1, z] + Pi^2*G[1 - y, 1, 1 - y, 1, z] + 
        Pi^2*G[1 - y, 1, 1 - y, 1 - y, z] + 
        ((20*y^5 - 80*y^6 + 120*y^7 - 80*y^8 + 20*y^9 + 82*y^4*z - 
           346*y^5*z + 586*y^6*z - 502*y^7*z + 220*y^8*z - 40*y^9*z + 
           2*y^2*z^2 - 78*y^3*z^2 - 183*y^4*z^2 + 961*y^5*z^2 - 
           1231*y^6*z^2 + 709*y^7*z^2 - 200*y^8*z^2 + 20*y^9*z^2 - 
           78*y^2*z^3 + 170*y^3*z^3 + 327*y^4*z^3 - 1120*y^5*z^3 + 
           1025*y^6*z^3 - 384*y^7*z^3 + 60*y^8*z^3 + 82*y*z^4 - 183*y^2*z^4 + 
           327*y^3*z^4 - 620*y^4*z^4 + 658*y^5*z^4 - 321*y^6*z^4 + 
           61*y^7*z^4 + 20*z^5 - 346*y*z^5 + 961*y^2*z^5 - 1120*y^3*z^5 + 
           658*y^4*z^5 - 194*y^5*z^5 + 17*y^6*z^5 - 80*z^6 + 586*y*z^6 - 
           1231*y^2*z^6 + 1025*y^3*z^6 - 321*y^4*z^6 + 17*y^5*z^6 + 120*z^7 - 
           502*y*z^7 + 709*y^2*z^7 - 384*y^3*z^7 + 61*y^4*z^7 - 80*z^8 + 
           220*y*z^8 - 200*y^2*z^8 + 60*y^3*z^8 + 20*z^9 - 40*y*z^9 + 
           20*y^2*z^9)*(G[1, 1, y]*G[1 - y, -y, z] + 
           G[1, y]*G[1 - y, -y, 1 - y, z] + G[1 - y, -y, 1 - y, 1 - y, z]))/
         ((-1 + y)^2*y^2*(-1 + z)^2*z^2*(y + z)) + Pi^2*G[-y, 0, 1, 0, z] + 
        Pi^2*G[-y, 1 - y, 1, 0, z] + Pi^2*G[-y, -y, 1 - y, 0, z] + 
        Pi^2*G[1, z]*Zeta[3])/6 + 
      (((-40*y^3 + 120*y^4 - 120*y^5 + 40*y^6 - 109*y^2*z + 418*y^3*z - 
           589*y^4*z + 360*y^5*z - 80*y^6*z + 134*y*z^2 + 303*y^2*z^2 - 
           1056*y^3*z^2 + 939*y^4*z^2 - 360*y^5*z^2 + 40*y^6*z^2 + 3*z^3 - 
           404*y*z^3 - 394*y^2*z^3 + 1094*y^3*z^3 - 607*y^4*z^3 + 
           120*y^5*z^3 - 12*z^4 + 400*y*z^4 + 334*y^2*z^4 - 476*y^3*z^4 + 
           129*y^4*z^4 + 18*z^5 - 118*y*z^5 - 153*y^2*z^5 + 60*y^3*z^5 - 
           12*z^6 - 18*y*z^6 + 19*y^2*z^6 + 3*z^7 + 6*y*z^7)*G[0, 0, y]*
          G[0, 1 - y, z])/(y*(-1 + z)^2*z^2*(-1 + y + z)) + 
        ((y^2 - 6*y^3 + 15*y^4 - 20*y^5 + 15*y^6 - 6*y^7 + y^8 - 3*y*z + 
           211*y^2*z - 612*y^3*z + 599*y^4*z - 190*y^5*z - 6*y^6*z + y^7*z - 
           106*y*z^2 + 235*y^2*z^2 - 285*y^3*z^2 + 285*y^4*z^2 - 
           125*y^5*z^2 - 4*y^6*z^2 - 40*z^3 + 418*y*z^3 - 1062*y^2*z^3 + 
           1042*y^3*z^3 - 386*y^4*z^3 + 28*y^5*z^3 + 120*z^4 - 584*y*z^4 + 
           922*y^2*z^4 - 556*y^3*z^4 + 106*y^4*z^4 - 120*z^5 + 355*y*z^5 - 
           350*y^2*z^5 + 115*y^3*z^5 + 40*z^6 - 80*y*z^6 + 40*y^2*z^6)*
          G[0, 1, y]*G[0, 1 - y, z])/((-1 + y)^2*y^2*z*(-1 + y + z)) + 
        ((2*y^2 + 3*y^3 - 30*y^4 + 50*y^5 - 30*y^6 + 3*y^7 + 2*y^8 - 2*y*z + 
           4*y^2*z - 16*y^3*z + 34*y^4*z - 16*y^5*z - 14*y^6*z + 10*y^7*z - 
           110*y*z^2 + 447*y^2*z^2 - 695*y^3*z^2 + 504*y^4*z^2 - 
           161*y^5*z^2 + 15*y^6*z^2 - 40*z^3 + 424*y*z^3 - 1068*y^2*z^3 + 
           1088*y^3*z^3 - 452*y^4*z^3 + 48*y^5*z^3 + 120*z^4 - 587*y*z^4 + 
           922*y^2*z^4 - 579*y^3*z^4 + 116*y^4*z^4 - 120*z^5 + 355*y*z^5 - 
           350*y^2*z^5 + 115*y^3*z^5 + 40*z^6 - 80*y*z^6 + 40*y^2*z^6)*
          G[0, 1, y]*G[1 - y, 0, z])/((-1 + y)^2*y^2*z*(-1 + y + z)) + 
        ((-134*y^3 + 270*y^4 - 136*y^5 - 255*y^2*z + 759*y^3*z - 366*y^4*z - 
           143*y^5*z + 3*y^6*z - 92*y*z^2 + 629*y^2*z^2 - 328*y^3*z^2 - 
           471*y^4*z^2 + 50*y^5*z^2 + 21*z^3 + 77*y*z^3 - 37*y^2*z^3 - 
           585*y^3*z^3 + 97*y^4*z^3 - 63*z^4 + 126*y*z^4 - 354*y^2*z^4 + 
           63*y^3*z^4 + 65*z^5 - 122*y*z^5 + 22*y^2*z^5 - 25*z^6 + 11*y*z^6 + 
           2*z^7)*G[0, z]*G[0, 1, 0, y])/(y*(-1 + y + z)^2*(y + z)^2) + 
        ((-5*y^3 + 34*y^4 - 77*y^5 + 77*y^6 - 34*y^7 + 5*y^8 - 8*y^2*z + 
           154*y^3*z - 435*y^4*z + 509*y^5*z - 300*y^6*z + 90*y^7*z - 
           10*y^8*z - y*z^2 + 220*y^2*z^2 - 1000*y^3*z^2 + 1380*y^4*z^2 - 
           899*y^5*z^2 + 358*y^6*z^2 - 62*y^7*z^2 + 5*y^8*z^2 + 2*z^3 + 
           130*y*z^3 - 1141*y^2*z^3 + 2240*y^3*z^3 - 1439*y^4*z^3 + 
           435*y^5*z^3 - 116*y^6*z^3 + 14*y^7*z^3 + 22*z^4 - 653*y*z^4 + 
           2306*y^2*z^4 - 1896*y^3*z^4 + 81*y^4*z^4 + 144*y^5*z^4 - 
           3*y^6*z^4 - 138*z^5 + 1313*y*z^5 - 2085*y^2*z^5 + 171*y^3*z^5 + 
           582*y^4*z^5 - 104*y^5*z^5 + 291*z^6 - 1289*y*z^6 + 698*y^2*z^6 + 
           497*y^3*z^6 - 203*y^4*z^6 - 294*z^7 + 590*y*z^7 + 76*y^2*z^7 - 
           161*y^3*z^7 + 144*z^8 - 73*y*z^8 - 66*y^2*z^8 - 26*z^9 - 
           17*y*z^9 - z^10)*G[1 - y, z]*G[0, 1, 0, y])/(y*(-1 + z)^2*z*
          (-1 + y + z)^2*(y + z)^2) + ((-40*y^3 + 120*y^4 - 120*y^5 + 
           40*y^6 - 109*y^2*z + 418*y^3*z - 589*y^4*z + 360*y^5*z - 
           80*y^6*z + 134*y*z^2 + 303*y^2*z^2 - 1056*y^3*z^2 + 939*y^4*z^2 - 
           360*y^5*z^2 + 40*y^6*z^2 + 15*z^3 - 430*y*z^3 - 388*y^2*z^3 + 
           1090*y^3*z^3 - 607*y^4*z^3 + 120*y^5*z^3 - 60*z^4 + 480*y*z^4 + 
           316*y^2*z^4 - 468*y^3*z^4 + 129*y^4*z^4 + 88*z^5 - 198*y*z^5 - 
           135*y^2*z^5 + 56*y^3*z^5 - 54*z^6 + 6*y*z^6 + 13*y^2*z^6 + 9*z^7 + 
           8*y*z^7 + 2*z^8)*G[0, y]*G[0, 1 - y, 1 - y, z])/
         (y*(-1 + z)^2*z^2*(-1 + y + z)) + 
        ((-y^4 + y^5 - 67*y*z + 69*y^2*z - 4*y^3*z + 4*y^4*z + 6*z^2 + 
           57*y*z^2 - y^2*z^2 + 5*y^3*z^2 - 12*z^3 + 8*y*z^3 + 5*y^2*z^3 + 
           5*z^4 + 4*y*z^4 + z^5)*(G[0, -y, z]*G[1, 0, y] + 
           G[0, y]*G[0, -y, 1 - y, z]))/(y*z*(-1 + y + z)) + 
        ((-2*y^2 + 19*y^3 - 47*y^4 + 47*y^5 - 19*y^6 + 2*y^7 - 4*y*z + 
           182*y^2*z - 442*y^3*z + 385*y^4*z - 156*y^5*z + 39*y^6*z - 
           4*y^7*z - 2*z^2 + 299*y*z^2 - 1279*y^2*z^2 + 1452*y^3*z^2 - 
           636*y^4*z^2 + 201*y^5*z^2 - 37*y^6*z^2 + 2*y^7*z^2 + 144*z^3 - 
           1420*y*z^3 + 2709*y^2*z^3 - 1457*y^3*z^3 + 339*y^4*z^3 - 
           130*y^5*z^3 + 9*y^6*z^3 - 552*z^4 + 2391*y*z^4 - 2025*y^2*z^4 + 
           201*y^3*z^4 - 43*y^4*z^4 + 22*y^5*z^4 + 804*z^5 - 1573*y*z^5 + 
           102*y^2*z^5 + 281*y^3*z^5 - 6*y^4*z^5 - 506*z^6 + 172*y*z^6 + 
           352*y^2*z^6 - 54*y^3*z^6 + 96*z^7 + 145*y*z^7 - 39*y^2*z^7 + 
           20*z^8 - 10*y*z^8 - 4*z^9)*G[1 - y, z]*G[1, 0, 0, y])/
         ((-1 + z)^2*z*(-1 + y + z)^2*(y + z)^2) + 
        ((y - 20*y^2 + 55*y^3 - 55*y^4 + 20*y^5 - y^6 - z - 136*y*z + 
           371*y^2*z - 378*y^3*z + 194*y^4*z - 52*y^5*z + 2*y^6*z - 23*z^2 + 
           614*y*z^2 - 966*y^2*z^2 + 526*y^3*z^2 - 170*y^4*z^2 + 20*y^5*z^2 - 
           y^6*z^2 + 129*z^3 - 1109*y*z^3 + 847*y^2*z^3 - 63*y^3*z^3 + 
           14*y^4*z^3 - 263*z^4 + 975*y*z^4 - 151*y^2*z^4 - 215*y^3*z^4 + 
           17*y^4*z^4 + 257*z^5 - 392*y*z^5 - 110*y^2*z^5 + 75*y^3*z^5 - 
           117*z^6 + 34*y*z^6 + 29*y^2*z^6 + 15*z^7 + 13*y*z^7 + 3*z^8)*
          G[1 - y, z]*G[1, 1, 0, y])/(y*(-1 + z)^2*z*(-1 + y + z)^2) + 
        ((-3*y^4 + 9*y^5 - 9*y^6 + 3*y^7 + 2*y^2*z - 146*y^3*z + 295*y^4*z - 
           154*y^5*z - 3*y^6*z + 6*y^7*z + 4*y*z^2 - 300*y^2*z^2 + 
           882*y^3*z^2 - 489*y^4*z^2 - 120*y^5*z^2 + 23*y^6*z^2 + 2*z^3 - 
           190*y*z^3 + 996*y^2*z^3 - 806*y^3*z^3 - 274*y^4*z^3 + 72*y^5*z^3 - 
           25*z^4 + 465*y*z^4 - 781*y^2*z^4 - 152*y^3*z^4 + 96*y^4*z^4 + 
           65*z^5 - 384*y*z^5 + 96*y^2*z^5 + 34*y^3*z^5 - 65*z^6 + 
           113*y*z^6 - 13*y^2*z^6 + 25*z^7 - 8*y*z^7 - 2*z^8)*G[0, y]*
          G[1 - y, 0, 0, z])/(y*z*(-1 + y + z)^2*(y + z)^2) + 
        ((y - 4*y^2 + 6*y^3 - 3*y^4 - z - 67*y*z + 74*y^2*z - 10*y^3*z + 
           2*y^4*z + 10*z^2 + 51*y*z^2 + 2*y^2*z^2 + 4*y^3*z^2 - 18*z^3 + 
           16*y*z^3 + y^2*z^3 + 10*z^4 - y*z^4 - z^5)*G[0, y]*
          G[1 - y, 1, 0, z])/(y*z*(-1 + y + z)) + 
        ((-y^3 + 14*y^4 - 37*y^5 + 37*y^6 - 14*y^7 + y^8 - 3*y^2*z + 
           101*y^3*z - 247*y^4*z + 205*y^5*z - 58*y^6*z + 2*y^7*z - 3*y*z^2 + 
           170*y^2*z^2 - 548*y^3*z^2 + 380*y^4*z^2 + 6*y^5*z^2 - 5*y^6*z^2 - 
           z^3 + 101*y*z^3 - 548*y^2*z^3 + 424*y^3*z^3 + 210*y^4*z^3 - 
           62*y^5*z^3 + 14*z^4 - 247*y*z^4 + 380*y^2*z^4 + 210*y^3*z^4 - 
           112*y^4*z^4 - 37*z^5 + 205*y*z^5 + 6*y^2*z^5 - 62*y^3*z^5 + 
           37*z^6 - 58*y*z^6 - 5*y^2*z^6 - 14*z^7 + 2*y*z^7 + z^8)*G[0, y]*
          G[1 - y, 1 - y, 0, z])/(y*z*(-1 + y + z)^2*(y + z)^2) + 
        ((15*y^4 - 15*y^5 + 2*y^6 - 104*y^3*z - 39*y^4*z + 2*y^5*z - 
           254*y^2*z^2 - 42*y^3*z^2 - 2*y^4*z^2 - 104*y*z^3 - 42*y^2*z^3 - 
           4*y^3*z^3 + 15*z^4 - 39*y*z^4 - 2*y^2*z^4 - 15*z^5 + 2*y*z^5 + 
           2*z^6)*(G[1, 0, y]*G[-y, 0, z] + G[0, y]*G[-y, 1 - y, 0, z]))/
         (y*z*(y + z)^2) + ((268*y^4 - 1064*y^5 + 1568*y^6 - 992*y^7 + 
           188*y^8 + 40*y^9 - 8*y^10 + 402*y^3*z - 2248*y^4*z + 4254*y^5*z - 
           3238*y^6*z + 632*y^7*z + 270*y^8*z - 80*y^9*z + 8*y^10*z - 
           56*y^2*z^2 - 456*y^3*z^2 + 1542*y^4*z^2 - 476*y^5*z^2 - 
           2118*y^6*z^2 + 2152*y^7*z^2 - 628*y^8*z^2 + 40*y^9*z^2 - 
           222*y*z^3 + 1728*y^2*z^3 - 5295*y^3*z^3 + 9831*y^4*z^3 - 
           11455*y^5*z^3 + 7487*y^6*z^3 - 2248*y^7*z^3 + 174*y^8*z^3 - 
           40*z^4 + 1208*y*z^4 - 6440*y^2*z^4 + 15401*y^3*z^4 - 
           19662*y^4*z^4 + 13545*y^5*z^4 - 4476*y^6*z^4 + 456*y^7*z^4 + 
           200*z^5 - 2697*y*z^5 + 10091*y^2*z^5 - 17076*y^3*z^5 + 
           14388*y^4*z^5 - 5683*y^5*z^5 + 769*y^6*z^5 - 400*z^6 + 
           3143*y*z^6 - 8104*y^2*z^6 + 9234*y^3*z^6 - 4744*y^4*z^6 + 
           879*y^5*z^6 + 400*z^7 - 1997*y*z^7 + 3431*y^2*z^7 - 2455*y^3*z^7 + 
           629*y^4*z^7 - 200*z^8 + 645*y*z^8 - 690*y^2*z^8 + 245*y^3*z^8 + 
           40*z^9 - 80*y*z^9 + 40*y^2*z^9)*G[0, 0, 1, 0, z])/
         ((-1 + y)^2*y^2*(-1 + z)*(-1 + y + z)^2*(y + z)^2) + 
        Pi^2*G[1, 1 - y, 1 - y, 1, z] + 
        ((40*y^5 - 160*y^6 + 240*y^7 - 160*y^8 + 40*y^9 + 5*y^3*z + 
           157*y^4*z - 696*y^5*z + 1176*y^6*z - 997*y^7*z + 435*y^8*z - 
           80*y^9*z + 6*y^2*z^2 - 169*y^3*z^2 - 360*y^4*z^2 + 1934*y^5*z^2 - 
           2452*y^6*z^2 + 1391*y^7*z^2 - 390*y^8*z^2 + 40*y^9*z^2 + 5*y*z^3 - 
           169*y^2*z^3 + 344*y^3*z^3 + 674*y^4*z^3 - 2242*y^5*z^3 + 
           2008*y^6*z^3 - 735*y^7*z^3 + 115*y^8*z^3 + 157*y*z^4 - 
           360*y^2*z^4 + 674*y^3*z^4 - 1258*y^4*z^4 + 1290*y^5*z^4 - 
           604*y^6*z^4 + 109*y^7*z^4 + 40*z^5 - 696*y*z^5 + 1934*y^2*z^5 - 
           2242*y^3*z^5 + 1290*y^4*z^5 - 358*y^5*z^5 + 24*y^6*z^5 - 160*z^6 + 
           1176*y*z^6 - 2452*y^2*z^6 + 2008*y^3*z^6 - 604*y^4*z^6 + 
           24*y^5*z^6 + 240*z^7 - 997*y*z^7 + 1391*y^2*z^7 - 735*y^3*z^7 + 
           109*y^4*z^7 - 160*z^8 + 435*y*z^8 - 390*y^2*z^8 + 115*y^3*z^8 + 
           40*z^9 - 80*y*z^9 + 40*y^2*z^9)*(G[1, y]*G[1 - y, 1 - y, -y, z] + 
           G[1 - y, 1 - y, -y, 1 - y, z]))/((-1 + y)^2*y^2*(-1 + z)^2*z^2*
          (y + z)) + ((24*y^2 - 48*y^3 + 19*y^4 + 5*y^5 - 44*y^2*z + 
           38*y^3*z + 15*y^4*z + 24*z^2 - 44*y*z^2 + 38*y^2*z^2 + 
           20*y^3*z^2 - 48*z^3 + 38*y*z^3 + 20*y^2*z^3 + 19*z^4 + 15*y*z^4 + 
           5*z^5)*(G[1, y]*G[-y, 1 - y, -y, z] + G[-y, 1 - y, -y, 1 - y, z]))/
         (y*z*(-1 + y + z)) + ((-10*y + 10*y^2 + 15*z - 191*y*z + 174*y^2*z + 
           48*y^3*z - 24*y^4*z - 48*z^2 + 633*y*z^2 - 408*y^2*z^2 + 
           48*y^3*z^2 - 48*y^4*z^2 + 57*z^3 - 707*y*z^3 + 329*y^2*z^3 - 
           144*y^3*z^3 + 24*y^4*z^3 - 48*z^4 + 383*y*z^4 - 180*y^2*z^4 + 
           48*y^3*z^4 + 57*z^5 - 162*y*z^5 + 75*y^2*z^5 - 48*z^6 + 54*y*z^6 + 
           15*z^7)*G[1, z]*Zeta[3])/(y*(-1 + z)^2*z*(-1 + y + z)))/12 + 
      (461*(Pi^2*G[0, y]*Zeta[3] + Pi^2*G[0, z]*Zeta[3] + 
         Pi^2*G[1 - y, z]*Zeta[3]))/72 + 
      (-((Pi^2*(-3*y + 3*y^2 + 3*z - 128*y*z + 119*y^2*z + 24*y^3*z - 
            12*y^4*z + 9*z^2 + 372*y*z^2 - 241*y^2*z^2 + 24*y^3*z^2 - 
            24*y^4*z^2 - 63*z^3 - 336*y*z^3 + 143*y^2*z^3 - 72*y^3*z^3 + 
            12*y^4*z^3 + 102*z^4 + 101*y*z^4 - 54*y^2*z^4 + 24*y^3*z^4 - 
            63*z^5 - 24*y*z^5 + 30*y^2*z^5 + 9*z^6 + 18*y*z^6 + 3*z^7)*
           G[0, y]*G[1, z])/(y*(-1 + z)^2*z*(-1 + y + z))) - 
        (Pi^2*(-6*y + 6*y^2 + 3*z - 61*y*z + 67*y^2*z - 12*z^2 + 94*y*z^2 - 
           27*y^2*z^2 + 18*z^3 - 48*y*z^3 + 21*y^2*z^3 - 12*z^4 + 21*y*z^4 + 
           3*z^5)*G[1, 1, z])/(y*z*(-1 + y + z)) - 
        ((-2077 + 4058*y - 1753*y^2 - 342*y^3 + 114*y^4 + 6009*z - 9629*y*z + 
           1991*y^2*z + 2253*y^3*z - 732*y^4*z - 5271*z^2 + 5989*y*z^2 + 
           1352*y^2*z^2 - 2220*y^3*z^2 + 366*y^4*z^2 + 565*z^3 + 935*y*z^3 - 
           2169*y^2*z^3 + 561*y^3*z^3 + 1032*z^4 - 1611*y*z^4 + 579*y^2*z^4 - 
           258*z^5 + 258*y*z^5)*G[0, y]*Zeta[3])/((-1 + y)*(-1 + z)^2*
          (-1 + y + z)) - ((-2077 + 6009*y - 5271*y^2 + 565*y^3 + 1032*y^4 - 
           258*y^5 + 4058*z - 9629*y*z + 5989*y^2*z + 935*y^3*z - 
           1611*y^4*z + 258*y^5*z - 1753*z^2 + 1991*y*z^2 + 1352*y^2*z^2 - 
           2169*y^3*z^2 + 579*y^4*z^2 - 342*z^3 + 2253*y*z^3 - 2220*y^2*z^3 + 
           561*y^3*z^3 + 114*z^4 - 732*y*z^4 + 366*y^2*z^4)*G[0, z]*Zeta[3])/
         ((-1 + y)^2*(-1 + z)*(-1 + y + z)) - 
        ((9*y^2 + 2242*y^3 - 6792*y^4 + 6882*y^5 - 2431*y^6 + 120*y^7 - 
           30*y^8 + 234*y*z + 3854*y^2*z - 19602*y^3*z + 30434*y^4*z - 
           18042*y^5*z + 2216*y^6*z + 1206*y^7*z - 300*y^8*z + 225*z^2 + 
           838*y*z^2 - 17397*y^2*z^2 + 44278*y^3*z^2 - 39748*y^4*z^2 + 
           8454*y^5*z^2 + 5252*y^6*z^2 - 2052*y^7*z^2 + 150*y^8*z^2 - 
           702*z^3 - 3804*y*z^3 + 23972*y^2*z^3 - 33196*y^3*z^3 + 
           8810*y^4*z^3 + 10794*y^5*z^3 - 6348*y^6*z^3 + 726*y^7*z^3 + 
           783*z^4 + 2868*y*z^4 - 7152*y^2*z^4 - 2850*y^3*z^4 + 
           14952*y^4*z^4 - 10272*y^5*z^4 + 1671*y^6*z^4 - 522*z^5 + 
           2420*y*z^5 - 8890*y^2*z^5 + 13784*y^3*z^5 - 9480*y^4*z^5 + 
           2184*y^5*z^5 + 513*z^6 - 4092*y*z^6 + 7281*y^2*z^6 - 
           5346*y^3*z^6 + 1644*y^4*z^6 - 432*z^7 + 1806*y*z^7 - 
           1812*y^2*z^7 + 690*y^3*z^7 + 135*z^8 - 270*y*z^8 + 135*y^2*z^8)*
          G[1, y]*Zeta[3])/((-1 + y)^2*y*(-1 + z)^2*(-1 + y + z)*(y + z)^2) - 
        ((135*y^3 - 432*y^4 + 513*y^5 - 432*y^6 + 513*y^7 - 432*y^8 + 
           135*y^9 + 189*y^2*z - 611*y^3*z + 795*y^4*z - 1371*y^5*z + 
           2906*y^6*z - 3228*y^7*z + 1590*y^8*z - 270*y^9*z + 189*y*z^2 - 
           286*y^2*z^2 - 828*y^3*z^2 - 274*y^4*z^2 + 7293*y^5*z^2 - 
           12130*y^6*z^2 + 8145*y^7*z^2 - 2244*y^8*z^2 + 135*y^9*z^2 + 
           135*z^3 - 611*y*z^3 - 828*y^2*z^3 + 1474*y^3*z^3 + 10436*y^4*z^3 - 
           25503*y^5*z^3 + 21929*y^6*z^3 - 7938*y^7*z^3 + 906*y^8*z^3 - 
           432*z^4 + 795*y*z^4 - 274*y^2*z^4 + 10436*y^3*z^4 - 
           32266*y^4*z^4 + 34905*y^5*z^4 - 15852*y^6*z^4 + 2508*y^7*z^4 + 
           513*z^5 - 1371*y*z^5 + 7293*y^2*z^5 - 25503*y^3*z^5 + 
           34905*y^4*z^5 - 19776*y^5*z^5 + 3939*y^6*z^5 - 432*z^6 + 
           2906*y*z^6 - 12130*y^2*z^6 + 21929*y^3*z^6 - 15852*y^4*z^6 + 
           3939*y^5*z^6 + 513*z^7 - 3228*y*z^7 + 8145*y^2*z^7 - 
           7938*y^3*z^7 + 2508*y^4*z^7 - 432*z^8 + 1590*y*z^8 - 
           2244*y^2*z^8 + 906*y^3*z^8 + 135*z^9 - 270*y*z^9 + 135*y^2*z^9)*
          G[1 - y, z]*Zeta[3])/((-1 + y)^2*y*(-1 + z)^2*z*(-1 + y + z)*
          (y + z)^2))/108 + ((25*I)/3)*(Pi*G[0, y]*G[0, z]*Zeta[3] + 
        Pi*G[0, z]*G[1, y]*Zeta[3] + Pi*G[0, 0, y]*Zeta[3] + 
        Pi*G[0, 0, z]*Zeta[3]) - ((8*I)/3)*(Pi^3*G[0, 1 - y, 0, z] + 
        Pi*G[0, 1, y]*Zeta[3]) + (Pi^2*G[1, 1, y]*G[1, 1, z] + 
        Pi^2*G[0, 0, y]*G[1 - y, 1, z] + Pi^2*G[1, z]*G[0, 1, 1, y] + 
        Pi^2*G[-y, z]*G[0, 1, 1, y] + G[1, y]*(Pi^2*G[1, 1, 1, z] + 
          Pi^2*G[1, 1, 1 - y, z] + Pi^2*G[1, 1 - y, 1 - y, z]) + 
        Pi^2*G[1, 1, 0, 1 - y, z] + Pi^2*G[1, 1, 1, 1 - y, z] + 
        Pi^2*G[1, 1 - y, 1 - y, 1 - y, z] + Pi^2*G[-y, 0, 1, 1, z] + 
        Pi^2*G[-y, 1 - y, 1, 1, z] + Pi^2*G[-y, 1 - y, 1 - y, 1, z] + 
        G[0, z]*G[0, 1, y]*Zeta[3])/3 - 
      (23*(Pi^2*G[0, 1, 0, 0, z] + G[-y, z]*G[0, 1, y]*Zeta[3]))/3 + 
      (44*(G[1, 1, y]*G[1 - y, -y, -y, z] + G[1, y]*G[0, 0, 1 - y, -y, z] + 
         G[1, y]*G[1 - y, -y, -y, 1 - y, z] + G[0, 0, 1 - y, -y, 1 - y, z] + 
         G[0, 1, 1, 0, 0, z] + G[1 - y, 1 - y, 0, 1, 0, z] + 
         G[1 - y, -y, -y, 1 - y, 1 - y, z] + G[0, 1, z]*Zeta[3]))/3 + 
      (3*I)*(Pi*G[0, 1, y]*G[0, 1, 0, z] + G[1, 0, y]*(Pi*G[0, 1, 0, z] + 
          Pi*G[0, 1 - y, 0, z] + Pi*G[0, -y, 1 - y, z]) + 
        (Pi*G[0, -y, z] + Pi*G[-y, 1 - y, z])*G[1, 1, 0, y] + 
        G[0, 1, y]*(Pi*G[1 - y, -y, 0, z] + Pi*G[-y, 0, 0, z]) + 
        Pi*G[0, 1, y]*G[-y, 1 - y, 1 - y, z] + Pi*G[0, z]*G[0, 1, 0, 1, y] + 
        Pi*G[0, z]*G[1, 0, 0, 1, y] + G[0, z]*(Pi*G[0, 1, 1, 0, y] + 
          Pi*G[1, 0, 1, 0, y]) + Pi*G[1 - y, z]*G[1, 1, 0, 0, y] + 
        Pi*G[-y, z]*G[1, 1, 1, 0, y] + G[0, y]*(Pi*G[0, 1, 1 - y, 0, z] + 
          Pi*G[1 - y, -y, 0, 1 - y, z]) + G[1, y]*(Pi*G[1, 0, -y, -y, z] + 
          Pi*G[1, 1 - y, 1, 0, z] + Pi*G[1, 1 - y, -y, -y, z] + 
          Pi*G[-y, 0, 0, -y, z] + Pi*G[-y, 0, -y, 0, z]) + 
        Pi*G[1, 0, -y, -y, 1 - y, z] + Pi*G[1, 1 - y, 1, 0, 1 - y, z] + 
        Pi*G[1, 1 - y, 1, 1 - y, 0, z] + Pi*G[1, 1 - y, 1 - y, 1, 0, z] + 
        Pi*G[1, 1 - y, -y, -y, 1 - y, z] + Pi*G[-y, 0, 0, -y, 1 - y, z] + 
        Pi*G[-y, 0, 1, 1, 0, z] + Pi*G[-y, 0, -y, 0, 1 - y, z] + 
        Pi*G[-y, 0, -y, 1 - y, 0, z] + Pi*G[-y, 1 - y, 1, 1, 0, z] + 
        Pi*G[0, 1, z]*Zeta[3]) - (15*(G[0, 0, 1, 1, 0, 0, y] + 
         G[0, 0, 1, 1, 1, 1, y] + G[1, 1, 0, 0, 0, 0, y] + 
         G[1, 1, 0, 0, 1, 1, y] + G[0, y]*G[0, 1 - y, z]*Zeta[3]))/2 - 
      ((2*I)/3)*(Pi^3*G[1, 0, 1, z] + Pi*G[1, 0, y]*Zeta[3]) - 
      (5*(Pi^2*G[0, y]*G[0, 1 - y, 0, z] + G[0, z]*G[1, 0, y]*Zeta[3]))/3 + 
      (11*(Pi^2*G[1, z]*G[0, 0, y] + Pi^2*G[0, y]*G[1 - y, 1, z] + 
         G[1, 0, z]*Zeta[3]))/18 - (25*(G[1 - y, 1 - y, z]*G[1, 0, 0, 1, y] + 
         G[1 - y, z]*G[1, 1, y]*Zeta[3]))/2 - 
      (33*(Pi^2*G[1, 0, 0, 0, z] + G[1, y]*G[1, z]*Zeta[3] + 
         G[1, 1 - y, z]*Zeta[3]))/4 + 
      (605*(G[0, y]*G[1 - y, z]*Zeta[3] + G[1 - y, 0, z]*Zeta[3]))/72 + 
      ((37*I)/3)*(Pi*G[0, y]*G[1 - y, z]*Zeta[3] + Pi*G[1 - y, 0, z]*
         Zeta[3]) - 9*(Pi^2*G[1, y]*G[-y, 1 - y, 1 - y, z] + 
        G[0, 1, 0, 1, 0, 0, y] + G[1, 0, 1, 0, 1, 1, y] + 
        G[0, y]*G[1 - y, 0, z]*Zeta[3]) - 
      (979*(G[0, y]*G[0, z]*Zeta[3] + G[0, 0, y]*Zeta[3] + 
         G[0, 0, z]*Zeta[3] + G[1 - y, 1 - y, z]*Zeta[3]))/72 + 
      ((13*I)/3)*(Pi*G[1, 1, y]*Zeta[3] + Pi*G[1 - y, 1 - y, z]*Zeta[3]) + 
      (253*(G[1, y]*G[-y, z]*Zeta[3] + G[-y, 1 - y, z]*Zeta[3]))/36 - 
      (12*I)*(Pi*G[1, y]*G[-y, z]*Zeta[3] + Pi*G[-y, 1 - y, z]*Zeta[3]) - 
      (11*(G[0, -y, z]*G[1, 0, 0, y] + G[-y, -y, z]*(G[0, 1, 1, y] + 
           G[1, 0, 1, y]) + G[0, 0, y]*(G[0, -y, 1 - y, z] + 
           G[1 - y, 1, 0, z]) + G[0, 1, y]*(G[0, -y, -y, z] + 
           G[1 - y, 1, 0, z]) + G[1, 0, y]*(G[1, 0, -y, z] + 
           G[1, 1 - y, -y, z] + G[1 - y, -y, 0, z]) + 
         G[0, 1, y]*G[-y, -y, 0, z] + G[0, 1, y]*G[-y, -y, 1 - y, z] + 
         G[-y, z]*G[0, 1, 0, 1, y] + G[0, y]*(G[0, 1, 0, 1 - y, z] + 
           G[0, -y, 1 - y, 1 - y, z] + G[1, 0, -y, 1 - y, z] + 
           G[1, 1 - y, -y, 1 - y, z] + G[1 - y, 1, 0, 0, z] + 
           G[1 - y, -y, 1 - y, 0, z] + G[-y, 0, 1, 0, z] + 
           G[-y, 1 - y, 1, 0, z]) + G[0, 0, 1, y]*Zeta[3]))/6 + 
      (3*(G[0, 0, 0, y]*G[0, 1 - y, 1 - y, z] + G[1, 0, 0, y]*
          G[1, 1 - y, 0, z] + G[0, 1, 1, y]*(G[0, 1 - y, -y, z] + 
           G[1, 1 - y, 1 - y, z]) + G[1, 1, 1, y]*(G[1, 0, -y, z] + 
           G[1, 1 - y, -y, z]) + G[0, 0, 0, y]*G[1 - y, 0, 0, z] + 
         G[0, 1, 0, y]*(G[0, 1 - y, 0, z] + G[1 - y, 1, 0, z]) + 
         G[0, 0, 1, y]*(G[0, 0, 1, z] + G[1, 1 - y, 0, z] + 
           G[1 - y, 1, 0, z]) + G[1, 1, 0, y]*(G[0, 0, 1, z] + 
           G[0, 1 - y, 1 - y, z] + G[-y, 0, 1, z] + G[-y, 1 - y, 1, z]) + 
         G[1, 0, z]*G[0, 0, 1, 1, y] + G[0, 1, y]*G[0, 0, 1 - y, 0, z] + 
         G[1 - y, 1 - y, z]*(G[0, 0, 1, 0, y] + G[0, 1, 0, 0, y]) + 
         (Pi^2 + G[1, 0, z])*G[0, 1, 1, 0, y] + G[1, 1 - y, z]*
          G[0, 1, 1, 1, y] + (Pi^2 + G[1, 0, z])*G[1, 0, 0, 1, y] + 
         G[0, 1 - y, z]*G[1, 0, 1, 0, y] + G[1 - y, 0, z]*G[1, 0, 1, 0, y] + 
         G[-y, 1 - y, z]*(Pi^2*G[0, 1, y] + G[1, 0, 1, 0, y]) + 
         G[1, 0, z]*G[1, 1, 0, 0, y] + G[1, 1 - y, z]*G[1, 1, 1, 0, y] + 
         G[1, 1, y]*(G[1, 0, -y, 1 - y, z] + G[1, 1 - y, 1 - y, -y, z] + 
           G[1, 1 - y, -y, 1 - y, z]) + G[0, 0, y]*
          (G[0, 0, 1 - y, 1 - y, z] + G[0, 1 - y, 1 - y, 1 - y, z] + 
           G[1 - y, 0, 0, 0, z] + G[1 - y, 1 - y, 0, 0, z]) + 
         G[0, 1, y]*(Pi^2*G[-y, 0, z] + G[1, 0, -y, 0, z] + 
           G[1, 1 - y, -y, 0, z] + G[1 - y, 1, 0, 1 - y, z] + 
           G[1 - y, 1, 1 - y, 1 - y, z] + G[-y, 0, 1, 0, z] + 
           G[-y, 0, -y, -y, z] + G[-y, 1 - y, 1, 0, z]) + 
         G[1, 0, y]*(G[0, 0, 1, 1 - y, z] + G[0, 0, 1 - y, 0, z] + 
           G[0, 1 - y, 1 - y, 1 - y, z] + G[1 - y, 1 - y, 0, 1 - y, z] + 
           G[-y, 0, 1, 1 - y, z] + G[-y, 0, -y, -y, z] + G[-y, 1 - y, 1, 
            1 - y, z]) + G[1, z]*(G[0, 0, 0, 0, 1, y] + G[0, 1, 0, 0, 0, 
            y]) + G[1, z]*G[1, 0, 1, 1, 1, y] + 
         G[-y, z]*(Pi^2*G[1, 0, 1, y] + G[1, 1, 0, 1, 0, y]) + 
         G[1, z]*G[1, 1, 1, 1, 0, y] + G[1, y]*(G[0, 0, -y, -y, 0, z] + 
           G[0, 1 - y, -y, 0, -y, z] + G[1, 0, -y, 1 - y, 1 - y, z] + 
           G[1, 1 - y, 1 - y, -y, 1 - y, z] + G[1, 1 - y, -y, 1 - y, 1 - y, 
            z] + G[1 - y, 1, 0, 1 - y, -y, z] + G[1 - y, 1, 1 - y, 0, -y, 
            z] + G[1 - y, 1, 1 - y, 1 - y, -y, z] + G[1 - y, 1 - y, 1, 1, 0, 
            z]) + G[0, y]*(G[0, 1 - y, 1 - y, 1 - y, 0, z] + 
           G[0, -y, 0, 0, 1 - y, z] + G[1, 1 - y, 1, 1, 0, z] + 
           G[1 - y, 0, 0, 0, 1 - y, z] + G[1 - y, 1, 1 - y, 1 - y, 0, z] + 
           G[-y, 0, -y, -y, 1 - y, z]) + G[0, 0, -y, -y, 0, 1 - y, z] + 
         G[0, 0, -y, -y, 1 - y, 0, z] + G[0, 1 - y, -y, 0, -y, 1 - y, z] + 
         G[0, -y, 0, 0, 1, 0, z] + G[0, -y, 0, 1 - y, 1, 0, z] + 
         G[0, -y, 1 - y, 0, 1, 0, z] + G[1, 0, -y, 1 - y, 1 - y, 1 - y, z] + 
         G[1, 1 - y, 1 - y, -y, 1 - y, 1 - y, z] + G[1, 1 - y, -y, 1 - y, 
          1 - y, 1 - y, z] + G[1 - y, 0, 1, 1 - y, 1, 0, z] + 
         G[1 - y, 1, 0, 1 - y, -y, 1 - y, z] + G[1 - y, 1, 1 - y, 0, -y, 
          1 - y, z] + G[1 - y, 1, 1 - y, 1 - y, -y, 1 - y, z] + 
         G[1 - y, 1 - y, 1, 1, 0, 1 - y, z] + G[1 - y, 1 - y, 1, 1, 1 - y, 0, 
          z] + G[-y, 0, 0, 1, 0, 0, z] + G[-y, 0, 1, 0, 0, 0, z] + 
         G[-y, 1 - y, 1, 0, 0, 0, z] + G[0, 0, 1, z]*Zeta[3]))/2 + 
      (14*(Pi^2*G[1, y]*G[0, 1 - y, 0, z] + G[0, 1, 0, y]*Zeta[3]))/3 - 
      14*(G[1, 1, 1, y]*(G[-y, 1 - y, -y, z] + G[-y, -y, 1 - y, z]) + 
        G[-y, -y, z]*G[1, 1, 1, 1, y] + G[1, 1, y]*
         (G[-y, 1 - y, -y, 1 - y, z] + G[-y, -y, 1 - y, 1 - y, z]) + 
        G[1, y]*(G[-y, 1 - y, -y, 1 - y, 1 - y, z] + G[-y, -y, 1 - y, 1 - y, 
           1 - y, z]) + G[1, 0, 1, 0, 0, 0, z] + G[1, 1, 0, 0, 0, 0, z] + 
        G[-y, 1 - y, -y, 1 - y, 1 - y, 1 - y, z] + G[-y, -y, 1 - y, 1 - y, 
         1 - y, 1 - y, z] + G[0, 1 - y, 0, z]*Zeta[3]) + 
      (55*(G[1, y]*G[1 - y, 1 - y, -y, -y, z] + G[0, 0, 1, 1, 0, z] + 
         G[1 - y, 1 - y, -y, -y, 1 - y, z] + G[1, 0, 0, z]*Zeta[3]))/6 - 
      8*(G[0, 0, 1, y]*G[0, 1 - y, 1 - y, z] + G[1 - y, z]*
         G[1, 1, 1, 1, 0, y] + G[0, 1, 1, 0, 1, 1, y] + 
        G[1, 0, 0, 1, 0, 0, y] + G[0, y]*G[1 - y, 1, z]*Zeta[3] + 
        G[1, 0, 1, z]*Zeta[3]) + (5*(Pi^2*G[1, 0, y]*G[1, 0, z] + 
         Pi^2*G[0, y]*G[1, 1 - y, 0, z] + G[1, 0, 1 - y, z]*Zeta[3]))/6 - 
      (7*(Pi^2*G[0, z]*G[1, 0, 0, y] + Pi^2*G[0, 0, 1, 0, y] + 
         Pi^2*G[0, 1 - y, 1, 0, z] + G[1, 1, 0, y]*Zeta[3]))/3 - 
      5*(G[1, 0, 1, y]*G[1 - y, 1 - y, -y, z] + G[0, 1, 1, y]*
         (G[1 - y, -y, 0, z] + G[-y, 0, 0, z] + G[-y, 0, 1 - y, z]) + 
        G[-y, 0, z]*G[0, 1, 1, 1, y] + G[0, 1, y]*G[1, 0, 0, 0, z] + 
        G[1, 0, y]*(G[0, 1, 0, 0, z] + G[1, 0, 0, 0, z]) + 
        G[0, 1, y]*G[1 - y, 1 - y, -y, 1 - y, z] + 
        G[0, 1, y]*(G[0, 1, 0, 0, z] + G[1, 1 - y, 0, 1 - y, z] + 
          G[1 - y, -y, 0, 1 - y, z] + G[-y, 0, 1 - y, 1 - y, z]) + 
        Pi^2*G[-y, -y, -y, 1 - y, z] + G[-y, z]*G[0, 0, 0, 1, 1, y] + 
        G[1, y]*(Pi^2*G[-y, -y, -y, z] + G[1, 1 - y, 0, 1 - y, -y, z]) + 
        G[0, y]*(G[0, 1, 1 - y, 0, 0, z] + G[0, 1 - y, 0, 1 - y, 0, z] + 
          G[1, 1 - y, 0, 0, 0, z] + G[1 - y, 0, 1 - y, 0, 1 - y, z] + 
          G[1 - y, -y, 0, 1 - y, 1 - y, z] + G[-y, 0, 1 - y, 1 - y, 1 - y, 
           z]) + G[1, 1 - y, 0, 1 - y, -y, 1 - y, z] + G[-y, 0, 1 - y, 0, 1, 
         0, z] + G[1, 1, 1, y]*Zeta[3]) + 
      2*(G[0, 1, 1, y]*G[1 - y, 1, 0, z] + G[0, 0, 0, y]*
         (G[0, -y, 1 - y, z] + G[1 - y, 1, 0, z]) + G[0, 1, 1, y]*
         G[1 - y, 1, 1 - y, z] + G[1, 0, 0, y]*(G[1, 0, 1 - y, z] + 
          G[1, 0, -y, z] + G[1, 1 - y, -y, z] + G[1 - y, 1, 1 - y, z]) + 
        G[0, 0, 1, y]*G[1 - y, -y, -y, z] + G[0, 1, 0, y]*
         (G[1, 1, 1, z] + G[1 - y, -y, 0, z] + G[-y, 0, 0, z]) + 
        G[1, 0, 1, y]*(G[1, 1, 1, z] + G[-y, 0, 1, z] + G[-y, 1 - y, 1, z]) + 
        (G[0, 1, 1, y] + G[1, 0, 1, y])*G[-y, -y, 0, z] + 
        G[0, 0, 1, y]*G[-y, -y, 1 - y, z] + G[1, 1, 1, y]*G[-y, -y, -y, z] + 
        G[1, 1, 0, y]*(G[1, 0, 1 - y, z] + G[-y, 1 - y, 1 - y, z] + 
          G[-y, -y, -y, z]) + G[0, -y, z]*G[0, 0, 0, 1, y] + 
        G[1, 1 - y, z]*G[0, 0, 1, 0, y] + G[-y, 0, z]*G[0, 1, 0, 0, y] + 
        G[1 - y, -y, z]*G[0, 1, 0, 1, y] + (G[0, -y, z] + G[1, 1 - y, z] + 
          G[-y, 0, z])*G[0, 1, 0, 1, y] + G[0, -y, z]*G[1, 0, 0, 0, y] + 
        G[-y, -y, z]*(G[0, 0, 1, 1, y] + G[0, 1, 1, 0, y] + 
          G[0, 1, 1, 1, y] + G[1, 0, 0, 1, y]) + G[1 - y, 1 - y, z]*
         G[1, 0, 1, 0, y] + G[1 - y, 1, z]*G[1, 0, 1, 1, y] + 
        G[1 - y, 1, z]*G[1, 1, 0, 0, y] + G[-y, 1 - y, z]*
         (G[0, 1, 1, 0, y] + G[1, 1, 1, 0, y]) + G[0, 0, y]*
         (G[1, 0, -y, 1 - y, z] + G[1, 1 - y, -y, 1 - y, z] + 
          G[-y, 0, 1, 0, z] + G[-y, 1 - y, 1, 0, z]) + 
        G[0, 1, y]*G[-y, -y, 1 - y, 0, z] + G[1, 0, y]*G[-y, -y, 1 - y, 
          1 - y, z] + G[0, 1, y]*(G[0, 1 - y, -y, -y, z] + 
          G[0, -y, 0, 0, z] + G[1, 1, 0, 0, z] + G[1, 1, 1, 0, z] + 
          G[1, 1, 1, 1 - y, z] + G[-y, 0, 1, 1 - y, z] + 
          G[-y, 1 - y, 1, 1 - y, z] + G[-y, -y, 0, 1 - y, z] + 
          G[-y, -y, -y, 0, z]) + G[1, 1, y]*(G[0, -y, -y, 0, z] + 
          G[1 - y, 1, 0, -y, z] + G[1 - y, 1, 1 - y, -y, z] + 
          G[1 - y, 1 - y, 1, 0, z] + G[-y, -y, -y, 1 - y, z]) + 
        G[1, 0, y]*(G[0, 1, 0, -y, z] + G[0, 1, 1 - y, -y, z] + 
          G[1, 1, 0, 0, z] + G[1, 1, 1, 0, z] + G[1 - y, 1 - y, 1, 0, z] + 
          G[-y, 0, 0, 1 - y, z] + G[-y, -y, -y, 1 - y, z]) + 
        G[1, z]*G[0, 1, 0, 1, 0, y] + G[1, z]*G[0, 1, 1, 0, 1, y] + 
        G[1, z]*G[1, 0, 0, 1, 0, y] + G[1, z]*G[1, 0, 1, 0, 1, y] + 
        G[-y, z]*(G[0, 0, 0, 1, 0, y] + G[1, 0, 1, 1, 0, y] + 
          G[1, 1, 1, 1, 0, y]) + G[0, y]*(G[0, 0, -y, 0, 1 - y, z] + 
          G[0, 1, 0, -y, 1 - y, z] + G[0, 1, 1 - y, -y, 1 - y, z] + 
          G[0, 1 - y, 1 - y, 0, 1 - y, z] + G[1, 0, 1 - y, 0, 1 - y, z] + 
          G[1, 0, 1 - y, 1 - y, 0, z] + G[1, 0, -y, 1 - y, 1 - y, z] + 
          G[1, 1, 0, 1 - y, 0, z] + G[1, 1, 1, 1 - y, 0, z] + 
          G[1, 1, 1 - y, 0, 0, z] + G[1, 1 - y, -y, 1 - y, 1 - y, z] + 
          G[1 - y, 0, 0, 1 - y, 0, z] + G[1 - y, 1 - y, 1, 1 - y, 0, z] + 
          G[1 - y, -y, 0, 1, 0, z] + G[1 - y, -y, 1 - y, 1, 0, z] + 
          G[-y, 0, 1, 0, 0, z] + G[-y, 1 - y, 0, 0, 1 - y, z] + 
          G[-y, 1 - y, 0, 1 - y, 0, z] + G[-y, 1 - y, 1, 0, 0, z] + 
          G[-y, -y, 0, 1 - y, 1 - y, z] + G[-y, -y, 1 - y, 0, 1 - y, z] + 
          G[-y, -y, -y, 0, 1 - y, z]) + G[1, y]*(G[0, 0, 0, 0, -y, z] + 
          G[0, 0, 1 - y, 1, 0, z] + G[0, 0, -y, 0, 0, z] + 
          G[0, 1 - y, 1 - y, 1, 0, z] + G[0, 1 - y, -y, -y, -y, z] + 
          G[0, -y, -y, 0, 1 - y, z] + G[0, -y, -y, 1 - y, 0, z] + 
          G[1, 1, 0, 0, -y, z] + G[1, 1, 1, 0, -y, z] + G[1, 1, 1, 1 - y, -y, 
           z] + G[1, 1 - y, 1 - y, 1, 0, z] + G[1 - y, 0, 0, -y, 0, z] + 
          G[1 - y, 1, 0, -y, 1 - y, z] + G[1 - y, 1, 1, 0, 0, z] + 
          G[1 - y, 1, 1 - y, -y, 1 - y, z] + G[1 - y, 1 - y, 0, -y, 0, z] + 
          G[1 - y, 1 - y, 1, 0, 1 - y, z] + G[1 - y, 1 - y, 1, 1 - y, 0, z] + 
          G[-y, 0, 0, -y, 0, z] + G[-y, 0, 1, 0, -y, z] + 
          G[-y, 0, 1, 1 - y, -y, z] + G[-y, 1 - y, 1, 0, -y, z] + 
          G[-y, 1 - y, 1, 1 - y, -y, z] + G[-y, -y, 0, 0, -y, z] + 
          G[-y, -y, -y, 1 - y, 1 - y, z]) + G[0, 0, 0, 0, -y, 1 - y, z] + 
        G[0, 0, 1 - y, 1, 0, 1 - y, z] + G[0, 0, 1 - y, 1, 1 - y, 0, z] + 
        G[0, 0, -y, 0, 0, 1 - y, z] + G[0, 0, -y, 0, 1 - y, 0, z] + 
        G[0, 0, -y, 1 - y, 0, 0, z] + G[0, 1 - y, 1 - y, 1, 0, 1 - y, z] + 
        G[0, 1 - y, 1 - y, 1, 1 - y, 0, z] + G[0, 1 - y, -y, -y, -y, 1 - y, 
         z] + G[0, -y, 0, 1, 0, 0, z] + G[0, -y, 1 - y, 1, 0, 0, z] + 
        G[0, -y, -y, 0, 1 - y, 1 - y, z] + G[0, -y, -y, 1 - y, 0, 1 - y, z] + 
        G[0, -y, -y, 1 - y, 1 - y, 0, z] + G[1, 0, -y, 0, 1, 0, z] + 
        G[1, 0, -y, 1 - y, 1, 0, z] + G[1, 1, 0, 0, -y, 1 - y, z] + 
        G[1, 1, 1, 0, 0, 0, z] + G[1, 1, 1, 0, -y, 1 - y, z] + 
        G[1, 1, 1, 1 - y, -y, 1 - y, z] + G[1, 1, 1 - y, 1 - y, 1, 0, z] + 
        G[1, 1 - y, 1 - y, 1, 0, 1 - y, z] + G[1, 1 - y, 1 - y, 1, 1 - y, 0, 
         z] + G[1, 1 - y, -y, 0, 1, 0, z] + G[1, 1 - y, -y, 1 - y, 1, 0, z] + 
        G[1 - y, 0, 0, -y, 0, 1 - y, z] + G[1 - y, 0, 0, -y, 1 - y, 0, z] + 
        G[1 - y, 0, 1, 1, 1, 0, z] + G[1 - y, 1, 0, -y, 1 - y, 1 - y, z] + 
        G[1 - y, 1, 1, 0, 0, 1 - y, z] + G[1 - y, 1, 1, 0, 1 - y, 0, z] + 
        G[1 - y, 1, 1, 1 - y, 0, 0, z] + G[1 - y, 1, 1 - y, -y, 1 - y, 1 - y, 
         z] + G[1 - y, 1 - y, 0, -y, 0, 1 - y, z] + G[1 - y, 1 - y, 0, -y, 
         1 - y, 0, z] + G[1 - y, 1 - y, 1, 0, 1 - y, 1 - y, z] + 
        G[1 - y, 1 - y, 1, 1 - y, 0, 1 - y, z] + G[1 - y, 1 - y, 1, 1 - y, 
         1 - y, 0, z] + G[1 - y, 1 - y, 1 - y, 1 - y, 1, 0, z] + 
        G[-y, 0, 0, -y, 0, 1 - y, z] + G[-y, 0, 0, -y, 1 - y, 0, z] + 
        G[-y, 0, 1, 0, -y, 1 - y, z] + G[-y, 0, 1, 1 - y, -y, 1 - y, z] + 
        G[-y, 1 - y, 1, 0, -y, 1 - y, z] + G[-y, 1 - y, 1, 1 - y, -y, 1 - y, 
         z] + G[-y, -y, 0, 0, -y, 1 - y, z] + G[-y, -y, 1 - y, 1 - y, 1, 0, 
         z] + G[-y, -y, -y, 0, 1, 0, z] + G[-y, -y, -y, 1 - y, 1, 0, z] + 
        G[-y, -y, -y, 1 - y, 1 - y, 1 - y, z] + G[0, 0, 1 - y, z]*Zeta[3] + 
        G[1, 1, 1, z]*Zeta[3]) - (8*(Pi^2*G[0, y]*G[1 - y, 0, 1 - y, z] + 
         G[1, y]*G[1, 0, z]*Zeta[3] + G[1, 1 - y, 0, z]*Zeta[3]))/3 + 
      (5*(G[0, 0, 1, y]*(G[0, 1, 0, z] + G[1, 0, 0, z]) + 
         (G[0, 1 - y, 0, z] + G[1, 0, 0, z])*G[1, 1, 0, y] + 
         G[0, 1, 0, z]*(G[0, 0, 0, y] + G[1, 1, 0, y]) + 
         (G[0, 1, 0, z] + G[0, -y, 0, z])*G[1, 1, 1, y] + 
         G[1, 0, 1, y]*G[1 - y, 0, 0, z] + G[1, 0, 0, y]*G[1 - y, 1 - y, -y, 
           z] + (G[0, 0, 0, y] + G[0, 1, 0, y])*G[1 - y, -y, 1 - y, z] + 
         G[0, 1, 0, y]*G[-y, 1 - y, 1 - y, z] + G[1 - y, 1 - y, z]*
          G[0, 0, 0, 1, y] + G[0, 0, y]*G[0, 0, 1, 0, z] + 
         G[-y, 1 - y, z]*G[0, 1, 0, 0, y] + G[1, 1, y]*(G[0, 0, 1, 0, z] + 
           G[0, 1, 0, 1 - y, z] + G[0, 1, 1 - y, 0, z] + G[0, 1 - y, -y, -y, 
            z] + G[0, -y, 0, 1 - y, z] + G[0, -y, 1 - y, 0, z]) + 
         G[1 - y, -y, z]*(G[1, 0, 0, 0, y] + G[1, 0, 1, 0, y]) + 
         Pi^2*G[1, 1, 0, 0, y] + G[1, 0, y]*(G[0, 1, 1 - y, 0, z] + 
           G[0, -y, 0, 1 - y, z] + G[1, 1 - y, 0, 0, z]) + 
         G[0, 1, y]*G[1 - y, 1 - y, 0, 0, z] + G[0, 0, y]*
          G[1 - y, 1 - y, -y, 1 - y, z] + G[-y, z]*G[0, 1, 0, 1, 1, y] + 
         G[-y, z]*G[1, 0, 1, 0, 0, y] + G[0, z]*(G[0, 1, 0, 0, 1, y] + 
           G[0, 1, 1, 1, 0, y] + G[1, 0, 0, 0, 1, y] + G[1, 0, 1, 1, 0, y]) + 
         G[0, y]*(G[0, 1 - y, 0, 0, 0, z] + G[1 - y, 0, 1 - y, 1 - y, 1 - y, 
            z]) + G[1, y]*(G[0, 0, 1, 0, 1 - y, z] + G[0, 0, 1, 1 - y, 0, 
            z] + G[0, 1, 0, 1 - y, 1 - y, z] + G[0, 1, 1 - y, 0, 1 - y, z] + 
           G[0, 1, 1 - y, 1 - y, 0, z] + G[0, 1 - y, -y, -y, 1 - y, z] + 
           G[0, -y, 0, 1 - y, 1 - y, z] + G[0, -y, 1 - y, 0, 1 - y, z] + 
           G[0, -y, 1 - y, 1 - y, 0, z] + G[1 - y, 0, 1 - y, 1 - y, -y, z] + 
           G[1 - y, 0, 1 - y, -y, -y, z] + G[1 - y, 1, 0, 0, 0, z] + 
           G[1 - y, 1 - y, 0, 0, -y, z] + G[1 - y, 1 - y, -y, 0, 0, z] + 
           G[1 - y, -y, 0, 0, 0, z]) + G[0, 0, 1, 0, 1 - y, 1 - y, z] + 
         G[0, 0, 1, 1 - y, 0, 1 - y, z] + G[0, 0, 1, 1 - y, 1 - y, 0, z] + 
         G[0, 0, 1 - y, 1 - y, 1, 0, z] + G[0, 1, 0, 1 - y, 1 - y, 1 - y, 
          z] + G[0, 1, 1 - y, 0, 1 - y, 1 - y, z] + G[0, 1, 1 - y, 1 - y, 0, 
          1 - y, z] + G[0, 1, 1 - y, 1 - y, 1 - y, 0, z] + 
         G[0, 1 - y, 0, 0, 1, 0, z] + G[0, 1 - y, 0, 1, 1, 0, z] + 
         G[0, 1 - y, -y, -y, 1 - y, 1 - y, z] + G[0, -y, 0, 1 - y, 1 - y, 
          1 - y, z] + G[0, -y, 1 - y, 0, 1 - y, 1 - y, z] + 
         G[0, -y, 1 - y, 1 - y, 0, 1 - y, z] + G[0, -y, 1 - y, 1 - y, 1 - y, 
          0, z] + G[1 - y, 0, 1, 1, 0, 0, z] + G[1 - y, 0, 1 - y, 1 - y, -y, 
          1 - y, z] + G[1 - y, 0, 1 - y, -y, -y, 1 - y, z] + 
         G[1 - y, 1, 0, 0, 0, 1 - y, z] + G[1 - y, 1, 0, 0, 1 - y, 0, z] + 
         G[1 - y, 1, 0, 1 - y, 0, 0, z] + G[1 - y, 1, 1 - y, 0, 0, 0, z] + 
         G[1 - y, 1 - y, 0, 0, -y, 1 - y, z] + G[1 - y, 1 - y, -y, 0, 0, 
          1 - y, z] + G[1 - y, 1 - y, -y, 0, 1 - y, 0, z] + 
         G[1 - y, 1 - y, -y, 1 - y, 0, 0, z] + G[1 - y, -y, 0, 0, 0, 1 - y, 
          z] + G[1 - y, -y, 0, 0, 1 - y, 0, z] + G[1 - y, -y, 0, 1 - y, 0, 0, 
          z] + G[1 - y, -y, 1 - y, 0, 0, 0, z] + G[1 - y, 0, 1, z]*Zeta[3]))/
       2 - 13*(G[1, 1, y]*G[1 - y, -y, 1 - y, -y, z] + 
        G[1, y]*G[1 - y, -y, 1 - y, -y, 1 - y, z] + G[0, 1, 0, 1, 0, 0, z] + 
        G[1 - y, -y, 1 - y, -y, 1 - y, 1 - y, z] + G[1 - y, 0, 1 - y, z]*
         Zeta[3]) - (7*(Pi^2*G[0, 1, y]*G[0, -y, z] + Pi^2*G[0, -y, z]*
          G[1, 0, y] + Pi^2*G[0, y]*G[0, -y, 1 - y, z] + 
         G[1 - y, 1, 0, z]*Zeta[3]))/6 + 
      (17*(G[0, 0, 1 - y, z]*G[0, 1, 1, y] + G[0, 1, 1, y]*
          G[1 - y, 0, 0, z] + G[0, 1 - y, z]*G[1, 1, 0, 1, y] + 
         G[-y, z]*G[0, 0, 0, 0, 1, y] + G[1 - y, z]*G[1, 0, 1, 1, 1, y] + 
         G[0, z]*(G[0, 0, 0, 1, 0, y] + G[1, 1, 1, 0, 1, y]) + 
         G[0, 0, 0, 0, 1, 0, y] + G[1, 1, 1, 1, 0, 1, y] + 
         G[0, y]*G[1 - y, 1 - y, z]*Zeta[3] + G[1 - y, 1 - y, 0, z]*Zeta[3]))/
       2 - (27*(G[1 - y, z]*G[1, 1, 0, 0, 1, y] + G[1 - y, 1 - y, 1, z]*
          Zeta[3]))/2 - 7*(G[1, y]*G[1 - y, -y, 1 - y, 1 - y, -y, z] + 
        G[0, 1, 0, 0, 1, 0, y] + G[0, 1, 0, 0, 1, 0, z] + 
        G[0, 1, 0, 1, 1, 1, y] + G[0, 1, 1, 0, 0, 0, y] + 
        G[1, 0, 0, 1, 1, 1, y] + G[1, 0, 1, 0, 0, 0, y] + 
        G[1, 0, 1, 1, 0, 1, y] + G[1 - y, -y, 1 - y, 1 - y, -y, 1 - y, z] + 
        G[1, 1, 0, z]*Zeta[3] + G[1 - y, 1 - y, 1 - y, z]*Zeta[3]) + 
      (64*(G[1, y]*G[1 - y, -y, z]*Zeta[3] + G[1 - y, -y, 1 - y, z]*Zeta[3]))/
       3 + (26*(G[-y, z]*G[1, 1, y]*Zeta[3] + G[1, y]*G[-y, 1 - y, z]*
          Zeta[3] + G[-y, 1 - y, 1 - y, z]*Zeta[3]))/3 + 
      (11*(G[0, 1, z]*G[0, 1, 0, y] + G[-y, 0, z]*G[0, 1, 1, y] + 
         G[1, 0, y]*G[1 - y, 0, -y, z] + G[0, 1, y]*(G[0, 1, 1 - y, z] + 
           G[1 - y, -y, 0, z] + G[-y, 0, 0, z] + G[-y, 0, 1 - y, z]) + 
         G[0, 1, y]*G[-y, 1 - y, -y, z] + G[1, 1, y]*G[-y, 1 - y, -y, z] + 
         G[-y, z]*G[0, 0, 0, 1, y] + G[-y, z]*G[0, 1, 1, 1, y] + 
         G[0, y]*(G[0, 1 - y, 1, 0, z] + G[1 - y, 0, -y, 1 - y, z]) + 
         G[1, y]*(G[0, 1, 0, -y, z] + G[0, 1, 1 - y, -y, z] + 
           G[1 - y, 0, 1 - y, -y, z] + G[-y, 1 - y, 1 - y, -y, z] + 
           G[-y, 1 - y, -y, 1 - y, z]) + Pi^2*G[-y, -y, 1 - y, 1 - y, z] + 
         G[0, 1, 0, -y, 1 - y, z] + G[0, 1, 1 - y, -y, 1 - y, z] + 
         G[0, 1 - y, 0, 1, 0, z] + G[1, 0, 0, 1, 0, z] + 
         G[1, 0, 1, 0, 0, z] + G[1 - y, 0, 1 - y, -y, 1 - y, z] + 
         G[1 - y, -y, 0, 1, 0, z] + G[1 - y, -y, 1 - y, 1, 0, z] + 
         G[-y, 1 - y, 1 - y, -y, 1 - y, z] + G[-y, 1 - y, -y, 1 - y, 1 - y, 
          z] + G[1, 0, 0, y]*Zeta[3] + G[1, 0, 1, y]*(G[0, 1, z] + Zeta[3])))/
       3 - (2*I)*(Pi^3*G[0, z]*G[1, 1, y] + Pi*G[1, 0, z]*G[0, 0, 1, y] + 
        Pi*G[1 - y, -y, z]*G[0, 1, 0, y] + (Pi*G[1, 1 - y, z] + 
          Pi*G[-y, 0, z])*G[0, 1, 0, y] + Pi*G[-y, 1 - y, z]*G[0, 1, 0, y] + 
        Pi*G[0, -y, z]*G[1, 0, 0, y] + (Pi*G[1, 0, z] + Pi*G[1 - y, 1, z])*
         G[1, 1, 0, y] + Pi*G[-y, -y, z]*G[1, 1, 0, y] + 
        Pi*G[0, 1, y]*G[1, 1, 1 - y, z] + G[0, 0, y]*(Pi*G[0, -y, 1 - y, z] + 
          Pi*G[1 - y, 1, 0, z]) + G[0, 1, y]*(Pi*G[0, -y, 0, z] + 
          Pi*G[1, 1, 0, z] + Pi*G[1 - y, 1, 0, z] + 
          Pi*G[1 - y, 1, 1 - y, z]) + Pi*G[0, 1, y]*G[1 - y, -y, -y, z] + 
        G[1, 0, y]*(Pi*G[1, 0, -y, z] + Pi*G[1, 1, 0, z] + 
          Pi*G[1, 1 - y, 0, z] + Pi*G[1, 1 - y, -y, z] + 
          Pi*G[1 - y, 0, 0, z] + Pi*G[1 - y, 1, 1 - y, z] + 
          Pi*G[-y, 1 - y, 1 - y, z]) + Pi*G[0, 1, y]*G[-y, -y, 0, z] + 
        Pi*G[1, 0, y]*G[-y, -y, 1 - y, z] + (Pi*G[1, z] + Pi*G[-y, z])*
         G[0, 1, 0, 1, y] + Pi*G[1, z]*G[1, 0, 1, 0, y] + 
        Pi*G[1 - y, z]*G[1, 0, 1, 0, y] + Pi*G[-y, z]*G[1, 0, 1, 0, y] + 
        G[1, y]*(Pi*G[0, 0, 0, -y, z] + Pi*G[0, 0, -y, 0, z] + 
          Pi*G[0, 1 - y, 1, 0, z] + Pi*G[1, 1, 0, -y, z] + 
          Pi*G[1, 1, 1 - y, -y, z] + Pi*G[1 - y, 0, 1 - y, -y, z] + 
          Pi*G[1 - y, 0, -y, 0, z] + Pi*G[1 - y, 1, 0, -y, z] + 
          Pi*G[1 - y, 1, 1 - y, -y, z] + Pi*G[1 - y, 1 - y, 1, 0, z] + 
          Pi*G[1 - y, -y, -y, -y, z]) + G[0, y]*(Pi*G[1, 0, -y, 1 - y, z] + 
          Pi*G[1, 1, 1 - y, 0, z] + Pi*G[1, 1 - y, -y, 1 - y, z] + 
          Pi*G[-y, 0, 1, 0, z] + Pi*G[-y, 1 - y, 1, 0, z] + 
          Pi*G[-y, -y, 0, 1 - y, z]) + Pi*G[0, 0, 0, -y, 1 - y, z] + 
        Pi*G[0, 0, -y, 0, 1 - y, z] + Pi*G[0, 0, -y, 1 - y, 0, z] + 
        Pi*G[0, 1, 1, 1, 0, z] + Pi*G[0, 1 - y, 0, 1, 0, z] + 
        Pi*G[0, 1 - y, 1, 0, 1 - y, z] + Pi*G[0, 1 - y, 1, 1 - y, 0, z] + 
        Pi*G[0, -y, 0, 1, 0, z] + Pi*G[0, -y, 1 - y, 1, 0, z] + 
        Pi*G[1, 1, 0, -y, 1 - y, z] + Pi*G[1, 1, 1 - y, -y, 1 - y, z] + 
        Pi*G[1 - y, 0, 1 - y, -y, 1 - y, z] + Pi*G[1 - y, 0, -y, 0, 1 - y, 
          z] + Pi*G[1 - y, 0, -y, 1 - y, 0, z] + 
        Pi*G[1 - y, 1, 0, -y, 1 - y, z] + Pi*G[1 - y, 1, 1 - y, -y, 1 - y, 
          z] + Pi*G[1 - y, 1 - y, 1, 0, 1 - y, z] + 
        Pi*G[1 - y, 1 - y, 1, 1 - y, 0, z] + Pi*G[1 - y, 1 - y, 1 - y, 1, 0, 
          z] + Pi*G[1 - y, -y, -y, -y, 1 - y, z] + Pi*G[-y, -y, 0, 1, 0, z] + 
        Pi*G[-y, -y, 1 - y, 1, 0, z] + G[1 - y, 1, z]*(Pi*G[1, 0, 1, y] + 
          Pi*Zeta[3]) + G[1, 1, z]*(Pi*G[0, 1, 0, y] + Pi*G[1, 0, 1, y] + 
          Pi*Zeta[3])) - 2*(G[0, 1, 0, y]*G[0, 1 - y, 1 - y, z] + 
        G[0, 1, 1, y]*G[0, -y, -y, z] + (G[0, 1 - y, -y, z] + 
          G[0, -y, -y, z])*G[1, 0, 1, y] + G[1, 1, 0, y]*
         (G[0, 1 - y, -y, z] + G[0, -y, -y, z] + G[1, 1, 1, z] + 
          G[1, 1 - y, 1 - y, z] + G[1 - y, 0, -y, z]) + 
        G[1, 1, 1, y]*G[1 - y, 1, 0, z] + G[1, 0, 1, y]*G[1 - y, -y, 1 - y, 
          z] + G[0, 0, 0, y]*(G[1, 0, 1 - y, z] + G[-y, 1 - y, 0, z]) + 
        G[0, 0, 1, y]*(G[0, -y, 0, z] + G[1, 1, 1, z] + G[-y, 0, 1, z] + 
          G[-y, 0, 1 - y, z] + G[-y, 1 - y, 0, z] + G[-y, 1 - y, 1, z]) + 
        G[1, 0, 0, y]*(G[0, 0, -y, z] + G[1 - y, 1, 0, z] + 
          G[1 - y, -y, 0, z] + G[-y, 0, 0, z] + G[-y, -y, -y, z]) + 
        G[-y, 0, z]*G[0, 0, 1, 0, y] + G[1 - y, 1, z]*G[0, 0, 1, 1, y] + 
        G[1 - y, 0, z]*G[0, 1, 0, 0, y] + G[1 - y, 1, z]*G[0, 1, 0, 0, y] + 
        G[1 - y, 1 - y, z]*G[0, 1, 0, 1, y] + G[-y, -y, z]*
         (G[0, 1, 0, 0, y] + G[0, 1, 0, 1, y]) + G[-y, 0, z]*
         G[1, 0, 0, 0, y] + G[-y, 0, z]*G[1, 0, 0, 1, y] + 
        G[1, 1 - y, z]*G[1, 0, 1, 0, y] + G[1, 1 - y, z]*G[1, 1, 0, 1, y] + 
        G[-y, 1 - y, z]*G[1, 1, 0, 1, y] + G[1 - y, -y, z]*
         (G[0, 0, 1, 0, y] + G[0, 1, 1, 0, y] + G[1, 1, 0, 1, y]) + 
        G[0, 1, y]*(G[0, 0, -y, 0, z] + G[0, 1 - y, -y, 1 - y, z] + 
          G[0, -y, -y, 1 - y, z] + G[1, 0, 1 - y, 0, z] + 
          G[1, 0, -y, -y, z] + G[1, 1 - y, -y, -y, z] + G[1 - y, 1 - y, 0, 
           -y, z]) + G[1, 0, y]*(G[0, 1 - y, -y, 1 - y, z] + 
          G[0, -y, -y, 1 - y, z] + G[1, 1, 0, 1 - y, z] + 
          G[1, 1, 1, 1 - y, z] + G[1 - y, 0, 0, 1 - y, z] + 
          G[1 - y, 0, 1 - y, 0, z] + G[1 - y, 0, -y, 1 - y, z] + 
          G[1 - y, 1 - y, 0, 0, z] + G[1 - y, 1 - y, 0, -y, z] + 
          G[1 - y, -y, 0, 0, z] + G[-y, 0, 0, 0, z] + G[-y, 0, 1, 0, z] + 
          G[-y, 1 - y, 1, 0, z]) + G[0, 0, y]*G[-y, -y, 1 - y, 1 - y, z] + 
        G[0, 0, y]*(G[0, 0, -y, 1 - y, z] + G[0, 1, 0, 1 - y, z] + 
          G[0, -y, 0, 1 - y, z] + G[1, 0, 1 - y, 1 - y, z] + 
          G[1, 1, 0, 0, z] + G[1, 1, 1, 0, z] + G[1 - y, 1, 1 - y, 0, z] + 
          G[1 - y, 1 - y, 1, 0, z] + G[1 - y, -y, 1 - y, 0, z] + 
          G[-y, 1 - y, 0, 0, z] + G[-y, -y, -y, 1 - y, z]) + 
        G[1 - y, z]*G[0, 0, 1, 0, 0, y] + G[-y, z]*(G[0, 1, 1, 0, 0, y] + 
          G[1, 1, 1, 0, 1, y]) + G[1, z]*(G[0, 0, 0, 1, 0, y] + 
          G[0, 0, 1, 0, 1, y] + G[1, 1, 0, 1, 0, y] + G[1, 1, 1, 0, 1, y]) + 
        G[0, y]*(G[0, 0, 1 - y, 1, 0, z] + G[0, 1, 0, 1 - y, 1 - y, z] + 
          G[0, -y, 1 - y, 0, 1 - y, z] + G[0, -y, -y, 1 - y, 1 - y, z] + 
          G[1, 0, 1 - y, 1 - y, 1 - y, z] + G[1, 0, -y, 0, 1 - y, z] + 
          G[1, 1 - y, -y, 0, 1 - y, z] + G[1 - y, 1, 0, 1 - y, 0, z] + 
          G[1 - y, 1, 1, 0, 0, z] + G[1 - y, 1 - y, 0, -y, 1 - y, z] + 
          G[1 - y, -y, 1 - y, 0, 0, z] + G[-y, 0, 1, 1 - y, 0, z] + 
          G[-y, 1 - y, 0, 0, 0, z] + G[-y, 1 - y, 1, 1 - y, 0, z]) + 
        G[1, y]*(G[0, 0, -y, 1 - y, -y, z] + G[0, 1, 0, -y, 0, z] + 
          G[0, 1, 1 - y, -y, 0, z] + G[0, 1 - y, 0, -y, 0, z] + 
          G[0, -y, 0, 0, 0, z] + G[0, -y, 0, 1 - y, -y, z] + 
          G[0, -y, 1 - y, 0, -y, z] + G[1, 0, 0, -y, -y, z] + 
          G[1, 0, -y, 0, 1 - y, z] + G[1, 0, -y, 1 - y, 0, z] + 
          G[1, 0, -y, -y, -y, z] + G[1, 1, 0, 0, 1 - y, z] + 
          G[1, 1, 0, 1 - y, 0, z] + G[1, 1, 1, 0, 1 - y, z] + 
          G[1, 1, 1, 1 - y, 0, z] + G[1, 1, 1 - y, 0, 0, z] + 
          G[1, 1 - y, -y, 0, 1 - y, z] + G[1, 1 - y, -y, 1 - y, 0, z] + 
          G[1, 1 - y, -y, -y, -y, z] + G[1 - y, 0, 1 - y, 1, 0, z] + 
          G[1 - y, 0, -y, 0, -y, z] + G[1 - y, 1, 0, 1 - y, 1 - y, z] + 
          G[1 - y, 1, 1 - y, 0, 1 - y, z] + G[1 - y, 1, 1 - y, 1 - y, 0, z] + 
          G[1 - y, -y, 0, 1, 0, z] + G[1 - y, -y, 1 - y, 1, 0, z] + 
          G[-y, 0, 0, 1 - y, -y, z] + G[-y, 0, 1, 0, 0, z] + 
          G[-y, 1 - y, 0, 0, -y, z] + G[-y, 1 - y, 0, 1 - y, -y, z] + 
          G[-y, 1 - y, 1, 0, 0, z] + G[-y, -y, 0, 0, 1 - y, z] + 
          G[-y, -y, 0, 1 - y, 0, z] + G[-y, -y, 1 - y, 0, 0, z] + 
          G[-y, -y, -y, 0, 0, z]) + G[0, 0, -y, 1 - y, -y, 1 - y, z] + 
        G[0, 1, 0, -y, 0, 1 - y, z] + G[0, 1, 0, -y, 1 - y, 0, z] + 
        G[0, 1, 1 - y, -y, 0, 1 - y, z] + G[0, 1, 1 - y, -y, 1 - y, 0, z] + 
        G[0, 1 - y, 0, -y, 0, 1 - y, z] + G[0, 1 - y, 0, -y, 1 - y, 0, z] + 
        G[0, 1 - y, 1, 1 - y, 1, 0, z] + G[0, -y, 0, 0, 0, 1 - y, z] + 
        G[0, -y, 0, 0, 1 - y, 0, z] + G[0, -y, 0, 1 - y, 0, 0, z] + 
        G[0, -y, 0, 1 - y, -y, 1 - y, z] + G[0, -y, 1 - y, 0, 0, 0, z] + 
        G[0, -y, 1 - y, 0, -y, 1 - y, z] + G[1, 0, 0, -y, -y, 1 - y, z] + 
        G[1, 0, 1 - y, 0, 1, 0, z] + G[1, 0, 1 - y, 1 - y, 1, 0, z] + 
        G[1, 0, -y, 0, 1 - y, 1 - y, z] + G[1, 0, -y, 1 - y, 0, 1 - y, z] + 
        G[1, 0, -y, 1 - y, 1 - y, 0, z] + G[1, 0, -y, -y, -y, 1 - y, z] + 
        G[1, 1, 0, 0, 1 - y, 1 - y, z] + G[1, 1, 0, 1 - y, 0, 1 - y, z] + 
        G[1, 1, 0, 1 - y, 1 - y, 0, z] + G[1, 1, 1, 0, 1 - y, 1 - y, z] + 
        G[1, 1, 1, 1 - y, 0, 1 - y, z] + G[1, 1, 1, 1 - y, 1 - y, 0, z] + 
        G[1, 1, 1 - y, 0, 0, 1 - y, z] + G[1, 1, 1 - y, 0, 1 - y, 0, z] + 
        G[1, 1, 1 - y, 1 - y, 0, 0, z] + G[1, 1 - y, 1 - y, 0, 1, 0, z] + 
        G[1, 1 - y, -y, 0, 1 - y, 1 - y, z] + G[1, 1 - y, -y, 1 - y, 0, 
         1 - y, z] + G[1, 1 - y, -y, 1 - y, 1 - y, 0, z] + 
        G[1, 1 - y, -y, -y, -y, 1 - y, z] + G[1 - y, 0, 1 - y, 1, 0, 1 - y, 
         z] + G[1 - y, 0, 1 - y, 1, 1 - y, 0, z] + G[1 - y, 0, -y, 0, -y, 
         1 - y, z] + G[1 - y, 1, 0, 1 - y, 1, 0, z] + G[1 - y, 1, 0, 1 - y, 
         1 - y, 1 - y, z] + G[1 - y, 1, 1 - y, 0, 1, 0, z] + 
        G[1 - y, 1, 1 - y, 0, 1 - y, 1 - y, z] + G[1 - y, 1, 1 - y, 1 - y, 0, 
         1 - y, z] + G[1 - y, 1, 1 - y, 1 - y, 1 - y, 0, z] + 
        G[1 - y, 1 - y, 1, 0, 1, 0, z] + G[1 - y, -y, 0, 1, 0, 1 - y, z] + 
        G[1 - y, -y, 0, 1, 1 - y, 0, z] + G[1 - y, -y, 1 - y, 1, 0, 1 - y, 
         z] + G[1 - y, -y, 1 - y, 1, 1 - y, 0, z] + G[-y, 0, 0, 1 - y, -y, 
         1 - y, z] + G[-y, 0, 1, 0, 0, 1 - y, z] + G[-y, 0, 1, 0, 1 - y, 0, 
         z] + G[-y, 0, 1, 1, 1, 0, z] + G[-y, 0, 1, 1 - y, 0, 0, z] + 
        G[-y, 1 - y, 0, 0, -y, 1 - y, z] + G[-y, 1 - y, 0, 1 - y, -y, 1 - y, 
         z] + G[-y, 1 - y, 1, 0, 0, 1 - y, z] + G[-y, 1 - y, 1, 0, 1 - y, 0, 
         z] + G[-y, 1 - y, 1, 1, 1, 0, z] + G[-y, 1 - y, 1, 1 - y, 0, 0, z] + 
        G[-y, 1 - y, 1 - y, 1, 1, 0, z] + G[-y, -y, 0, 0, 1 - y, 1 - y, z] + 
        G[-y, -y, 0, 1 - y, 0, 1 - y, z] + G[-y, -y, 0, 1 - y, 1 - y, 0, z] + 
        G[-y, -y, 1 - y, 0, 0, 1 - y, z] + G[-y, -y, 1 - y, 0, 1 - y, 0, z] + 
        G[-y, -y, 1 - y, 1 - y, 0, 0, z] + G[-y, -y, -y, 0, 0, 1 - y, z] + 
        G[-y, -y, -y, 0, 1 - y, 0, z] + G[-y, -y, -y, 1 - y, 0, 0, z] + 
        G[0, 1 - y, 1 - y, z]*Zeta[3] + G[1, 1, y]*(G[1, 0, -y, 0, z] + 
          G[1, 1, 0, 0, z] + G[1, 1, 1, 0, z] + G[1, 1 - y, -y, 0, z] + 
          G[1 - y, 1, 0, 1 - y, z] + G[1 - y, 1, 1 - y, 0, z] + 
          G[-y, -y, 0, 0, z] + G[0, z]*Zeta[3])) + 
      (-(G[0, 1, 0, y]*G[0, 1 - y, -y, z]) - G[0, 0, 0, z]*G[1, 1, 0, y] - 
        G[0, 1, 1, y]*(G[0, 1, 1 - y, z] + G[1, 0, -y, z] + 
          G[1, 1 - y, -y, z]) - G[0, 0, 1, y]*(G[0, 0, 0, z] + 
          G[1 - y, 0, 1, z]) - G[0, 1, 0, y]*G[1 - y, 1 - y, 1 - y, z] - 
        G[0, 0, 0, y]*(G[1, 1 - y, 0, z] + G[-y, 0, 1 - y, z]) - 
        G[0, 1, z]*G[0, 1, 0, 0, y] - G[1, 0, z]*G[0, 1, 1, 1, y] - 
        Pi^2*G[0, 1, 1, 1, z] - G[1, 1, y]*(G[0, 1, 0, -y, z] + 
          G[0, 1, 1 - y, -y, z]) - G[1, 0, z]*G[1, 0, 0, 0, y] - 
        G[0, 1, z]*G[1, 0, 1, 1, y] - G[1, 1 - y, z]*G[1, 0, 1, 1, y] - 
        G[1, 0, y]*(G[1, 0, -y, 0, z] + G[1, 1 - y, -y, 0, z] + 
          G[1 - y, 0, 1, 0, z]) - Pi^2*G[1 - y, 0, 1 - y, 1, z] - 
        G[1 - y, z]*(G[0, 1, 0, 0, 0, y] + G[1, 1, 0, 0, 0, y]) - 
        G[1, z]*(G[0, 0, 1, 0, 0, y] + G[1, 1, 0, 1, 1, y]) - 
        G[0, z]*(G[0, 0, 0, 0, 1, y] + G[1, 1, 1, 1, 0, y]) - 
        G[1, y]*(G[0, 1, 0, -y, 1 - y, z] + G[0, 1, 1 - y, -y, 1 - y, z] + 
          G[1, 1 - y, 1 - y, 1 - y, -y, z] + G[-y, 0, 0, -y, -y, z]) - 
        G[0, y]*(G[0, 1 - y, 1 - y, 0, 0, z] + G[0, 1 - y, -y, 0, 1 - y, z] + 
          G[1, 0, 0, 0, 1 - y, z] + G[1, 0, -y, 1 - y, 0, z] + 
          G[1, 1 - y, -y, 1 - y, 0, z] + G[1 - y, 0, 0, 1 - y, 1 - y, z] + 
          G[1 - y, 0, 1, 1 - y, 0, z] + G[-y, 0, 1, 0, 1 - y, z] + 
          G[-y, 1 - y, 1, 0, 1 - y, z] + G[-y, 1 - y, 1 - y, 1 - y, 0, z]) - 
        G[0, 1, 0, -y, 1 - y, 1 - y, z] - G[0, 1, 1 - y, -y, 1 - y, 1 - y, 
         z] - G[1, 1 - y, 1 - y, 1, 1, 0, z] - G[1, 1 - y, 1 - y, 1 - y, -y, 
         1 - y, z] - G[1 - y, -y, 0, 1, 0, 0, z] - G[1 - y, -y, 1 - y, 1, 0, 
         0, z] - G[-y, 0, 0, 0, 1, 0, z] - G[-y, 0, 0, -y, -y, 1 - y, z] - 
        G[0, 0, y]*(G[1, 1 - y, 1 - y, 0, z] + G[-y, 0, 0, 1 - y, z] + 
          G[1, z]*Zeta[3]) - G[0, 1, y]*(G[0, -y, 0, -y, z] + 
          G[1, 1 - y, 1 - y, 1 - y, z] + G[1 - y, 0, 0, -y, z] + 
          G[-y, 0, 1 - y, 0, z] + G[1, z]*Zeta[3]))/2 - 
      (4*I)*(Pi*G[-y, -y, z]*G[0, 1, 1, y] + Pi*G[0, 0, y]*
         G[0, 1 - y, 0, z] + Pi*G[0, 1, y]*G[0, 1 - y, 1 - y, z] + 
        Pi*G[0, 0, y]*G[1, 0, 0, z] + Pi*G[0, 0, y]*G[1 - y, 0, 1 - y, z] + 
        Pi^3*G[1 - y, 1 - y, 1 - y, z] + Pi*G[1, 0, y]*G[1 - y, 1 - y, -y, 
          z] + Pi*G[0, 0, y]*G[-y, 1 - y, 1 - y, z] + 
        G[1, 1, y]*(Pi*G[1, 0, 0, z] + Pi*G[-y, 0, 0, z] + 
          Pi*G[-y, -y, -y, z]) + G[1, y]*(Pi*G[0, 0, 1, 0, z] + 
          Pi*G[0, 1 - y, 0, -y, z] + Pi*G[0, 1 - y, 1 - y, -y, z] + 
          Pi*G[0, -y, 0, -y, z] + Pi*G[1, 0, 0, 1 - y, z] + 
          Pi*G[1, 0, 1 - y, 0, z] + Pi*G[1, 1 - y, 0, 0, z] + 
          Pi*G[1 - y, 1 - y, 0, -y, z] + Pi*G[1 - y, 1 - y, -y, 0, z] + 
          Pi*G[-y, 0, 0, 1 - y, z] + Pi*G[-y, 0, 1 - y, 0, z] + 
          Pi*G[-y, 1 - y, 0, 0, z] + Pi*G[-y, -y, -y, 1 - y, z]) + 
        Pi*G[0, 0, 1, 0, 1, y] + Pi*G[0, 0, 1, 0, 1 - y, z] + 
        Pi*G[0, 0, 1, 1 - y, 0, z] + Pi*G[0, 0, 1 - y, 1, 0, z] + 
        Pi*G[0, 1 - y, 0, -y, 1 - y, z] + Pi*G[0, 1 - y, 1 - y, -y, 1 - y, 
          z] + Pi*G[0, -y, 0, -y, 1 - y, z] + Pi*G[1, 0, 0, 1 - y, 1 - y, 
          z] + Pi*G[1, 0, 1 - y, 0, 1 - y, z] + 
        Pi*G[1, 0, 1 - y, 1 - y, 0, z] + Pi*G[1, 1, 0, 1, 0, y] + 
        Pi*G[1, 1, 1, 0, 0, z] + Pi*G[1, 1 - y, 0, 0, 1 - y, z] + 
        Pi*G[1, 1 - y, 0, 1 - y, 0, z] + Pi*G[1, 1 - y, 1 - y, 0, 0, z] + 
        Pi*G[1 - y, 0, 0, 1, 0, z] + Pi*G[1 - y, 0, 1 - y, 1, 0, z] + 
        Pi*G[1 - y, 1, 1 - y, 1, 0, z] + Pi*G[1 - y, 1 - y, 0, -y, 1 - y, 
          z] + Pi*G[1 - y, 1 - y, -y, 0, 1 - y, z] + 
        Pi*G[1 - y, 1 - y, -y, 1 - y, 0, z] + Pi*G[-y, 0, 0, 1 - y, 1 - y, 
          z] + Pi*G[-y, 0, 1 - y, 0, 1 - y, z] + 
        Pi*G[-y, 0, 1 - y, 1 - y, 0, z] + Pi*G[-y, 1 - y, 0, 0, 1 - y, z] + 
        Pi*G[-y, 1 - y, 0, 1 - y, 0, z] + Pi*G[-y, 1 - y, 1 - y, 0, 0, z] + 
        Pi*G[-y, -y, -y, 1 - y, 1 - y, z] + G[0, y]*(Pi*G[0, 0, 1, 0, z] + 
          Pi*G[1 - y, 1 - y, -y, 1 - y, z] + Pi*G[1, z]*Zeta[3])) + 
      (4*I)*(Pi*G[-y, 0, z]*G[0, 1, 1, y] + Pi*G[0, 1 - y, z]*G[1, 0, 0, y] + 
        Pi*G[1, 0, y]*G[1, 0, 0, z] + Pi*G[1 - y, 0, z]*G[1, 1, 0, y] + 
        G[1 - y, 1 - y, z]*(Pi*G[1, 0, 0, y] + Pi*G[1, 1, 0, y]) + 
        G[0, 1, y]*(Pi*G[1, 0, 0, z] + Pi*G[1, 0, 1 - y, z] + 
          Pi*G[-y, 0, 1 - y, z]) + Pi*G[0, 1, y]*G[-y, 1 - y, -y, z] + 
        Pi*G[1 - y, z]*G[1, 0, 0, 1, y] + G[0, y]*(Pi*G[1, 1 - y, 0, 0, z] + 
          Pi*G[-y, 0, 1 - y, 1 - y, z]) + Pi*G[1, 0, 1, 1, 0, z] + 
        Pi*G[-y, 1 - y, -y, -y, 1 - y, z] + Pi*G[1, 1 - y, z]*Zeta[3] + 
        G[1, y]*(Pi*G[-y, 1 - y, -y, -y, z] + Pi*G[1, z]*Zeta[3])) - 
      6*(G[1, 1, 0, y]*G[1 - y, 1 - y, 1 - y, z] + G[0, 1, 1, y]*
         G[1 - y, 1 - y, -y, z] + G[0, 1, 1, y]*G[1 - y, -y, 1 - y, z] + 
        G[1, 0, 1, y]*G[-y, 0, 1 - y, z] + G[0, 1 - y, z]*G[0, 0, 1, 0, y] + 
        G[1 - y, -y, z]*G[1, 0, 1, 1, y] + G[-y, 1 - y, z]*G[1, 0, 1, 1, y] + 
        G[1 - y, 1 - y, z]*G[1, 1, 1, 0, y] + G[0, 1, y]*
         G[1 - y, 1 - y, 1 - y, -y, z] + G[0, 1, y]*G[1 - y, -y, 1 - y, -y, 
          z] + G[1, 1, y]*G[-y, 0, 0, -y, z] + G[0, 1, y]*
         G[-y, 1 - y, 1 - y, 0, z] + G[-y, z]*G[1, 1, 0, 1, 1, y] + 
        G[0, 1, 0, 0, -y, 1 - y, z] + G[0, 1, 0, 1, 1, 0, z] + 
        G[0, 1, 1, 1, 0, 1, y] + G[0, -y, 1 - y, -y, 0, 1 - y, z] + 
        G[0, -y, 1 - y, -y, 1 - y, 0, z] + G[1, 0, 0, 0, 1, 0, y] + 
        G[1, 1 - y, 1 - y, 1, 0, 0, z] + G[1 - y, 1, 0, 1, 0, 1 - y, z] + 
        G[1 - y, 1, 0, 1, 1 - y, 0, z] + G[1 - y, -y, 1 - y, 1 - y, 1, 0, 
         z] + G[1 - y, -y, 1 - y, -y, -y, 1 - y, z] + G[-y, 0, 0, -y, 1 - y, 
         1 - y, z] + G[0, z]*G[0, 0, y]*Zeta[3] + G[0, 0, 0, y]*Zeta[3] + 
        G[0, 0, 0, z]*Zeta[3] + G[1, y]*(G[0, 1, 0, 0, -y, z] + 
          G[0, -y, 1 - y, -y, 0, z] + G[1 - y, 1, 0, 1, 0, z] + 
          G[1 - y, -y, 1 - y, -y, -y, z] + G[-y, 0, 0, -y, 1 - y, z] + 
          G[0, 0, z]*Zeta[3]) + G[0, y]*(G[1, 0, 0, 1 - y, 0, z] + 
          G[-y, 1 - y, 1 - y, 0, 1 - y, z] + G[0, 0, z]*Zeta[3])) - 
      (11*(G[1, 1 - y, z]*G[0, 1, 1, y] + G[0, 1 - y, 0, z]*G[1, 0, 0, y] + 
         G[-y, 0, z]*G[1, 1, 0, y] + G[0, 1, 0, y]*(G[0, -y, z] + 
           G[1, 1 - y, 1, z]) + G[1, 1, y]*(G[1, 0, -y, z] + 
           G[1, 1 - y, -y, z]) + G[0, 0, 1, y]*(G[1, 1 - y, 1, z] + 
           G[1 - y, 0, 0, z]) + Pi^2*G[-y, -y, 1 - y, z] + 
         G[1, z]*G[0, 1, 0, 0, y] + G[0, 1 - y, z]*G[1, 0, 0, 1, y] + 
         G[1, z]*G[1, 0, 1, 1, y] + G[1, 0, y]*(G[-y, 1 - y, 0, z] + 
           G[1, 1 - y, 1, 0, z]) + G[0, 1, y]*(G[1, 1 - y, 1 - y, z] + 
           G[-y, 0, -y, z] + G[1, 0, 1 - y, 1 - y, z] + G[-y, 1 - y, 0, 
            1 - y, z]) + G[0, 0, -y, 0, 1 - y, z] + G[0, 0, -y, 1 - y, 0, 
          z] + G[0, z]*G[0, 1, 0, 1, 1, y] + G[0, z]*G[0, 1, 1, 0, 1, y] + 
         G[0, 1 - y, 1, 0, 1 - y, z] + G[0, 1 - y, 1, 1 - y, 0, z] + 
         G[0, z]*(G[0, 1, 1, 0, 0, y] + G[1, 0, 0, 1, 0, y] + 
           G[1, 0, 0, 1, 1, y] + G[1, 0, 1, 0, 0, y]) + G[1, 0, 1 - y, -y, 
          1 - y, z] + G[1, 0, -y, 1 - y, 1 - y, z] + G[1, 1 - y, 0, -y, 
          1 - y, z] + G[1, 1 - y, 1 - y, -y, 1 - y, z] + 
         G[1, 1 - y, -y, 1 - y, 1 - y, z] + G[1 - y, 0, -y, 0, 1 - y, z] + 
         G[1 - y, 0, -y, 1 - y, 0, z] + G[1 - y, 1 - y, 1, 0, 1 - y, z] + 
         G[1 - y, 1 - y, 1, 1 - y, 0, z] + G[-y, 0, 0, 1, 0, z] + 
         G[-y, 0, 1, 0, 0, z] + G[-y, 0, 1 - y, 1, 0, z] + 
         G[0, y]*(G[1, 1 - y, 1, 1 - y, 0, z] + G[-y, 0, -y, 0, 1 - y, z]) + 
         G[-y, 1 - y, 0, 1, 0, z] + G[-y, 1 - y, 1, 0, 0, z] + 
         G[0, 1, 1 - y, z]*Zeta[3] + G[1 - y, 0, 0, z]*Zeta[3] + 
         G[1 - y, z]*(G[1, 0, 0, 1, 1, y] + G[1, 0, 1, 0, 1, y] + 
           G[0, 0, y]*Zeta[3]) + G[1, y]*(Pi^2*G[-y, -y, z] + 
           G[0, 0, -y, 0, z] + G[0, 1 - y, 1, 0, z] + G[1, 0, 1 - y, -y, z] + 
           G[1, 0, -y, 1 - y, z] + G[1, 1 - y, 0, -y, z] + 
           G[1, 1 - y, 1 - y, -y, z] + G[1, 1 - y, -y, 1 - y, z] + 
           G[1 - y, 0, -y, 0, z] + G[1 - y, 1 - y, 1, 0, z] + 
           G[0, 1, z]*Zeta[3])))/2 + 
      (11*(G[1, 1 - y, z]*G[1, 0, 0, y] + G[0, 1 - y, 1 - y, z]*
          G[1, 0, 1, y] + (G[0, 0, -y, z] + G[0, 1 - y, -y, z])*
          G[1, 1, 1, y] + G[1, 0, 1, y]*G[1, 1 - y, 1, z] + 
         G[1, 1, 0, y]*(G[1, 1 - y, z] + G[1, 1 - y, 1, z]) + 
         G[0, 1, y]*G[1 - y, 1 - y, -y, z] + G[1, z]*G[0, 0, 0, 1, y] + 
         G[1, z]*G[0, 0, 1, 1, y] + G[-y, z]*G[0, 1, 1, 0, y] + 
         G[0, 1 - y, z]*G[0, 1, 1, 1, y] + Pi^2*G[0, 1 - y, 0, 0, z] + 
         G[0, 1, y]*G[0, 1 - y, 0, 1 - y, z] + Pi^2*G[0, 1 - y, 1 - y, 0, 
           z] + G[1, 1, y]*(G[0, 0, -y, 1 - y, z] + G[0, 1 - y, 0, -y, z] + 
           G[0, 1 - y, -y, 1 - y, z]) + G[1, z]*G[1, 1, 0, 0, y] + 
         G[1, z]*G[1, 1, 1, 0, y] + G[1, 0, y]*(G[0, -y, 0, z] + 
           G[1, 0, 0, 1 - y, z] + G[1, 1 - y, 1, 1 - y, z]) + 
         G[0, 1, y]*(G[0, 0, -y, z] + G[1 - y, 0, -y, z] + 
           G[1, 1 - y, 1, 0, z] + G[1, 1 - y, 1, 1 - y, z]) + 
         G[0, 1, y]*G[1 - y, 0, 1 - y, 0, z] + G[0, 1, 0, 1, 0, z] + 
         G[1, 0, 0, -y, 1 - y, z] + G[1, 1 - y, 1, 0, 1 - y, z] + 
         G[1, 1 - y, 1, 1 - y, 0, z] + G[1, y]*(G[1, 0, 0, -y, z] + 
           G[1, 1 - y, 1, 0, z] + G[1 - y, -y, 1 - y, -y, z] + 
           G[-y, 0, -y, 0, z] + G[0, 0, -y, 1 - y, 1 - y, z] + 
           G[0, 1 - y, 0, 0, -y, z] + G[0, 1 - y, 0, -y, 1 - y, z] + 
           G[0, 1 - y, 1 - y, 0, -y, z] + G[0, 1 - y, -y, 1 - y, 1 - y, z] + 
           G[1, 1 - y, 1, 0, -y, z] + G[1, 1 - y, 1, 1 - y, -y, z]) + 
         G[1 - y, -y, 1 - y, -y, 1 - y, z] + G[-y, 0, -y, 0, 1 - y, z] + 
         G[-y, 0, -y, 1 - y, 0, z] + G[-y, 1 - y, 1 - y, 1, 0, z] + 
         G[0, 0, -y, 1 - y, 1 - y, 1 - y, z] + G[0, 1, 0, 1, 0, 1, y] + 
         G[0, 1 - y, 0, 0, -y, 1 - y, z] + G[0, 1 - y, 0, -y, 1 - y, 1 - y, 
          z] + G[0, 1 - y, 1 - y, 0, -y, 1 - y, z] + G[0, 1 - y, -y, 1 - y, 
          1 - y, 1 - y, z] + G[1, 0, 1, 0, 1, 0, y] + G[1, 1 - y, 1, 0, -y, 
          1 - y, z] + G[1, 1 - y, 1, 1 - y, -y, 1 - y, z] + 
         G[1 - y, 0, 0, 1 - y, 1, 0, z] + G[1 - y, 0, 1, 0, 0, 0, z] + 
         G[1 - y, 0, 1 - y, 1, 0, 0, z] + G[1 - y, 0, 1 - y, 1 - y, 1, 0, 
          z] + G[1 - y, 1 - y, 1, 0, 0, 0, z] + G[-y, 0, -y, 0, 1, 0, z] + 
         G[-y, 0, -y, 1 - y, 1, 0, z] + G[1, 1 - y, 1, z]*Zeta[3] + 
         G[0, y]*(G[0, -y, 1 - y, 0, z] + G[1, 1 - y, 0, 1 - y, z] + 
           G[1 - y, 1, 0, 1 - y, z] + G[-y, 0, 1 - y, 0, z] + 
           G[0, 1, z]*Zeta[3])))/2 + 
      6*(G[0, 0, 1, y]*(G[-y, 1 - y, 1 - y, z] + G[-y, -y, -y, z]) + 
        G[1 - y, 0, z]*G[0, 0, 0, 1, y] + G[1 - y, -y, z]*G[0, 0, 1, 1, y] + 
        G[1, 0, y]*G[0, -y, 1 - y, -y, z] + G[0, 1, y]*
         (G[0, 1 - y, 0, -y, z] + G[0, -y, 1 - y, -y, z]) + 
        G[-y, 1 - y, z]*G[1, 0, 0, 1, y] + G[1, 1, y]*
         (G[1 - y, 1 - y, 0, -y, z] + G[1 - y, 1 - y, -y, 0, z]) + 
        G[-y, z]*G[1, 1, 0, 0, 1, y] + G[0, y]*(G[0, 0, 1, 0, 0, z] + 
          G[0, -y, 1 - y, -y, 1 - y, z] + G[1 - y, 1, 0, 1, 0, z] + 
          G[1 - y, 1 - y, -y, 1 - y, 1 - y, z]) + G[0, 0, 1, 0, 0, 1 - y, 
         z] + G[0, 0, 1, 0, 1 - y, 0, z] + G[0, 0, 1, 1 - y, 0, 0, z] + 
        G[0, 0, 1 - y, 1, 0, 0, z] + G[0, 1, 0, 0, 1, 1, y] + 
        G[0, 1, 0, 1, 1, 0, y] + G[0, 1, 1, 1, 0, 0, y] + 
        G[1, 0, 0, 0, 1, 1, y] + G[1, 0, 1, 0, 0, 1, y] + 
        G[1, 0, 1, 1, 0, 0, y] + G[1 - y, 1 - y, 0, -y, 1 - y, 1 - y, z] + 
        G[1 - y, 1 - y, -y, 0, 1 - y, 1 - y, z] + G[1 - y, 1 - y, -y, 1 - y, 
         0, 1 - y, z] + G[1 - y, 1 - y, -y, 1 - y, 1 - y, 0, z] + 
        G[1, y]*(G[0, 0, 1, 0, 0, z] + G[1 - y, 1 - y, 0, -y, 1 - y, z] + 
          G[1 - y, 1 - y, -y, 0, 1 - y, z] + G[1 - y, 1 - y, -y, 1 - y, 0, 
           z] + G[0, 1 - y, z]*Zeta[3])) + 
      (22*(G[1 - y, 1, z]*G[0, 0, 1, y] + G[-y, 0, z]*G[1, 0, 0, y] + 
         G[-y, -y, z]*G[1, 1, 1, y] + G[1, 0, y]*G[-y, 0, 0, z] + 
         G[0, 0, y]*(G[1, 0, 1 - y, z] + G[-y, 1 - y, 0, z]) + 
         G[1, 1, y]*G[-y, -y, 1 - y, z] + G[-y, z]*G[0, 0, 1, 0, y] + 
         G[1, y]*G[-y, -y, 1 - y, 1 - y, z] + G[1, 1, 0, 0, 0, z] + 
         G[-y, -y, 1 - y, 1 - y, 1 - y, z] + G[1 - y, z]*G[1, 0, y]*Zeta[3] + 
         G[0, y]*(G[1, 0, 1 - y, 1 - y, z] + G[-y, 1 - y, 0, 0, z] + 
           G[1, 0, z]*Zeta[3])))/3 + 3*(G[0, 0, 0, y]*G[1, 0, 0, z] + 
        G[0, 1, 1, y]*G[1, 1, 0, z] + G[1, 0, 0, z]*G[1, 1, 1, y] + 
        G[1, 0, 1, y]*(G[1, 0, -y, z] + G[1, 1 - y, -y, z]) + 
        G[1, 1, 0, y]*(G[1 - y, 0, 1 - y, z] + G[1 - y, -y, 0, z] + 
          G[-y, 0, 0, z]) + G[1, 0, 0, y]*(G[0, 1 - y, 1 - y, z] + 
          G[1, 1, 0, z] + G[-y, 1 - y, 0, z]) + G[0, 0, 0, y]*
         G[-y, 1 - y, 1 - y, z] + G[1, 1, 0, y]*G[-y, -y, 1 - y, z] + 
        G[1, 1 - y, z]*G[1, 0, 0, 1, y] + G[-y, 0, z]*G[1, 1, 0, 0, y] + 
        G[1, 1, z]*(G[0, 0, 1, 0, y] + G[0, 1, 0, 0, y] + G[1, 0, 1, 1, y] + 
          G[1, 1, 0, 1, y]) + G[1 - y, 0, z]*G[1, 1, 1, 0, y] + 
        G[-y, -y, z]*G[1, 1, 1, 0, y] + G[0, 1, y]*(G[1, 0, -y, 1 - y, z] + 
          G[1, 1, 1 - y, 1 - y, z] + G[1, 1 - y, -y, 1 - y, z] + 
          G[1 - y, -y, 0, -y, z] + G[1 - y, -y, -y, -y, z]) + 
        G[1, 1, y]*(G[1, 0, 0, 1 - y, z] + G[1, 0, 1 - y, 0, z] + 
          G[1, 1, 0, -y, z] + G[1, 1, 1 - y, -y, z] + G[1, 1 - y, 0, 0, z] + 
          G[1 - y, 0, -y, 0, z] + G[-y, 0, 0, 0, z]) + 
        G[1, 0, y]*(G[0, 0, -y, 0, z] + G[0, 1 - y, 0, -y, z] + 
          G[1 - y, 0, 0, 0, z] + G[1 - y, 1, 0, -y, z] + G[1 - y, 1, 1 - y, 
           -y, z] + G[1 - y, -y, 0, -y, z] + G[1 - y, -y, 1 - y, 0, z] + 
          G[-y, 1 - y, 0, 0, z] + G[-y, 1 - y, 1 - y, 1 - y, z]) + 
        G[0, 0, y]*(G[1, 1, 1 - y, 0, z] + G[-y, -y, 0, 1 - y, z]) + 
        G[1, z]*G[0, 0, 1, 1, 0, y] + G[1, z]*G[1, 1, 0, 0, 1, y] + 
        G[0, y]*(G[0, 0, -y, 1 - y, 0, z] + G[0, 1, 1 - y, 1, 0, z] + 
          G[0, 1 - y, 0, -y, 1 - y, z] + G[0, -y, 0, 1, 0, z] + 
          G[0, -y, 1 - y, 1, 0, z] + G[1 - y, 0, 1 - y, 1, 0, z] + 
          G[1 - y, 1, 0, -y, 1 - y, z] + G[1 - y, 1, 1 - y, -y, 1 - y, z] + 
          G[1 - y, 1 - y, 1, 0, 1 - y, z] + G[1 - y, -y, 0, -y, 1 - y, z]) + 
        G[0, 0, 1 - y, 0, -y, 1 - y, z] + G[0, 1, 1, 1, 1, 0, z] + 
        G[0, 1 - y, 0, -y, -y, 1 - y, z] + G[0, 1 - y, 1, 0, 0, 1 - y, z] + 
        G[0, 1 - y, 1, 0, 1 - y, 0, z] + G[0, 1 - y, 1, 1 - y, 0, 0, z] + 
        G[0, 1 - y, 1 - y, -y, 0, 1 - y, z] + G[0, 1 - y, 1 - y, -y, 1 - y, 
         0, z] + G[1, 0, 0, 1 - y, 1 - y, 1 - y, z] + G[1, 0, 1 - y, 0, 
         1 - y, 1 - y, z] + G[1, 0, 1 - y, 1, 0, 1 - y, z] + 
        G[1, 0, 1 - y, 1, 1 - y, 0, z] + G[1, 0, 1 - y, 1 - y, 0, 1 - y, z] + 
        G[1, 0, 1 - y, 1 - y, 1 - y, 0, z] + G[1, 1, 0, -y, 1 - y, 1 - y, 
         z] + G[1, 1, 1 - y, 1 - y, -y, 1 - y, z] + G[1, 1, 1 - y, -y, 1 - y, 
         1 - y, z] + G[1, 1 - y, 0, 0, 1 - y, 1 - y, z] + 
        G[1, 1 - y, 0, 1, 0, 1 - y, z] + G[1, 1 - y, 0, 1, 1 - y, 0, z] + 
        G[1, 1 - y, 0, 1 - y, 0, 1 - y, z] + G[1, 1 - y, 0, 1 - y, 1 - y, 0, 
         z] + G[1, 1 - y, 1 - y, 0, 0, 1 - y, z] + G[1, 1 - y, 1 - y, 0, 
         1 - y, 0, z] + G[1, 1 - y, 1 - y, 1 - y, 0, 0, z] + 
        G[1 - y, 0, 0, 1, 0, 1 - y, z] + G[1 - y, 0, 0, 1, 1 - y, 0, z] + 
        G[1 - y, 0, 1 - y, 1, 1, 0, z] + G[1 - y, 0, -y, 0, 1 - y, 1 - y, 
         z] + G[1 - y, 0, -y, 1 - y, 0, 1 - y, z] + G[1 - y, 0, -y, 1 - y, 
         1 - y, 0, z] + G[1 - y, 1 - y, 0, 1 - y, 1, 0, z] + 
        G[1 - y, -y, -y, -y, -y, 1 - y, z] + G[-y, 0, 0, 0, 1 - y, 1 - y, 
         z] + G[-y, 0, 0, 1 - y, 0, 1 - y, z] + G[-y, 0, 0, 1 - y, 1 - y, 0, 
         z] + G[-y, 0, 1 - y, 0, 0, 1 - y, z] + G[-y, 0, 1 - y, 0, 1 - y, 0, 
         z] + G[-y, 0, 1 - y, 1 - y, 0, 0, z] + G[-y, 0, 1 - y, -y, 0, 1 - y, 
         z] + G[-y, 0, 1 - y, -y, 1 - y, 0, z] + G[-y, 1 - y, 0, 0, 0, 1 - y, 
         z] + G[-y, 1 - y, 0, 0, 1 - y, 0, z] + G[-y, 1 - y, 0, 1 - y, 0, 0, 
         z] + G[-y, 1 - y, 0, -y, 0, 1 - y, z] + G[-y, 1 - y, 0, -y, 1 - y, 
         0, z] + G[-y, 1 - y, 1 - y, 0, 0, 0, z] + G[-y, -y, 0, 0, 1, 0, z] + 
        G[-y, -y, 0, 1, 0, 0, z] + G[-y, -y, 1 - y, 1, 0, 0, z] + 
        G[0, 1, 1, z]*Zeta[3] + G[1, 1, 1 - y, z]*(G[0, 1, 1, y] + 
          G[1, 0, 1, y] + Zeta[3]) + G[1, y]*(G[0, 0, 1 - y, 0, -y, z] + 
          G[0, 1 - y, 0, -y, -y, z] + G[0, 1 - y, 1, 0, 0, z] + 
          G[0, 1 - y, 1 - y, -y, 0, z] + G[1, 0, 0, 1 - y, 1 - y, z] + 
          G[1, 0, 1 - y, 0, 1 - y, z] + G[1, 0, 1 - y, 1, 0, z] + 
          G[1, 0, 1 - y, 1 - y, 0, z] + G[1, 1, 0, -y, 1 - y, z] + 
          G[1, 1, 1 - y, 1 - y, -y, z] + G[1, 1, 1 - y, -y, 1 - y, z] + 
          G[1, 1 - y, 0, 0, 1 - y, z] + G[1, 1 - y, 0, 1, 0, z] + 
          G[1, 1 - y, 0, 1 - y, 0, z] + G[1, 1 - y, 1 - y, 0, 0, z] + 
          G[1 - y, 0, 0, 1, 0, z] + G[1 - y, 0, -y, 0, 1 - y, z] + 
          G[1 - y, 0, -y, 1 - y, 0, z] + G[1 - y, -y, -y, -y, -y, z] + 
          G[-y, 0, 0, 0, 1 - y, z] + G[-y, 0, 0, 1 - y, 0, z] + 
          G[-y, 0, 1 - y, 0, 0, z] + G[-y, 0, 1 - y, -y, 0, z] + 
          G[-y, 1 - y, 0, 0, 0, z] + G[-y, 1 - y, 0, -y, 0, z] + 
          G[1, 1, z]*Zeta[3])) - 3*(G[0, 0, -y, z]*G[0, 1, 0, y] + 
        G[0, 1, 1, y]*G[1, 0, 0, z] + G[1, 0, 0, y]*(G[0, -y, 1 - y, z] + 
          G[1, 0, 0, z]) + G[0, -y, 0, z]*G[1, 1, 0, y] + 
        G[0, 0, 0, y]*G[1, 1, 0, z] + G[1, 1, 0, z]*G[1, 1, 1, y] + 
        (G[0, 1, 0, y] + G[1, 0, 0, y])*G[1, 1, 1 - y, z] + 
        G[0, 1, 1, y]*G[1 - y, 0, -y, z] + G[1, 0, 1, y]*
         (G[1 - y, 0, -y, z] + G[1 - y, -y, 0, z]) + 
        G[0, 0, 1, y]*G[-y, 1 - y, -y, z] + (G[0, 0, 0, y] + G[1, 0, 1, y])*
         G[-y, -y, 1 - y, z] + G[0, -y, z]*G[0, 0, 1, 1, y] + 
        G[0, 1 - y, z]*G[0, 1, 0, 0, y] + G[1, 1 - y, z]*G[0, 1, 1, 0, y] + 
        G[-y, 0, z]*G[0, 1, 1, 0, y] + G[1 - y, 1 - y, z]*G[1, 0, 0, 0, y] + 
        G[0, -y, z]*G[1, 1, 0, 0, y] + G[1, 1, z]*(G[0, 0, 1, 1, y] + 
          G[0, 1, 0, 1, y] + G[1, 0, 1, 0, y] + G[1, 1, 0, 0, y]) + 
        Pi^2*G[1, 1, 0, 1, y] + G[-y, -y, z]*(G[1, 0, 0, 0, y] + 
          G[1, 1, 0, 1, y]) + G[1, 1, y]*(G[0, 0, -y, -y, z] + 
          G[1, 1, 0, 1 - y, z] + G[1, 1, 1 - y, 0, z]) + 
        G[0, 0, y]*(G[1, 1 - y, 0, 0, z] + G[-y, 0, 1 - y, 1 - y, z]) + 
        Pi^2*G[-y, 1 - y, 0, 1 - y, z] + G[1, 0, y]*
         (G[0, 1 - y, 1 - y, -y, z] + G[0, -y, 1 - y, 0, z] + 
          G[-y, 0, 1 - y, -y, z] + G[-y, 1 - y, 0, -y, z]) + 
        G[0, 1, y]*(G[1, 0, 0, -y, z] + G[1 - y, 0, -y, 1 - y, z] + 
          G[1 - y, -y, 1 - y, 0, z] + G[-y, 0, 1 - y, -y, z] + 
          G[-y, 1 - y, 0, -y, z]) + G[0, 1, y]*G[-y, -y, 1 - y, 1 - y, z] + 
        G[1, z]*G[0, 1, 0, 0, 1, y] + G[1, z]*G[1, 0, 1, 1, 0, y] + 
        G[1, y]*(G[0, 0, 0, -y, 0, z] + G[0, 0, -y, -y, 1 - y, z] + 
          G[0, 1, 1 - y, 1, 0, z] + G[0, -y, 0, 1, 0, z] + 
          G[0, -y, 1 - y, 1, 0, z] + G[1, 1, 0, 1 - y, 1 - y, z] + 
          G[1, 1, 1 - y, 0, 1 - y, z] + G[1, 1, 1 - y, 1 - y, 0, z] + 
          G[1 - y, 1, 0, -y, 0, z] + G[1 - y, 1, 1 - y, -y, 0, z] + 
          G[1 - y, 1 - y, 1 - y, 1, 0, z] + G[1 - y, -y, 0, -y, 0, z] + 
          G[-y, -y, 0, 0, 0, z] + G[-y, -y, 1 - y, 1 - y, -y, z]) + 
        G[0, 0, 0, -y, 0, 1 - y, z] + G[0, 0, 0, -y, 1 - y, 0, z] + 
        G[0, 0, -y, -y, 1 - y, 1 - y, z] + G[0, 1, 0, 0, 0, 1, y] + 
        G[0, 1, 1 - y, 1, 0, 1 - y, z] + G[0, 1, 1 - y, 1, 1 - y, 0, z] + 
        G[0, -y, 0, 1, 0, 1 - y, z] + G[0, -y, 0, 1, 1 - y, 0, z] + 
        G[0, -y, 1 - y, 1, 0, 1 - y, z] + G[0, -y, 1 - y, 1, 1 - y, 0, z] + 
        G[1, 0, 1, 1, 1, 0, y] + G[1, 1, 0, 0, 1, 0, z] + 
        G[1, 1, 0, 1 - y, 1 - y, 1 - y, z] + G[1, 1, 1 - y, 0, 1 - y, 1 - y, 
         z] + G[1, 1, 1 - y, 1 - y, 0, 1 - y, z] + G[1, 1, 1 - y, 1 - y, 
         1 - y, 0, z] + G[1 - y, 1, 0, -y, 0, 1 - y, z] + 
        G[1 - y, 1, 0, -y, 1 - y, 0, z] + G[1 - y, 1, 1 - y, -y, 0, 1 - y, 
         z] + G[1 - y, 1, 1 - y, -y, 1 - y, 0, z] + G[1 - y, 1 - y, 1, 1, 0, 
         0, z] + G[1 - y, 1 - y, 1 - y, 1, 0, 1 - y, z] + 
        G[1 - y, 1 - y, 1 - y, 1, 1 - y, 0, z] + G[1 - y, -y, 0, -y, 0, 
         1 - y, z] + G[1 - y, -y, 0, -y, 1 - y, 0, z] + 
        G[-y, -y, 0, 0, 0, 1 - y, z] + G[-y, -y, 0, 0, 1 - y, 0, z] + 
        G[-y, -y, 0, 1 - y, 0, 0, z] + G[-y, -y, 1 - y, 0, 0, 0, z] + 
        G[-y, -y, 1 - y, 1 - y, -y, 1 - y, z] + G[1, 1 - y, 1 - y, z]*
         Zeta[3] + G[0, y]*(G[0, 1, 0, 1 - y, 0, z] + G[0, 1 - y, 1, 0, 0, 
           z] + G[0, 1 - y, 1 - y, -y, 1 - y, z] + G[0, -y, 0, 1 - y, 0, z] + 
          G[1, 0, 1 - y, 1, 0, z] + G[1, 1 - y, 0, 1, 0, z] + 
          G[1 - y, 0, 0, 1, 0, z] + G[1 - y, 0, -y, 1 - y, 1 - y, z] + 
          G[1 - y, 1, 1 - y, 0, 1 - y, z] + G[1 - y, -y, 1 - y, 0, 1 - y, 
           z] + G[-y, 0, 1 - y, -y, 1 - y, z] + G[-y, 1 - y, 0, -y, 1 - y, 
           z] + G[1, 1, z]*Zeta[3])) + (Pi^2*G[0, 0, y]*G[1 - y, 0, z] + 
        G[0, 0, 1, y]*G[0, 1 - y, 0, z] + G[1, 1, 1, y]*(G[1, 0, 1 - y, z] + 
          G[1, 1 - y, 0, z]) + G[0, 1, 0, y]*(G[1, 0, -y, z] + 
          G[1, 1 - y, -y, z]) + G[1, 1, 0, y]*(Pi^2*G[0, z] + 
          G[1, 0, -y, z] + G[1, 1 - y, -y, z]) + G[1, 0, 0, y]*
         (G[0, 1, 1 - y, z] + G[0, 1 - y, -y, z] + G[1 - y, 0, 0, z]) + 
        G[1, 0, 1, y]*(G[0, -y, 1 - y, z] + G[1 - y, 0, 1, z]) + 
        G[1, 0, z]*G[0, 0, 0, 0, y] + G[-y, 1 - y, z]*G[0, 0, 0, 0, y] + 
        G[0, 1, y]*G[0, 0, 0, 0, z] + G[0, 0, z]*G[0, 0, 0, 1, y] + 
        G[0, 1, z]*G[0, 0, 1, 1, y] + G[1, 1 - y, z]*G[0, 1, 0, 0, y] + 
        G[1 - y, 1 - y, z]*G[0, 1, 1, 0, y] + G[0, 1, z]*G[1, 1, 0, 0, y] + 
        G[0, -y, z]*G[1, 1, 0, 1, y] + G[0, 0, z]*G[1, 1, 1, 0, y] + 
        G[1, 0, z]*G[1, 1, 1, 1, y] + G[0, 0, y]*(G[0, 1 - y, -y, 1 - y, z] + 
          G[1 - y, 0, 1, 0, z]) + G[0, 1, y]*(G[0, 0, 1 - y, -y, z] + 
          G[0, 0, -y, -y, z] + G[1 - y, 0, 1, 1 - y, z] + 
          G[1 - y, 1, 0, -y, z] + G[1 - y, 1, 1 - y, -y, z]) + 
        G[1, z]*G[0, 1, 0, 1, 1, y] + G[-y, z]*G[1, 0, 0, 0, 0, y] + 
        G[1, z]*G[1, 0, 1, 0, 0, y] + G[1 - y, z]*G[1, 1, 1, 0, 0, y] + 
        G[0, 0, 0, 0, 0, 1, y] + G[0, 0, 1 - y, -y, -y, 1 - y, z] + 
        G[0, 0, -y, -y, -y, 1 - y, z] + G[0, 1 - y, 1 - y, 1, 1, 0, z] + 
        G[0, 1 - y, -y, 0, 1, 0, z] + G[0, 1 - y, -y, 1 - y, 1, 0, z] + 
        G[0, -y, 0, 0, -y, 1 - y, z] + G[0, -y, 0, -y, 0, 1 - y, z] + 
        G[0, -y, 0, -y, 1 - y, 0, z] + G[1, 0, 1 - y, 1 - y, 1 - y, 1 - y, 
         z] + G[1, 1, 1, 1, 1, 0, y] + G[1, 1 - y, 0, 1 - y, 1 - y, 1 - y, 
         z] + G[1, 1 - y, 1 - y, 0, 1 - y, 1 - y, z] + 
        G[1, 1 - y, 1 - y, 1 - y, 0, 1 - y, z] + G[1, 1 - y, 1 - y, 1 - y, 
         1 - y, 0, z] + G[1 - y, 0, 0, -y, -y, 1 - y, z] + 
        G[1 - y, 0, 1, 0, -y, 1 - y, z] + G[1 - y, 0, 1, 1 - y, -y, 1 - y, 
         z] + G[1 - y, 1, 1 - y, 1, 0, 1 - y, z] + G[1 - y, 1, 1 - y, 1, 
         1 - y, 0, z] + G[1 - y, 1, 1 - y, 1 - y, 1, 0, z] + 
        G[1 - y, 1 - y, 0, 1, 1, 0, z] + G[1 - y, 1 - y, 1, 1, 1, 0, z] + 
        G[-y, 0, 0, 0, 0, 1 - y, z] + G[-y, 0, 0, 0, 1 - y, 0, z] + 
        G[-y, 0, 0, 1 - y, 0, 0, z] + G[-y, 0, 1 - y, 0, 0, 0, z] + 
        G[-y, 1 - y, 0, 0, 0, 0, z] + G[1, 1, y]*(G[1, 0, 1 - y, 1 - y, z] + 
          G[1, 1 - y, 0, 1 - y, z] + G[1, 1 - y, 1 - y, 0, z] + 
          G[1, z]*Zeta[3]) + G[1, 0, y]*(G[0, 0, 0, 0, z] + 
          G[0, 0, 0, -y, z] + G[0, 1 - y, 1 - y, 0, z] + G[0, 1 - y, -y, 0, 
           z] + G[0, -y, 0, -y, z] + G[1, 0, -y, 1 - y, z] + 
          G[1, 1 - y, -y, 1 - y, z] + G[-y, 0, 0, -y, z] + G[1, z]*Zeta[3]) + 
        G[0, y]*(Pi^2*G[1 - y, 0, 0, z] + G[0, 0, 0, -y, 1 - y, z] + 
          G[0, 1, 1 - y, 1 - y, 0, z] + G[0, 1 - y, -y, 1 - y, 0, z] + 
          G[0, -y, 0, -y, 1 - y, z] + G[1, 1 - y, 1 - y, 1, 0, z] + 
          G[1 - y, 0, 1, 0, 1 - y, z] + G[1 - y, 1, 1 - y, 1, 0, z] + 
          G[1 - y, 1 - y, 1 - y, 1, 0, z] + G[1 - y, -y, 0, 0, 1 - y, z] + 
          G[-y, 0, 0, -y, 1 - y, z] + G[1, 1 - y, z]*Zeta[3]) + 
        G[1, y]*(G[0, 0, 1 - y, -y, -y, z] + G[0, 0, -y, -y, -y, z] + 
          G[0, -y, 0, 0, -y, z] + G[0, -y, 0, -y, 0, z] + 
          G[1, 0, 1 - y, 1 - y, 1 - y, z] + G[1, 1 - y, 0, 1 - y, 1 - y, z] + 
          G[1, 1 - y, 1 - y, 0, 1 - y, z] + G[1, 1 - y, 1 - y, 1 - y, 0, z] + 
          G[1 - y, 0, 0, -y, -y, z] + G[1 - y, 0, 1, 0, -y, z] + 
          G[1 - y, 0, 1, 1 - y, -y, z] + G[1 - y, 1, 1 - y, 1, 0, z] + 
          G[-y, 0, 0, 0, 0, z] + G[1, 1 - y, z]*Zeta[3] + 
          G[1 - y, 0, z]*Zeta[3]))/2 + 
      8*(G[0, 1, y]*G[0, 0, 1 - y, 1 - y, z] + G[-y, 1 - y, z]*
         G[0, 1, 0, 1, y] + G[0, 1, y]*G[-y, -y, -y, -y, z] + 
        G[-y, z]*G[1, 0, 1, 0, 1, y] + G[0, 1, 0, 0, 0, 0, y] + 
        G[0, 1, 1, 1, 1, 1, y] + G[1, 0, 0, 0, 0, 0, y] + 
        G[1, 0, 1, 1, 1, 1, y] + G[1, 1, 1, 1, 1, 0, z] + 
        G[-y, -y, -y, -y, -y, 1 - y, z] + G[1 - y, 1, 1 - y, z]*Zeta[3] + 
        G[1, y]*(G[-y, -y, -y, -y, -y, z] + G[1 - y, 1, z]*Zeta[3])) + 
      (7*(G[-y, z]*G[1, 0, y]*Zeta[3] + G[0, y]*G[-y, 1 - y, z]*Zeta[3] + 
         G[0, -y, 1 - y, z]*Zeta[3] + G[-y, 0, 1 - y, z]*Zeta[3] + 
         G[-y, 1 - y, 0, z]*Zeta[3] + G[1, y]*(G[0, -y, z]*Zeta[3] + 
           G[-y, 0, z]*Zeta[3])))/3 - 10*(G[0, 1 - y, z]*G[0, 1, 0, 1, y] + 
        G[1 - y, -y, z]*G[0, 1, 1, 1, y] + G[0, 0, 0, 1, 1, 0, z] + 
        G[1 - y, 1 - y, 1 - y, -y, -y, 1 - y, z] + G[-y, -y, 1 - y, z]*
         Zeta[3] + G[1, y]*(G[1 - y, 1 - y, 1 - y, -y, -y, z] + 
          G[-y, -y, z]*Zeta[3])) - (99*Zeta[5])/10 + 
      ((353*I)/20)*Pi*Zeta[5] - (109*G[1, y]*Zeta[5])/5 + 
      (177*G[1, z]*Zeta[5])/4 - (1321*G[1 - y, z]*Zeta[5])/20 - 
      (371*(G[0, y]*Zeta[5] + G[0, z]*Zeta[5]))/20), B2 -> 0, C2 -> 0, 
  D2 -> 3/(16*eps) - (I/4)*Pi + (-67 + 8*y - 8*y^2 + 8*z - 8*y*z - 8*z^2)/
     48 + (Pi^2*y*z*(-2*y + 2*y^2 - 2*z + 5*y*z + 2*z^2))/
     (72*(-1 + y + z)^2) + 
    (-((y*(2*y - 4*y^2 + 2*y^3 - 4*z - y*z + 5*y^2*z + 4*z^2 + 5*y*z^2)*
         G[0, y])/(z*(-1 + y + z))) - 
      (z*(-4*y + 4*y^2 + 2*z - y*z + 5*y^2*z - 4*z^2 + 5*y*z^2 + 2*z^3)*
        G[0, z])/(y*(-1 + y + z)))/24 + 
    ((-1 + y + z)*(-2*y^2 + 2*y^3 + 5*y*z + y^2*z - 2*z^2 + y*z^2 + 2*z^3)*
      (G[1, y] + G[1 - y, z]))/(24*y*z) + 
    ((y*z*(-2*y + 2*y^2 - 2*z + 5*y*z + 2*z^2)*G[0, y]*G[0, z])/
       (-1 + y + z)^2 + (y*(-1 + y + z)*(-y + y^2 + 2*z + y*z - 2*z^2)*
        G[0, y]*G[1 - y, z])/z^2 + (z*(-1 + y + z)*(2*y - 2*y^2 - z + y*z + 
         z^2)*(G[0, z]*G[1, y] + G[0, 1 - y, z] + G[1 - y, 0, z]))/y^2)/12 + 
    (-((z*(-1 + y + z)*(2*y - 2*y^2 - z + y*z + z^2)*G[0, 1, y])/y^2) - 
      (y*z*(-2*y + 2*y^2 - 2*z + 5*y*z + 2*z^2)*G[1, 0, y])/(-1 + y + z)^2 - 
      (z*(-2*y + 8*y^2 - 12*y^3 + 6*y^4 + z + 2*y*z - 12*y^2*z + 12*y^3*z - 
         4*z^2 + 6*y*z^2 + 6*z^3 - 10*y*z^3 + 4*y^2*z^3 - 4*z^4 + 4*y*z^4 + 
         z^5)*G[1, 0, z])/(y^2*(-1 + y + z)^2) - 
      ((-1 + y + z)*(-y^4 + y^5 + 2*y^3*z + y^4*z - 2*y^3*z^2 + 2*y*z^3 - 
         2*y^2*z^3 - z^4 + y*z^4 + z^5)*(G[1, y]*G[-y, z] + G[-y, 1 - y, z]))/
       (y^2*z^2))/12 + Zeta[3] + 
    eps*(Pi^4/54 + (-2027 + 232*y - 232*y^2 + 232*z - 232*y*z - 232*z^2)/
       288 + ((I/36)*Pi^3*y*z*(-2*y + 2*y^2 - 2*z + 5*y*z + 2*z^2))/
       (-1 + y + z)^2 - (I/24)*Pi*(67 - 8*y + 8*y^2 - 8*z + 8*y*z + 8*z^2) + 
      (Pi^2*(129*y - 405*y^2 + 459*y^3 - 237*y^4 + 72*y^5 - 18*y^6 + 129*z - 
         822*y*z + 1497*y^2*z - 1216*y^3*z + 602*y^4*z - 208*y^5*z + 
         18*y^6*z - 405*z^2 + 1497*y*z^2 - 1970*y^2*z^2 + 1454*y^3*z^2 - 
         724*y^4*z^2 + 148*y^5*z^2 + 459*z^3 - 1216*y*z^3 + 1454*y^2*z^3 - 
         1068*y^3*z^3 + 359*y^4*z^3 - 237*z^4 + 602*y*z^4 - 724*y^2*z^4 + 
         359*y^3*z^4 + 72*z^5 - 208*y*z^5 + 148*y^2*z^5 - 18*z^6 + 18*y*z^6))/
       (432*(-1 + y)*(-1 + z)*(-1 + y + z)^2*(y + z)) - 
      ((34*y^2 - 68*y^3 + 34*y^4 - 206*y*z + 127*y^2*z + 79*y^3*z - 36*z^2 + 
         278*y*z^2 + 43*y^2*z^2 + 72*z^3 - 72*y*z^3 - 36*z^4)*G[0, y])/
       (144*z*(-1 + y + z)) - 
      (I/12)*((Pi*y*(2*y - 4*y^2 + 2*y^3 - 4*z - y*z + 5*y^2*z + 4*z^2 + 
           5*y*z^2)*G[0, y])/(z*(-1 + y + z)) + 
        (Pi*z*(-4*y + 4*y^2 + 2*z - y*z + 5*y^2*z - 4*z^2 + 5*y*z^2 + 2*z^3)*
          G[0, z])/(y*(-1 + y + z))) + 
      ((Pi^2*z*(-y + 5*y^2 - 8*y^3 - y^4 + 18*y^5 - 22*y^6 + 11*y^7 - 2*y^8 + 
           6*y*z - 23*y^2*z + 15*y^3*z + 47*y^4*z - 92*y^5*z + 63*y^6*z - 
           17*y^7*z + y^8*z + z^2 - 18*y*z^2 + 37*y^2*z^2 + 29*y^3*z^2 - 
           141*y^4*z^2 + 140*y^5*z^2 - 54*y^6*z^2 + 6*y^7*z^2 - 5*z^3 + 
           31*y*z^3 - 19*y^2*z^3 - 91*y^3*z^3 + 152*y^4*z^3 - 84*y^5*z^3 + 
           15*y^6*z^3 + 10*z^4 - 30*y*z^4 - 10*y^2*z^4 + 80*y^3*z^4 - 
           68*y^4*z^4 + 18*y^5*z^4 - 10*z^5 + 15*y*z^5 + 14*y^2*z^5 - 
           27*y^3*z^5 + 10*y^4*z^5 + 5*z^6 - 3*y*z^6 - 4*y^2*z^6 + 
           2*y^3*z^6 - z^7)*G[1, y])/((-1 + y)^2*(-1 + z)^2*(-1 + y + z)^2*
          (y + z)^2) + Pi^2*(-1 + z)*z*G[1, z])/36 + 
      ((I/12)*(-1 + y + z)*(-2*y^2 + 2*y^3 + 5*y*z + y^2*z - 2*z^2 + y*z^2 + 
         2*z^3)*(Pi*G[1, y] + Pi*G[1 - y, z]))/(y*z) + 
      (-((Pi^2*y*z*(1 - 6*y + 7*y^2 - 2*y^3 - 5*z + 18*y*z - 11*y^2*z + 
            y^3*z + 9*z^2 - 18*y*z^2 + 4*y^2*z^2 - 7*z^3 + 6*y*z^3 + 2*z^4)*
           G[0, y])/((-1 + z)^2*(-1 + y + z)^2)) - 
        (Pi^2*y*z*(1 - 5*y + 9*y^2 - 7*y^3 + 2*y^4 - 6*z + 18*y*z - 
           18*y^2*z + 6*y^3*z + 7*z^2 - 11*y*z^2 + 4*y^2*z^2 - 2*z^3 + y*z^3)*
          G[0, z])/((-1 + y)^2*(-1 + y + z)^2) - 
        (Pi^2*(-y^3 + 5*y^4 - 10*y^5 + 10*y^6 - 5*y^7 + y^8 + y*z - 7*y^2*z + 
           22*y^3*z - 37*y^4*z + 34*y^5*z - 16*y^6*z + 3*y^7*z - 7*y*z^2 + 
           36*y^2*z^2 - 67*y^3*z^2 + 51*y^4*z^2 - 6*y^5*z^2 - 11*y^6*z^2 + 
           4*y^7*z^2 - z^3 + 22*y*z^3 - 67*y^2*z^3 + 55*y^3*z^3 + 
           25*y^4*z^3 - 56*y^5*z^3 + 24*y^6*z^3 - 2*y^7*z^3 + 5*z^4 - 
           37*y*z^4 + 51*y^2*z^4 + 25*y^3*z^4 - 86*y^4*z^4 + 52*y^5*z^4 - 
           9*y^6*z^4 - 10*z^5 + 34*y*z^5 - 6*y^2*z^5 - 56*y^3*z^5 + 
           52*y^4*z^5 - 14*y^5*z^5 + 10*z^6 - 16*y*z^6 - 11*y^2*z^6 + 
           24*y^3*z^6 - 9*y^4*z^6 - 5*z^7 + 3*y*z^7 + 4*y^2*z^7 - 2*y^3*z^7 + 
           z^8)*G[1 - y, z])/((-1 + y)^2*(-1 + z)^2*(-1 + y + z)^2*
          (y + z)^2))/36 + 
      (((36*y^2 - 72*y^3 + 36*y^4 + 206*y*z - 278*y^2*z + 72*y^3*z - 34*z^2 - 
           127*y*z^2 - 43*y^2*z^2 + 68*z^3 - 79*y*z^3 - 34*z^4)*G[0, z])/
         (y*(-1 + y + z)) + ((34*y^2 - 68*y^3 + 34*y^4 - 217*y*z + 
           160*y^2*z + 57*y^3*z + 34*z^2 + 160*y*z^2 + 10*y^2*z^2 - 68*z^3 + 
           57*y*z^3 + 34*z^4)*(G[1, y] + G[1 - y, z]))/(y*z))/144 + 
      ((y*(2*y - 4*y^2 + 2*y^3 - 4*z - y*z + 5*y^2*z + 4*z^2 + 5*y*z^2)*
          G[0, 0, y])/(z*(-1 + y + z)) + 
        (z*(-4*y + 4*y^2 + 2*z - y*z + 5*y^2*z - 4*z^2 + 5*y*z^2 + 2*z^3)*
          G[0, 0, z])/(y*(-1 + y + z)))/12 + 
      ((y*z*(-12 + 21*y - 85*y^2 + 76*y^3 + 21*z - 170*y*z + 233*y^2*z - 
           85*z^2 + 233*y*z^2 + 76*z^3)*G[0, y]*G[0, z])/
         ((-1 + y + z)^2*(y + z)) + (y*(-1 + y + z)*(5*y - 5*y^2 - 79*z - 
           10*y*z + 5*y^2*z + 143*z^2 + 5*y*z^2 - 76*z^3)*G[0, y]*
          G[1 - y, z])/((-1 + z)*z^2) + 
        (z*(79*y - 222*y^2 + 195*y^3 - 64*y^4 - 5*z - 143*y*z + 350*y^2*z - 
           278*y^3*z + 76*y^4*z + 15*z^2 + 44*y*z^2 - 118*y^2*z^2 + 
           71*y^3*z^2 - 15*z^3 + 25*y*z^3 - 10*y^2*z^3 + 5*z^4 - 5*y*z^4)*
          G[0, 1, y])/((-1 + y)*y^2*(-1 + z)) + 
        ((12*y^3 - 36*y^4 + 36*y^5 - 12*y^6 - 79*y^2*z + 344*y^3*z - 
           673*y^4*z + 630*y^5*z - 222*y^6*z - 74*y*z^2 + 592*y^2*z^2 - 
           1574*y^3*z^2 + 1854*y^4*z^2 - 864*y^5*z^2 + 66*y^6*z^2 + 5*z^3 + 
           192*y*z^3 - 1010*y^2*z^3 + 1758*y^3*z^3 - 1155*y^4*z^3 + 
           198*y^5*z^3 - 20*z^4 - 127*y*z^4 + 535*y^2*z^4 - 566*y^3*z^4 + 
           178*y^4*z^4 + 30*z^5 - 31*y*z^5 - 13*y^2*z^5 + 26*y^3*z^5 - 
           20*z^6 + 45*y*z^6 - 25*y^2*z^6 + 5*z^7 - 5*y*z^7)*G[1, 0, z])/
         ((-1 + y)*y^2*(-1 + y + z)^2*(y + z)))/72 + 
      (Pi^2*G[1, y]*G[1, z] + Pi^2*G[0, y]*G[1 - y, z] + Pi^2*G[0, 1, z] + 
        Pi^2*G[1, 1 - y, z] + Pi^2*G[1 - y, 0, z])/18 + 
      (I/6)*((Pi*y*z*(-2*y + 2*y^2 - 2*z + 5*y*z + 2*z^2)*G[0, y]*G[0, z])/
         (-1 + y + z)^2 + (Pi*y*(-1 + y + z)*(-y + y^2 + 2*z + y*z - 2*z^2)*
          G[0, y]*G[1 - y, z])/z^2 + (z*(-1 + y + z)*(2*y - 2*y^2 - z + y*z + 
           z^2)*(Pi*G[0, z]*G[1, y] + Pi*G[0, 1 - y, z] + Pi*G[1 - y, 0, z]))/
         y^2) - ((-1 + y + z)*(-2*y^2 + 2*y^3 + 5*y*z + y^2*z - 2*z^2 + 
         y*z^2 + 2*z^3)*(G[1, y]*G[1 - y, z] + G[1, 1, y] + 
         G[1 - y, 1 - y, z]))/(12*y*z) + (-(Pi^2*G[0, y]*G[1, z]) - 
        G[1, y]*(Pi^2*G[1 - y, z] + Pi^2*G[-y, z]) - Pi^2*G[1, 0, z] - 
        Pi^2*G[1 - y, 1 - y, z] - Pi^2*G[-y, 1 - y, z])/18 + 
      (-((z*(-12 + 36*y - 21*y^2 + 61*y^3 - 64*y^4 + 36*z - 69*y*z + 
            155*y^2*z - 282*y^3*z + 76*y^4*z - 36*z^2 + 106*y*z^2 - 
            367*y^2*z^2 + 233*y^3*z^2 + 12*z^3 - 149*y*z^3 + 233*y^2*z^3 + 
            76*y*z^4)*G[1, 0, y])/((-1 + z)*(-1 + y + z)^2*(y + z))) - 
        (z*(-1 + y + z)*(79*y - 143*y^2 + 76*y^3 - 5*z + 10*y*z - 5*y^2*z + 
           5*z^2 - 5*y*z^2)*(G[0, z]*G[1, y] + G[0, 1 - y, z] + 
           G[1 - y, 0, z]))/((-1 + y)*y^2) - 
        ((5*y^4 - 15*y^5 + 15*y^6 - 5*y^7 - 79*y^3*z + 143*y^4*z - 44*y^5*z - 
           25*y^6*z + 5*y^7*z + 222*y^3*z^2 - 350*y^4*z^2 + 118*y^5*z^2 + 
           10*y^6*z^2 - 79*y*z^3 + 222*y^2*z^3 - 414*y^3*z^3 + 354*y^4*z^3 - 
           71*y^5*z^3 + 5*z^4 + 143*y*z^4 - 350*y^2*z^4 + 354*y^3*z^4 - 
           152*y^4*z^4 - 15*z^5 - 44*y*z^5 + 118*y^2*z^5 - 71*y^3*z^5 + 
           15*z^6 - 25*y*z^6 + 10*y^2*z^6 - 5*z^7 + 5*y*z^7)*
          (G[1, y]*G[-y, z] + G[-y, 1 - y, z]))/((-1 + y)*y^2*(-1 + z)*z^2))/
       72 - (I/6)*((Pi*z*(-1 + y + z)*(2*y - 2*y^2 - z + y*z + z^2)*
          G[0, 1, y])/y^2 + (Pi*y*z*(-2*y + 2*y^2 - 2*z + 5*y*z + 2*z^2)*
          G[1, 0, y])/(-1 + y + z)^2 + (Pi*z*(-2*y + 8*y^2 - 12*y^3 + 6*y^4 + 
           z + 2*y*z - 12*y^2*z + 12*y^3*z - 4*z^2 + 6*y*z^2 + 6*z^3 - 
           10*y*z^3 + 4*y^2*z^3 - 4*z^4 + 4*y*z^4 + z^5)*G[1, 0, z])/
         (y^2*(-1 + y + z)^2) + ((-1 + y + z)*(-y^4 + y^5 + 2*y^3*z + y^4*z - 
           2*y^3*z^2 + 2*y*z^3 - 2*y^2*z^3 - z^4 + y*z^4 + z^5)*
          (Pi*G[1, y]*G[-y, z] + Pi*G[-y, 1 - y, z]))/(y^2*z^2)) + 
      ((y*(-1 + y + z)*(-y + y^2 + 2*z + 3*y*z - 2*y^2*z - 5*z^2 - 3*y*z^2 + 
           y^2*z^2 + 6*z^3 + y*z^3 - 2*z^4)*G[0, y]*G[0, 1 - y, z])/
         ((-1 + z)^2*z^2) + (y*(-y^2 + 3*y^3 - 3*y^4 + y^5 + z - 4*y*z + 
           10*y^2*z - 10*y^3*z + 3*y^4*z - 5*z^2 + 15*y*z^2 - 14*y^2*z^2 - 
           3*y^3*z^2 + 4*y^4*z^2 + 9*z^3 - 12*y*z^3 - 15*y^2*z^3 + 
           20*y^3*z^3 - 2*y^4*z^3 - 5*z^4 - 14*y*z^4 + 34*y^2*z^4 - 
           9*y^3*z^4 - 4*z^5 + 24*y*z^5 - 14*y^2*z^5 + 6*z^6 - 9*y*z^6 - 
           2*z^7)*G[1 - y, z]*G[1, 0, y])/((-1 + z)^2*(-1 + y + z)^2*
          (y + z)^2) + (y*z*(-1 + 2*y - y^2 - 2*y^3 + 2*y^4 + 2*z - 2*y*z - 
           6*y^2*z + 9*y^3*z - z^2 - 6*y*z^2 + 14*y^2*z^2 - 2*z^3 + 9*y*z^3 + 
           2*z^4)*(G[0, z]*G[1, 0, y] + G[0, y]*G[1 - y, 0, z]))/
         ((-1 + y + z)^2*(y + z)^2) + (y*z*(1 - 2*y + 2*y^2 - 6*y^3 + 7*y^4 - 
           2*y^5 - 4*z + 8*y*z - 19*y^2*z + 32*y^3*z - 15*y^4*z + y^5*z + 
           7*z^2 - 22*y*z^2 + 53*y^2*z^2 - 42*y^3*z^2 + 6*y^4*z^2 - 9*z^3 + 
           38*y*z^3 - 54*y^2*z^3 + 15*y^3*z^3 + 10*z^4 - 32*y*z^4 + 
           18*y^2*z^4 - 7*z^5 + 10*y*z^5 + 2*z^6)*G[0, 1, 0, y])/
         ((-1 + z)^2*(-1 + y + z)^2*(y + z)^2) + 
        (z*(-y^3 + 8*y^4 - 23*y^5 + 31*y^6 - 20*y^7 + 5*y^8 - 3*y^2*z + 
           22*y^3*z - 67*y^4*z + 98*y^5*z - 67*y^6*z + 16*y^7*z + y^8*z + 
           8*y^2*z^2 - 44*y^3*z^2 + 85*y^4*z^2 - 63*y^5*z^2 + 10*y^6*z^2 + 
           4*y^7*z^2 + z^3 - 8*y*z^3 + 19*y^2*z^3 - 20*y^3*z^3 + 25*y^4*z^3 - 
           28*y^5*z^3 + 10*y^6*z^3 - 4*z^4 + 26*y*z^4 - 64*y^2*z^4 + 
           83*y^3*z^4 - 59*y^4*z^4 + 16*y^5*z^4 + 6*z^5 - 30*y*z^5 + 
           55*y^2*z^5 - 46*y^3*z^5 + 14*y^4*z^5 - 4*z^6 + 14*y*z^6 - 
           16*y^2*z^6 + 6*y^3*z^6 + z^7 - 2*y*z^7 + y^2*z^7)*G[0, 1, 0, z])/
         ((-1 + y)^2*y^2*(-1 + y + z)^2*(y + z)^2) + 
        (z*(-1 + y + z)*(2*y - 2*y^2 - z + y*z + z^2)*G[0, 1, 1, y])/y^2 + 
        (y*z*(-2*y + 2*y^2 - 2*z + 5*y*z + 2*z^2)*G[1, 0, 0, y])/
         (-1 + y + z)^2 + (z*(-2*y + 8*y^2 - 12*y^3 + 6*y^4 + z + 2*y*z - 
           12*y^2*z + 12*y^3*z - 4*z^2 + 6*y*z^2 + 6*z^3 - 10*y*z^3 + 
           4*y^2*z^3 - 4*z^4 + 4*y*z^4 + z^5)*G[1, 0, 0, z])/
         (y^2*(-1 + y + z)^2) + (z*(-1 + y + z)*(2*y - 6*y^2 + 2*y^3 + 
           3*y^4 - 2*y^5 - z - y*z + 9*y^2*z - 6*y^3*z + y^5*z + 3*z^2 - 
           6*y*z^2 + y^2*z^2 + 2*y^3*z^2 - y^4*z^2 - 3*z^3 + 7*y*z^3 - 
           5*y^2*z^3 + y^3*z^3 + z^4 - 2*y*z^4 + y^2*z^4)*
          (G[1 - y, z]*G[0, 1, y] + G[1, 0, 1, y]))/((-1 + y)^2*y^2*
          (-1 + z)^2) + ((-1 + y + z)*(-y^4 + 3*y^5 - 3*y^6 + y^7 + 2*y^3*z - 
           y^4*z - 6*y^5*z + 7*y^6*z - 2*y^7*z - 6*y^3*z^2 + 9*y^4*z^2 + 
           y^5*z^2 - 5*y^6*z^2 + y^7*z^2 + 2*y*z^3 - 6*y^2*z^3 + 8*y^3*z^3 - 
           8*y^4*z^3 + 2*y^5*z^3 + y^6*z^3 - z^4 - y*z^4 + 9*y^2*z^4 - 
           8*y^3*z^4 + 4*y^4*z^4 - y^5*z^4 + 3*z^5 - 6*y*z^5 + y^2*z^5 + 
           2*y^3*z^5 - y^4*z^5 - 3*z^6 + 7*y*z^6 - 5*y^2*z^6 + y^3*z^6 + 
           z^7 - 2*y*z^7 + y^2*z^7)*(G[1, y]*G[1 - y, -y, z] + 
           G[1 - y, -y, 1 - y, z]))/((-1 + y)^2*y^2*(-1 + z)^2*z^2) + 
        ((-1 + y + z)*(-y^4 + y^5 + 2*y^3*z + y^4*z - 2*y^3*z^2 + 2*y*z^3 - 
           2*y^2*z^3 - z^4 + y*z^4 + z^5)*(G[-y, z]*G[1, 1, y] + 
           G[1, y]*G[-y, 1 - y, z] + G[-y, 1 - y, 1 - y, z]))/(y^2*z^2))/6 + 
      (2*I)*Pi*Zeta[3] + (-((y*z*(-2*y + 2*y^2 - 2*z + 5*y*z + 2*z^2)*
           (G[0, z]*G[0, 0, y] + G[0, y]*G[0, 0, z]))/(-1 + y + z)^2) - 
        (z*(-1 + y + z)*(-2*y + 5*y^2 - 6*y^3 + 2*y^4 + z - 3*y*z + 3*y^2*z - 
           y^3*z - z^2 + 2*y*z^2 - y^2*z^2)*G[0, z]*G[0, 1, y])/
         ((-1 + y)^2*y^2) - (y*(-1 + y + z)*(-y + y^2 + 2*z + y*z - 2*z^2)*
          (G[1 - y, z]*G[0, 0, y] + G[0, y]*G[1 - y, 1 - y, z]))/z^2 - 
        (z*(-1 + y + z)*(2*y - 4*y^2 + 2*y^3 + 3*y^4 - 2*y^5 - z - y*z + 
           5*y^2*z - 6*y^3*z + y^5*z + 3*z^2 - 6*y*z^2 + 3*y^2*z^2 + 
           2*y^3*z^2 - y^4*z^2 - 3*z^3 + 7*y*z^3 - 5*y^2*z^3 + y^3*z^3 + 
           z^4 - 2*y*z^4 + y^2*z^4)*G[0, 0, 1, y])/((-1 + y)^2*y^2*
          (-1 + z)^2) - ((y - z)*(-1 + y + z)*(-y^3 + 3*y^4 - 3*y^5 + y^6 + 
           y^2*z + 2*y^3*z - 9*y^4*z + 8*y^5*z - 2*y^6*z + y*z^2 - 
           3*y^2*z^2 - 2*y^3*z^2 + 10*y^4*z^2 - 7*y^5*z^2 + y^6*z^2 - z^3 + 
           2*y*z^3 - 2*y^2*z^3 + y^3*z^3 - 3*y^4*z^3 + 2*y^5*z^3 + 3*z^4 - 
           9*y*z^4 + 10*y^2*z^4 - 3*y^3*z^4 - 3*z^5 + 8*y*z^5 - 7*y^2*z^5 + 
           2*y^3*z^5 + z^6 - 2*y*z^6 + y^2*z^6)*(G[1, y]*G[0, -y, z] + 
           G[0, -y, 1 - y, z]))/((-1 + y)^2*y^2*(-1 + z)^2*z^2) - 
        (y*z*(-1 + 2*y - 6*y^3 + 7*y^4 - 2*y^5 + 4*z - 4*y*z - 15*y^2*z + 
           32*y^3*z - 15*y^4*z + y^5*z - 5*z^2 - 10*y*z^2 + 51*y^2*z^2 - 
           42*y^3*z^2 + 6*y^4*z^2 - z^3 + 34*y*z^3 - 54*y^2*z^3 + 
           15*y^3*z^3 + 8*z^4 - 32*y*z^4 + 18*y^2*z^4 - 7*z^5 + 10*y*z^5 + 
           2*z^6)*G[1, 1, 0, y])/((-1 + z)^2*(-1 + y + z)^2*(y + z)^2) - 
        (-1 + z)*z*G[1, 1, 0, z] - (z*(-1 + 2*y + z)*(-y^3 + 5*y^4 - 11*y^5 + 
           13*y^6 - 8*y^7 + 2*y^8 - 3*y^2*z + 13*y^3*z - 29*y^4*z + 
           39*y^5*z - 28*y^6*z + 8*y^7*z + 4*y^2*z^2 - 15*y^3*z^2 + 
           31*y^4*z^2 - 30*y^5*z^2 + 10*y^6*z^2 + z^3 - 6*y*z^3 + 
           14*y^2*z^3 - 11*y^3*z^3 - y^4*z^3 + 2*y^5*z^3 - 3*z^4 + 14*y*z^4 - 
           25*y^2*z^4 + 18*y^3*z^4 - 5*y^4*z^4 + 3*z^5 - 10*y*z^5 + 
           11*y^2*z^5 - 4*y^3*z^5 - z^6 + 2*y*z^6 - y^2*z^6)*
          G[1 - y, 1, 0, z])/((-1 + y)^2*y^2*(-1 + y + z)^2*(y + z)^2) - 
        (z*(-1 + y + z)*(2*y - 2*y^2 - z + y*z + z^2)*(G[0, z]*G[1, 1, y] + 
           G[1, y]*(G[0, 0, z] + G[0, 1 - y, z] + G[1 - y, 0, z]) + 
           G[0, 0, 1 - y, z] + G[0, 1 - y, 0, z] + G[0, 1 - y, 1 - y, z] + 
           G[1 - y, 0, 0, z] + G[1 - y, 0, 1 - y, z] + G[1 - y, 1 - y, 0, 
            z]))/y^2 - (-1 + y + z)*(y + z)*(G[-y, z]*G[0, 1, y] + 
          G[1, y]*G[-y, -y, z] + G[-y, -y, 1 - y, z]) - 
        ((-23 + 43*y - 14*y^2 - 9*y^3 + 3*y^4 + 43*z - 87*y*z + 42*y^2*z + 
           2*y^3*z - 14*z^2 + 42*y*z^2 - 27*y^2*z^2 + 2*y^3*z^2 - 9*z^3 + 
           2*y*z^3 + 2*y^2*z^3 - y^3*z^3 + 3*z^4)*Zeta[3])/
         ((-1 + y)^2*(-1 + z)^2))/6 + 
      (G[0, 1, y]*(G[0, -y, z] + G[1, 1 - y, z]) + 
        G[0, 1, y]*G[1 - y, 0, z] + G[1, 0, y]*G[1 - y, 1 - y, z] + 
        G[0, 1, y]*G[-y, 1 - y, z] + G[1, 0, y]*(G[0, -y, z] + 
          G[-y, 1 - y, z]) + G[1, z]*G[0, 1, 0, y] + G[1, z]*G[1, 0, 1, y] + 
        G[-y, z]*(G[0, 1, 0, y] + G[1, 0, 1, y]) + G[-y, z]*G[1, 1, 0, y] + 
        G[0, y]*(G[0, 1 - y, 0, z] + G[0, -y, 1 - y, z] + 
          G[1 - y, 0, 1 - y, z] + G[1 - y, 1, 0, z]) + 
        G[1, y]*(G[0, 0, -y, z] + G[1, 0, -y, z] + G[1, 1 - y, -y, z] + 
          G[-y, 1 - y, -y, z]) + G[0, 0, -y, 1 - y, z] + G[1, 0, 1, 0, z] + 
        G[1, 0, -y, 1 - y, z] + G[1, 1 - y, -y, 1 - y, z] + 
        G[1 - y, 1 - y, 1, 0, z] + G[-y, 0, 1, 0, z] + 
        G[-y, 1 - y, 1, 0, z] + G[-y, 1 - y, -y, 1 - y, z] + G[1, z]*Zeta[3])/
       3 + (-(G[0, 1, y]*G[0, 1 - y, z]) - G[0, 1, y]*G[1 - y, -y, z] - 
        G[1, 0, y]*(G[0, 1 - y, z] + G[1, 1 - y, z] + G[-y, 0, z]) - 
        G[1, z]*G[0, 0, 1, y] - G[1, z]*G[1, 1, 0, y] - 
        G[1, y]*(G[0, 1 - y, -y, z] + G[0, -y, 0, z] + G[1 - y, 1, 0, z]) - 
        G[1, y]*G[1 - y, -y, -y, z] - G[0, y]*(G[0, 0, 1 - y, z] + 
          G[1, 0, 1 - y, z] + G[1 - y, 1 - y, 0, z] + G[-y, 1 - y, 0, z]) - 
        G[0, 1, 1, 0, z] - G[0, 1 - y, -y, 1 - y, z] - 
        G[0, -y, 0, 1 - y, z] - G[0, -y, 1 - y, 0, z] - 
        G[1 - y, 0, 1, 0, z] - G[1 - y, 1, 0, 1 - y, z] - 
        G[1 - y, 1, 1 - y, 0, z] - G[1 - y, -y, -y, 1 - y, z] - 
        G[1 - y, z]*(G[0, 0, 1, y] + G[0, 1, 0, y] + G[1, 0, 1, y] + 
          Zeta[3]))/3) + eps^2*((I/27)*Pi^5 + 
      (-47491 + 3848*y - 3848*y^2 + 3848*z - 3848*y*z - 3848*z^2)/1728 - 
      (I/144)*Pi*(2027 - 232*y + 232*y^2 - 232*z + 232*y*z + 232*z^2) + 
      ((I/216)*Pi^3*(57*y - 189*y^2 + 243*y^3 - 165*y^4 + 72*y^5 - 18*y^6 + 
         57*z - 390*y*z + 777*y^2*z - 784*y^3*z + 530*y^4*z - 208*y^5*z + 
         18*y^6*z - 189*z^2 + 777*y*z^2 - 1250*y^2*z^2 + 1238*y^3*z^2 - 
         724*y^4*z^2 + 148*y^5*z^2 + 243*z^3 - 784*y*z^3 + 1238*y^2*z^3 - 
         1068*y^3*z^3 + 359*y^4*z^3 - 165*z^4 + 530*y*z^4 - 724*y^2*z^4 + 
         359*y^3*z^4 + 72*z^5 - 208*y*z^5 + 148*y^2*z^5 - 18*z^6 + 18*y*z^6))/
       ((-1 + y)*(-1 + z)*(-1 + y + z)^2*(y + z)) + 
      (Pi^2*(7863*y - 25146*y^2 + 29835*y^3 - 17259*y^4 + 6282*y^5 - 
         1575*y^6 + 7863*z - 50748*y*z + 96027*y^2*z - 82124*y^3*z + 
         41419*y^4*z - 14012*y^5*z + 1575*y^6*z - 25146*z^2 + 96027*y*z^2 - 
         130186*y^2*z^2 + 91903*y^3*z^2 - 40784*y^4*z^2 + 8186*y^5*z^2 + 
         29835*z^3 - 82124*y*z^3 + 91903*y^2*z^3 - 56694*y^3*z^3 + 
         16624*y^4*z^3 - 17259*z^4 + 41419*y*z^4 - 40784*y^2*z^4 + 
         16624*y^3*z^4 + 6282*z^5 - 14012*y*z^5 + 8186*y^2*z^5 - 1575*z^6 + 
         1575*y*z^6))/(2592*(-1 + y)*(-1 + z)*(-1 + y + z)^2*(y + z)) + 
      (Pi^4*(460 - 1786*y + 2490*y^2 - 1300*y^3 - 80*y^4 + 270*y^5 - 54*y^6 - 
         1786*z + 6206*y*z - 7839*y^2*z + 4267*y^3*z - 1109*y^4*z + 
         459*y^5*z - 198*y^6*z + 2490*z^2 - 7839*y*z^2 + 8533*y^2*z^2 - 
         3590*y^3*z^2 + 658*y^4*z^2 - 351*y^5*z^2 + 99*y^6*z^2 - 1300*z^3 + 
         4267*y*z^3 - 3590*y^2*z^3 - 178*y^3*z^3 + 873*y^4*z^3 - 72*y^5*z^3 - 
         80*z^4 - 1109*y*z^4 + 658*y^2*z^4 + 873*y^3*z^4 - 495*y^4*z^4 + 
         270*z^5 + 459*y*z^5 - 351*y^2*z^5 - 72*y^3*z^5 - 54*z^6 - 
         198*y*z^6 + 99*y^2*z^6))/(6480*(-1 + y)^2*(-1 + z)^2*
        (-1 + y + z)^2) - ((I/72)*Pi*(34*y^2 - 68*y^3 + 34*y^4 - 206*y*z + 
         127*y^2*z + 79*y^3*z - 36*z^2 + 278*y*z^2 + 43*y^2*z^2 + 72*z^3 - 
         72*y*z^3 - 36*z^4)*G[0, y])/(z*(-1 + y + z)) + (Pi^4*G[1, z])/20 + 
      (I/18)*((Pi^3*z*(-y + 5*y^2 - 8*y^3 - y^4 + 18*y^5 - 22*y^6 + 11*y^7 - 
           2*y^8 + 6*y*z - 23*y^2*z + 15*y^3*z + 47*y^4*z - 92*y^5*z + 
           63*y^6*z - 17*y^7*z + y^8*z + z^2 - 18*y*z^2 + 37*y^2*z^2 + 
           29*y^3*z^2 - 141*y^4*z^2 + 140*y^5*z^2 - 54*y^6*z^2 + 6*y^7*z^2 - 
           5*z^3 + 31*y*z^3 - 19*y^2*z^3 - 91*y^3*z^3 + 152*y^4*z^3 - 
           84*y^5*z^3 + 15*y^6*z^3 + 10*z^4 - 30*y*z^4 - 10*y^2*z^4 + 
           80*y^3*z^4 - 68*y^4*z^4 + 18*y^5*z^4 - 10*z^5 + 15*y*z^5 + 
           14*y^2*z^5 - 27*y^3*z^5 + 10*y^4*z^5 + 5*z^6 - 3*y*z^6 - 
           4*y^2*z^6 + 2*y^3*z^6 - z^7)*G[1, y])/((-1 + y)^2*(-1 + z)^2*
          (-1 + y + z)^2*(y + z)^2) + Pi^3*(-1 + z)*z*G[1, z]) - 
      (Pi^4*G[1 - y, z])/20 - 
      (I/18)*((Pi^3*y*z*(1 - 6*y + 7*y^2 - 2*y^3 - 5*z + 18*y*z - 11*y^2*z + 
           y^3*z + 9*z^2 - 18*y*z^2 + 4*y^2*z^2 - 7*z^3 + 6*y*z^3 + 2*z^4)*
          G[0, y])/((-1 + z)^2*(-1 + y + z)^2) + 
        (Pi^3*y*z*(1 - 5*y + 9*y^2 - 7*y^3 + 2*y^4 - 6*z + 18*y*z - 
           18*y^2*z + 6*y^3*z + 7*z^2 - 11*y*z^2 + 4*y^2*z^2 - 2*z^3 + y*z^3)*
          G[0, z])/((-1 + y)^2*(-1 + y + z)^2) + 
        (Pi^3*(-y^3 + 5*y^4 - 10*y^5 + 10*y^6 - 5*y^7 + y^8 + y*z - 7*y^2*z + 
           22*y^3*z - 37*y^4*z + 34*y^5*z - 16*y^6*z + 3*y^7*z - 7*y*z^2 + 
           36*y^2*z^2 - 67*y^3*z^2 + 51*y^4*z^2 - 6*y^5*z^2 - 11*y^6*z^2 + 
           4*y^7*z^2 - z^3 + 22*y*z^3 - 67*y^2*z^3 + 55*y^3*z^3 + 
           25*y^4*z^3 - 56*y^5*z^3 + 24*y^6*z^3 - 2*y^7*z^3 + 5*z^4 - 
           37*y*z^4 + 51*y^2*z^4 + 25*y^3*z^4 - 86*y^4*z^4 + 52*y^5*z^4 - 
           9*y^6*z^4 - 10*z^5 + 34*y*z^5 - 6*y^2*z^5 - 56*y^3*z^5 + 
           52*y^4*z^5 - 14*y^5*z^5 + 10*z^6 - 16*y*z^6 - 11*y^2*z^6 + 
           24*y^3*z^6 - 9*y^4*z^6 - 5*z^7 + 3*y*z^7 + 4*y^2*z^7 - 2*y^3*z^7 + 
           z^8)*G[1 - y, z])/((-1 + y)^2*(-1 + z)^2*(-1 + y + z)^2*
          (y + z)^2)) + 
      (-(((290*y^2 - 580*y^3 + 290*y^4 - 5914*y*z + 5327*y^2*z + 587*y^3*z - 
            1116*z^2 + 8146*y*z^2 - 529*y^2*z^2 + 2232*z^3 - 2232*y*z^3 - 
            1116*z^4)*G[0, y])/(z*(-1 + y + z))) - 
        (Pi^2*(-60*y^3 + 324*y^4 - 696*y^5 + 744*y^6 - 396*y^7 + 84*y^8 - 
           372*y^2*z + 1886*y^3*z - 4069*y^4*z + 4611*y^5*z - 2699*y^6*z + 
           643*y^7*z - 132*y*z^2 + 1220*y^2*z^2 - 3934*y^3*z^2 + 
           5931*y^4*z^2 - 4280*y^5*z^2 + 1195*y^6*z^2 + 156*z^3 - 762*y*z^3 + 
           1179*y^2*z^3 - y^3*z^3 - 1099*y^4*z^3 + 527*y^5*z^3 - 468*z^4 + 
           2232*y*z^4 - 3559*y^2*z^4 + 2254*y^3*z^4 - 515*y^4*z^4 + 468*z^5 - 
           1650*y*z^5 + 1688*y^2*z^5 - 562*y^3*z^5 - 156*z^6 + 312*y*z^6 - 
           156*y^2*z^6)*G[0, z])/((-1 + y)^2*y*(-1 + y + z)^2*(y + z)) - 
        (Pi^2*(156*y^4 - 936*y^5 + 2340*y^6 - 3120*y^7 + 2340*y^8 - 936*y^9 + 
           156*y^10 - 54*y^3*z - 948*y^4*z + 5838*y^5*z - 13104*y^6*z + 
           14886*y^7*z - 9060*y^8*z + 2754*y^9*z - 312*y^10*z - 301*y^2*z^2 + 
           1355*y^3*z^2 + 1357*y^4*z^2 - 14581*y^5*z^2 + 28590*y^6*z^2 - 
           26014*y^7*z^2 + 11930*y^8*z^2 - 2492*y^9*z^2 + 156*y^10*z^2 + 
           48*y*z^3 + 798*y^2*z^3 - 2693*y^3*z^3 - 2718*y^4*z^3 + 
           19637*y^5*z^3 - 29510*y^6*z^3 + 20052*y^7*z^3 - 6344*y^8*z^3 + 
           730*y^9*z^3 + 195*z^4 - 1709*y*z^4 + 4716*y^2*z^4 - 7967*y^3*z^4 + 
           12743*y^4*z^4 - 17508*y^5*z^4 + 14930*y^6*z^4 - 6534*y^7*z^4 + 
           1134*y^8*z^4 - 1140*z^5 + 8173*y*z^5 - 23120*y^2*z^5 + 
           33479*y^3*z^5 - 26884*y^4*z^5 + 12644*y^5*z^5 - 3714*y^6*z^5 + 
           618*y^7*z^5 + 2793*z^6 - 16946*y*z^6 + 40188*y^2*z^6 - 
           45889*y^3*z^6 + 25949*y^4*z^6 - 6563*y^5*z^6 + 468*y^6*z^6 - 
           3672*z^7 + 18536*y*z^7 - 34836*y^2*z^7 + 29909*y^3*z^7 - 
           11574*y^4*z^7 + 1525*y^5*z^7 + 2733*z^8 - 11035*y*z^8 + 
           15510*y^2*z^8 - 9127*y^3*z^8 + 1919*y^4*z^8 - 1092*z^9 + 
           3299*y*z^9 - 3138*y^2*z^9 + 987*y^3*z^9 + 183*z^10 - 366*y*z^10 + 
           183*y^2*z^10)*G[1, y])/((-1 + y)^2*y*(-1 + z)^2*z*(-1 + y + z)^2*
          (y + z)^2) - (Pi^2*(-18*y^3 + 291*y^4 - 1368*y^5 + 3105*y^6 - 
           3930*y^7 + 2853*y^8 - 1116*y^9 + 183*y^10 - 54*y^2*z + 396*y^3*z - 
           2735*y^4*z + 9967*y^5*z - 18914*y^6*z + 19850*y^7*z - 
           11515*y^8*z + 3371*y^9*z - 366*y^10*z - 54*y*z^2 + 266*y^2*z^2 - 
           1469*y^3*z^2 + 9761*y^4*z^2 - 30017*y^5*z^2 + 45980*y^6*z^2 - 
           37670*y^7*z^2 + 16230*y^8*z^2 - 3210*y^9*z^2 + 183*y^10*z^2 - 
           18*z^3 + 396*y*z^3 - 1469*y^2*z^3 + 5910*y^3*z^3 - 23087*y^4*z^3 + 
           49374*y^5*z^3 - 55617*y^6*z^3 + 33107*y^7*z^3 - 9607*y^8*z^3 + 
           1011*y^9*z^3 + 291*z^4 - 2735*y*z^4 + 9761*y^2*z^4 - 
           23087*y^3*z^4 + 40838*y^4*z^4 - 49054*y^5*z^4 + 35381*y^6*z^4 - 
           13434*y^7*z^4 + 2039*y^8*z^4 - 1368*z^5 + 9967*y*z^5 - 
           30017*y^2*z^5 + 49374*y^3*z^5 - 49054*y^4*z^5 + 30632*y^5*z^5 - 
           11443*y^6*z^5 + 1965*y^7*z^5 + 3105*z^6 - 18914*y*z^6 + 
           45980*y^2*z^6 - 55617*y^3*z^6 + 35381*y^4*z^6 - 11443*y^5*z^6 + 
           1508*y^6*z^6 - 3930*z^7 + 19850*y*z^7 - 37670*y^2*z^7 + 
           33107*y^3*z^7 - 13434*y^4*z^7 + 1965*y^5*z^7 + 2853*z^8 - 
           11515*y*z^8 + 16230*y^2*z^8 - 9607*y^3*z^8 + 2039*y^4*z^8 - 
           1116*z^9 + 3371*y*z^9 - 3210*y^2*z^9 + 1011*y^3*z^9 + 183*z^10 - 
           366*y*z^10 + 183*y^2*z^10)*G[1 - y, z])/((-1 + y)^2*y*(-1 + z)^2*z*
          (-1 + y + z)^2*(y + z)^2))/864 + 
      ((Pi^2*(-156*y^3 + 468*y^4 - 468*y^5 + 156*y^6 + 132*y^2*z + 
           762*y^3*z - 2232*y^4*z + 1650*y^5*z - 312*y^6*z + 372*y*z^2 - 
           1220*y^2*z^2 - 1179*y^3*z^2 + 3559*y^4*z^2 - 1688*y^5*z^2 + 
           156*y^6*z^2 + 60*z^3 - 1886*y*z^3 + 3934*y^2*z^3 + y^3*z^3 - 
           2254*y^4*z^3 + 562*y^5*z^3 - 324*z^4 + 4069*y*z^4 - 5931*y^2*z^4 + 
           1099*y^3*z^4 + 515*y^4*z^4 + 696*z^5 - 4611*y*z^5 + 4280*y^2*z^5 - 
           527*y^3*z^5 - 744*z^6 + 2699*y*z^6 - 1195*y^2*z^6 + 396*z^7 - 
           643*y*z^7 - 84*z^8)*G[0, y])/((-1 + z)^2*z*(-1 + y + z)^2*
          (y + z)) + ((1116*y^2 - 2232*y^3 + 1116*y^4 + 5914*y*z - 
           8146*y^2*z + 2232*y^3*z - 290*z^2 - 5327*y*z^2 + 529*y^2*z^2 + 
           580*z^3 - 587*y*z^3 - 290*z^4)*G[0, z])/(y*(-1 + y + z)) + 
        (Pi^2*(-1 + z)*(18*y^2 - 60*y^3 + 90*y^4 - 72*y^5 + 24*y^6 + 36*y*z - 
           108*y^2*z + 180*y^3*z - 180*y^4*z + 72*y^5*z + 18*z^2 - 
           135*y*z^2 + 389*y^2*z^2 - 544*y^3*z^2 + 272*y^4*z^2 - 63*z^3 + 
           347*y*z^3 - 684*y^2*z^3 + 424*y^3*z^3 + 72*z^4 - 275*y*z^4 + 
           227*y^2*z^4 - 27*z^5 + 27*y*z^5)*G[1, z])/((-1 + y)*y*z*
          (-1 + y + z)*(y + z)) + ((290*y^2 - 580*y^3 + 290*y^4 - 5921*y*z + 
           5348*y^2*z + 573*y^3*z + 290*z^2 + 5348*y*z^2 - 550*y^2*z^2 - 
           580*z^3 + 573*y*z^3 + 290*z^4)*(G[1, y] + G[1 - y, z]))/(y*z))/
       864 + (I/72)*((Pi*(36*y^2 - 72*y^3 + 36*y^4 + 206*y*z - 278*y^2*z + 
           72*y^3*z - 34*z^2 - 127*y*z^2 - 43*y^2*z^2 + 68*z^3 - 79*y*z^3 - 
           34*z^4)*G[0, z])/(y*(-1 + y + z)) + 
        ((34*y^2 - 68*y^3 + 34*y^4 - 217*y*z + 160*y^2*z + 57*y^3*z + 
           34*z^2 + 160*y*z^2 + 10*y^2*z^2 - 68*z^3 + 57*y*z^3 + 34*z^4)*
          (Pi*G[1, y] + Pi*G[1 - y, z]))/(y*z)) + 
      (I/6)*((Pi*y*(2*y - 4*y^2 + 2*y^3 - 4*z - y*z + 5*y^2*z + 4*z^2 + 
           5*y*z^2)*G[0, 0, y])/(z*(-1 + y + z)) + 
        (Pi*z*(-4*y + 4*y^2 + 2*z - y*z + 5*y^2*z - 4*z^2 + 5*y*z^2 + 2*z^3)*
          G[0, 0, z])/(y*(-1 + y + z))) + 
      ((Pi^2*z*(25*y^3 - 153*y^4 + 391*y^5 - 527*y^6 + 390*y^7 - 148*y^8 + 
           22*y^9 + 33*y^2*z - 285*y^3*z + 943*y^4*z - 1551*y^5*z + 
           1347*y^6*z - 586*y^7*z + 99*y^8*z - 3*y*z^2 - 75*y^2*z^2 + 
           535*y^3*z^2 - 1300*y^4*z^2 + 1453*y^5*z^2 - 765*y^6*z^2 + 
           155*y^7*z^2 - 13*z^3 + 113*y*z^3 - 289*y^2*z^3 + 240*y^3*z^3 + 
           27*y^4*z^3 - 121*y^5*z^3 + 47*y^6*z^3 + 52*z^4 - 348*y*z^4 + 
           859*y^2*z^4 - 1024*y^3*z^4 + 607*y^4*z^4 - 138*y^5*z^4 - 78*z^5 + 
           395*y*z^5 - 725*y^2*z^5 + 585*y^3*z^5 - 173*y^4*z^5 + 52*z^6 - 
           183*y*z^6 + 210*y^2*z^6 - 79*y^3*z^6 - 13*z^7 + 26*y*z^7 - 
           13*y^2*z^7)*G[0, z]*G[1, y])/((-1 + y)^2*y^2*(-1 + y + z)^2*
          (y + z)^2) + (Pi^2*y*z*(-1 + 22*y - 47*y^2 + 34*y^3 - 8*y^4 + 
           11*z - 77*y*z + 104*y^2*z - 44*y^3*z + 4*y^4*z - 27*z^2 + 
           96*y*z^2 - 79*y^2*z^2 + 14*y^3*z^2 + 25*z^3 - 49*y*z^3 + 
           22*y^2*z^3 - 8*z^4 + 8*y*z^4)*G[0, 0, y])/((-1 + y)*(-1 + z)^2*
          (-1 + y + z)^2) + (Pi^2*y*z*(-1 + 11*y - 27*y^2 + 25*y^3 - 8*y^4 + 
           22*z - 77*y*z + 96*y^2*z - 49*y^3*z + 8*y^4*z - 47*z^2 + 
           104*y*z^2 - 79*y^2*z^2 + 22*y^3*z^2 + 34*z^3 - 44*y*z^3 + 
           14*y^2*z^3 - 8*z^4 + 4*y*z^4)*G[0, 0, z])/((-1 + y)^2*(-1 + z)*
          (-1 + y + z)^2) + (Pi^2*z*(2*y^2 - 6*y^3 + 20*y^4 - 56*y^5 + 
           48*y^6 - 8*y^7 - 12*y^2*z + 60*y^3*z - 206*y^4*z + 281*y^5*z - 
           100*y^6*z + 4*y^7*z - 2*y*z^2 + 55*y^2*z^2 - 278*y^3*z^2 + 
           583*y^4*z^2 - 378*y^5*z^2 + 44*y^6*z^2 + 14*y*z^3 - 162*y^2*z^3 + 
           553*y^3*z^3 - 616*y^4*z^3 + 149*y^5*z^3 + z^4 - 38*y*z^4 + 
           247*y^2*z^4 - 482*y^3*z^4 + 219*y^4*z^4 - 4*z^5 + 50*y*z^5 - 
           180*y^2*z^5 + 153*y^3*z^5 + 6*z^6 - 32*y*z^6 + 50*y^2*z^6 - 
           4*z^7 + 8*y*z^7 + z^8)*G[1, 0, y])/(y*(-1 + z)^2*(-1 + y + z)^2*
          (y + z)^2))/72 + (I/36)*
       ((Pi*y*z*(-12 + 21*y - 85*y^2 + 76*y^3 + 21*z - 170*y*z + 233*y^2*z - 
           85*z^2 + 233*y*z^2 + 76*z^3)*G[0, y]*G[0, z])/
         ((-1 + y + z)^2*(y + z)) + (Pi*y*(-1 + y + z)*(5*y - 5*y^2 - 79*z - 
           10*y*z + 5*y^2*z + 143*z^2 + 5*y*z^2 - 76*z^3)*G[0, y]*
          G[1 - y, z])/((-1 + z)*z^2) + (Pi*z*(79*y - 222*y^2 + 195*y^3 - 
           64*y^4 - 5*z - 143*y*z + 350*y^2*z - 278*y^3*z + 76*y^4*z + 
           15*z^2 + 44*y*z^2 - 118*y^2*z^2 + 71*y^3*z^2 - 15*z^3 + 25*y*z^3 - 
           10*y^2*z^3 + 5*z^4 - 5*y*z^4)*G[0, 1, y])/((-1 + y)*y^2*
          (-1 + z)) + (Pi*(12*y^3 - 36*y^4 + 36*y^5 - 12*y^6 - 79*y^2*z + 
           344*y^3*z - 673*y^4*z + 630*y^5*z - 222*y^6*z - 74*y*z^2 + 
           592*y^2*z^2 - 1574*y^3*z^2 + 1854*y^4*z^2 - 864*y^5*z^2 + 
           66*y^6*z^2 + 5*z^3 + 192*y*z^3 - 1010*y^2*z^3 + 1758*y^3*z^3 - 
           1155*y^4*z^3 + 198*y^5*z^3 - 20*z^4 - 127*y*z^4 + 535*y^2*z^4 - 
           566*y^3*z^4 + 178*y^4*z^4 + 30*z^5 - 31*y*z^5 - 13*y^2*z^5 + 
           26*y^3*z^5 - 20*z^6 + 45*y*z^6 - 25*y^2*z^6 + 5*z^7 - 5*y*z^7)*
          G[1, 0, z])/((-1 + y)*y^2*(-1 + y + z)^2*(y + z))) + 
      (I/9)*(Pi^3*G[1, y]*G[1, z] + Pi^3*G[0, y]*G[1 - y, z] + 
        Pi^3*G[0, 1, z] + Pi^3*G[1, 1 - y, z] + Pi^3*G[1 - y, 0, z]) + 
      (-(((-59*y^2 + 118*y^3 - 59*y^4 - 2108*y*z + 2285*y^2*z - 236*y^3*z + 
            59*y^4*z - 198*z^2 + 5691*y*z^2 - 3760*y^2*z^2 + 118*y^3*z^2 + 
            396*z^3 - 5514*y*z^3 + 1990*y^2*z^3 - 198*z^4 + 1931*y*z^4)*
           G[0, y]*G[1 - y, z])/((-1 + z)*z^2)) - 
        ((-198*y^2 + 135*y^3 + 108*y^4 - 45*y^5 - 2108*y*z + 5628*y^2*z - 
           4386*y^3*z + 1277*y^4*z + 45*y^5*z - 59*z^2 + 4393*y*z^2 - 
           9145*y^2*z^2 + 6652*y^3*z^2 - 1841*y^4*z^2 + 177*z^3 - 
           2521*y*z^3 + 3833*y^2*z^3 - 1945*y^3*z^3 - 177*z^4 + 295*y*z^4 - 
           118*y^2*z^4 + 59*z^5 - 59*y*z^5)*G[0, 1, y])/
         ((-1 + y)*y^2*(-1 + z)) - ((216*y - 405*y^2 + 117*y^3 + 117*y^4 - 
           45*y^5 - 240*z + 513*y*z - 231*y^2*z + 1640*y^3*z - 1727*y^4*z + 
           45*y^5*z + 918*z^2 - 2118*y*z^2 + 4453*y^2*z^2 - 7170*y^3*z^2 + 
           2066*y^4*z^2 - 1314*z^3 + 3764*y*z^3 - 9596*y^2*z^3 + 
           5869*y^3*z^3 + 834*z^4 - 4306*y*z^4 + 5779*y^2*z^4 - 198*z^5 + 
           1931*y*z^5)*G[1, 0, y])/((-1 + z)*(-1 + y + z)^2*(y + z)) - 
        ((-198*y^2 + 396*y^3 - 198*y^4 - 2108*y*z + 5691*y^2*z - 5514*y^3*z + 
           1931*y^4*z - 59*z^2 + 2285*y*z^2 - 3760*y^2*z^2 + 1990*y^3*z^2 + 
           118*z^3 - 236*y*z^3 + 118*y^2*z^3 - 59*z^4 + 59*y*z^4)*
          (G[0, z]*G[1, y] + G[0, 1 - y, z] + G[1 - y, 0, z]))/
         ((-1 + y)*y^2))/432 + 
      (-((Pi^2*y*z*(4 - 26*y + 22*y^2 - 26*z + 53*y*z + 22*z^2)*G[0, y]*
           G[0, z])/(-1 + y + z)^2) - (Pi^2*z*(25*y^3 - 151*y^4 + 387*y^5 - 
           545*y^6 + 452*y^7 - 216*y^8 + 52*y^9 - 4*y^10 + 33*y^2*z - 
           331*y^3*z + 1231*y^4*z - 2375*y^5*z + 2645*y^6*z - 1722*y^7*z + 
           611*y^8*z - 94*y^9*z + 2*y^10*z - 3*y*z^2 - 139*y^2*z^2 + 
           1105*y^3*z^2 - 3344*y^4*z^2 + 5289*y^5*z^2 - 4725*y^6*z^2 + 
           2337*y^7*z^2 - 562*y^8*z^2 + 42*y^9*z^2 - 13*z^3 + 119*y*z^3 - 
           118*y^2*z^3 - 1067*y^3*z^3 + 3735*y^4*z^3 - 5308*y^5*z^3 + 
           3811*y^6*z^3 - 1332*y^7*z^3 + 171*y^8*z^3 + 78*z^4 - 578*y*z^4 + 
           1395*y^2*z^4 - 1008*y^3*z^4 - 1043*y^4*z^4 + 2201*y^5*z^4 - 
           1310*y^6*z^4 + 265*y^7*z^4 - 195*z^5 + 1208*y*z^5 - 2781*y^2*z^5 + 
           2891*y^3*z^5 - 1166*y^4*z^5 - 75*y^5*z^5 + 122*y^6*z^5 + 260*z^6 - 
           1327*y*z^6 + 2558*y^2*z^6 - 2284*y^3*z^6 + 912*y^4*z^6 - 
           119*y^5*z^6 - 195*z^7 + 791*y*z^7 - 1173*y^2*z^7 + 749*y^3*z^7 - 
           174*y^4*z^7 + 78*z^8 - 236*y*z^8 + 238*y^2*z^8 - 80*y^3*z^8 - 
           13*z^9 + 26*y*z^9 - 13*y^2*z^9)*G[0, 1, y])/((-1 + y)^2*y^2*
          (-1 + z)^2*(-1 + y + z)^2*(y + z)^2) - 
        (Pi^2*(-y^3 + 5*y^4 - 11*y^5 + 15*y^6 - 15*y^7 + 11*y^8 - 5*y^9 + 
           y^10 - 2*y^2*z - 10*y^3*z + 107*y^4*z - 302*y^5*z + 395*y^6*z - 
           245*y^7*z + 46*y^8*z + 17*y^9*z - 6*y^10*z - y*z^2 - 14*y^2*z^2 + 
           247*y^3*z^2 - 1031*y^4*z^2 + 1945*y^5*z^2 - 1885*y^6*z^2 + 
           912*y^7*z^2 - 167*y^8*z^2 - 9*y^9*z^2 + 3*y^10*z^2 + 10*y*z^3 + 
           67*y^2*z^3 - 857*y^3*z^3 + 2745*y^4*z^3 - 4038*y^5*z^3 + 
           3044*y^6*z^3 - 1132*y^7*z^3 + 164*y^8*z^3 - 3*y^9*z^3 + 13*z^4 - 
           140*y*z^4 + 267*y^2*z^4 + 611*y^3*z^4 - 2632*y^4*z^4 + 
           3444*y^5*z^4 - 2084*y^6*z^4 + 567*y^7*z^4 - 50*y^8*z^4 - 78*z^5 + 
           613*y*z^5 - 1582*y^2*z^5 + 1547*y^3*z^5 - 113*y^4*z^5 - 
           803*y^5*z^5 + 503*y^6*z^5 - 87*y^7*z^5 + 195*z^6 - 1243*y*z^6 + 
           2927*y^2*z^6 - 3281*y^3*z^6 + 1804*y^4*z^6 - 404*y^5*z^6 + 
           10*y^6*z^6 - 260*z^7 + 1348*y*z^7 - 2627*y^2*z^7 + 2439*y^3*z^7 - 
           1069*y^4*z^7 + 169*y^5*z^7 + 195*z^8 - 798*y*z^8 + 1191*y^2*z^8 - 
           776*y^3*z^8 + 184*y^4*z^8 - 78*z^9 + 237*y*z^9 - 240*y^2*z^9 + 
           81*y^3*z^9 + 13*z^10 - 26*y*z^10 + 13*y^2*z^10)*G[0, 1 - y, z])/
         ((-1 + y)^2*y^2*(-1 + z)^2*(-1 + y + z)^2*(y + z)^2) - 
        (Pi^2*z*(13*y^2 - 57*y^3 + 105*y^4 - 103*y^5 + 54*y^6 - 12*y^7 + 
           6*y*z - 51*y^2*z + 150*y^3*z - 213*y^4*z + 156*y^5*z - 54*y^6*z + 
           6*y^7*z + 2*z^2 - 31*y*z^2 + 88*y^2*z^2 - 142*y^3*z^2 + 
           134*y^4*z^2 - 63*y^5*z^2 + 12*y^6*z^2 - 8*z^3 + 61*y*z^3 - 
           89*y^2*z^3 + 67*y^3*z^3 - 31*y^4*z^3 + 4*y^5*z^3 + 12*z^4 - 
           57*y*z^4 + 55*y^2*z^4 - 23*y^3*z^4 + 5*y^4*z^4 - 8*z^5 + 
           25*y*z^5 - 18*y^2*z^5 + 5*y^3*z^5 + 2*z^6 - 4*y*z^6 + 2*y^2*z^6)*
          G[1, 1, y])/((-1 + y)^2*y*(-1 + z)^2*(-1 + y + z)^2) - 
        (Pi^2*(-1 + z)*(2*y - 2*y^2 - z - 2*y^2*z + 3*z^2 - 8*y*z^2 + 
           6*y^2*z^2 - 3*z^3 + 6*y*z^3 + z^4)*G[1, 1, z])/
         (y*z*(-1 + y + z)) - (Pi^2*(-1 + 2*y + z)*(y^2 - 3*y^3 + 4*y^4 - 
           3*y^5 + y^6 + 2*y*z - 6*y^2*z + 9*y^3*z - 8*y^4*z + 3*y^5*z + 
           z^2 - y*z^2 + 7*y^2*z^2 - 13*y^3*z^2 + 6*y^4*z^2 + 5*y*z^3 - 
           14*y^2*z^3 + 7*y^3*z^3 + z^4 - 6*y*z^4 + 3*y^2*z^4)*
          G[1 - y, 1, z])/((-1 + y)^2*z*(y + z)^2))/72 - 
      ((I/6)*(-1 + y + z)*(-2*y^2 + 2*y^3 + 5*y*z + y^2*z - 2*z^2 + y*z^2 + 
         2*z^3)*(Pi*G[1, y]*G[1 - y, z] + Pi*G[1, 1, y] + 
         Pi*G[1 - y, 1 - y, z]))/(y*z) + 
      (-((Pi^2*(-3*y + 3*y^2 + 3*z - 40*y*z + 34*y^2*z + 24*y^3*z - 
            12*y^4*z - 9*z^2 + 141*y*z^2 - 110*y^2*z^2 + 24*y^3*z^2 - 
            24*y^4*z^2 + 9*z^3 - 168*y*z^3 + 136*y^2*z^3 - 72*y^3*z^3 + 
            12*y^4*z^3 - 6*z^4 + 103*y*z^4 - 93*y^2*z^4 + 24*y^3*z^4 + 
            9*z^5 - 48*y*z^5 + 30*y^2*z^5 - 9*z^6 + 15*y*z^6 + 3*z^7)*G[0, y]*
           G[1, z])/(y*(-1 + z)^2*z*(-1 + y + z))) - 
        (Pi^2*(39*y^5 - 156*y^6 + 234*y^7 - 156*y^8 + 39*y^9 - 3*y^3*z + 
           15*y^4*z - 342*y^5*z + 1044*y^6*z - 1185*y^7*z + 549*y^8*z - 
           78*y^9*z - 3*y^2*z^2 - 127*y^3*z^2 + 290*y^4*z^2 + 857*y^5*z^2 - 
           2613*y^6*z^2 + 2187*y^7*z^2 - 630*y^8*z^2 + 39*y^9*z^2 + 3*y*z^3 - 
           161*y^2*z^3 + 1184*y^3*z^3 - 1910*y^4*z^3 - 682*y^5*z^3 + 
           3060*y^6*z^3 - 1731*y^7*z^3 + 237*y^8*z^3 + 3*z^4 - 64*y*z^4 + 
           928*y^2*z^4 - 3727*y^3*z^4 + 4498*y^4*z^4 - 373*y^5*z^4 - 
           1665*y^6*z^4 + 507*y^7*z^4 - 12*z^5 + 226*y*z^5 - 2109*y^2*z^5 + 
           5868*y^3*z^5 - 5191*y^4*z^5 + 792*y^5*z^5 + 354*y^6*z^5 + 18*z^6 - 
           348*y*z^6 + 2564*y^2*z^6 - 5097*y^3*z^6 + 2952*y^4*z^6 - 
           279*y^5*z^6 - 15*z^7 + 307*y*z^7 - 1840*y^2*z^7 + 2361*y^3*z^7 - 
           654*y^4*z^7 + 15*z^8 - 196*y*z^8 + 771*y^2*z^8 - 459*y^3*z^8 - 
           18*z^9 + 96*y*z^9 - 150*y^2*z^9 + 12*z^10 - 24*y*z^10 - 3*z^11)*
          G[0, y]*G[1 - y, z])/(y*(-1 + z)^2*z^2*(-1 + y + z)^2*(y + z)^2) - 
        (Pi^2*(-9*y^2 + 45*y^3 - 90*y^4 + 90*y^5 - 45*y^6 + 9*y^7 - 3*z + 
           61*y*z - 166*y^2*z + 93*y^3*z + 173*y^4*z - 269*y^5*z + 
           132*y^6*z - 21*y^7*z + 12*z^2 - 229*y*z^2 + 671*y^2*z^2 - 
           738*y^3*z^2 + 319*y^4*z^2 - 56*y^5*z^2 + 42*y^6*z^2 - 21*y^7*z^2 - 
           18*z^3 + 315*y*z^3 - 975*y^2*z^3 + 1291*y^3*z^3 - 935*y^4*z^3 + 
           445*y^5*z^3 - 138*y^6*z^3 + 15*y^7*z^3 + 18*z^4 - 208*y*z^4 + 
           757*y^2*z^4 - 1112*y^3*z^4 + 776*y^4*z^4 - 276*y^5*z^4 + 
           45*y^6*z^4 - 27*z^5 + 121*y*z^5 - 455*y^2*z^5 + 595*y^3*z^5 - 
           294*y^4*z^5 + 48*y^5*z^5 + 36*z^6 - 111*y*z^6 + 249*y^2*z^6 - 
           201*y^3*z^6 + 51*y^4*z^6 - 24*z^7 + 63*y*z^7 - 78*y^2*z^7 + 
           27*y^3*z^7 + 6*z^8 - 12*y*z^8 + 6*y^2*z^8)*G[1, y]*G[1 - y, z])/
         ((-1 + y)^2*y*(-1 + z)^2*z*(-1 + y + z)^2) - 
        (Pi^2*(-9*y^4 + 45*y^5 - 90*y^6 + 90*y^7 - 45*y^8 + 9*y^9 + 
           28*y^3*z - 43*y^4*z - 132*y^5*z + 398*y^6*z - 392*y^7*z + 
           165*y^8*z - 24*y^9*z + 80*y^2*z^2 - 378*y^3*z^2 + 500*y^4*z^2 + 
           94*y^5*z^2 - 699*y^6*z^2 + 523*y^7*z^2 - 117*y^8*z^2 - 3*y^9*z^2 + 
           28*y*z^3 - 378*y^2*z^3 + 1096*y^3*z^3 - 1114*y^4*z^3 + 
           112*y^5*z^3 + 447*y^6*z^3 - 176*y^7*z^3 - 21*y^8*z^3 + 6*y^9*z^3 - 
           9*z^4 - 43*y*z^4 + 500*y^2*z^4 - 1114*y^3*z^4 + 934*y^4*z^4 - 
           212*y^5*z^4 - 47*y^6*z^4 - 27*y^7*z^4 + 18*y^8*z^4 + 45*z^5 - 
           132*y*z^5 + 94*y^2*z^5 + 112*y^3*z^5 - 212*y^4*z^5 + 72*y^5*z^5 + 
           3*y^6*z^5 + 6*y^7*z^5 - 90*z^6 + 398*y*z^6 - 699*y^2*z^6 + 
           447*y^3*z^6 - 47*y^4*z^6 + 3*y^5*z^6 - 12*y^6*z^6 + 90*z^7 - 
           392*y*z^7 + 523*y^2*z^7 - 176*y^3*z^7 - 27*y^4*z^7 + 6*y^5*z^7 - 
           45*z^8 + 165*y*z^8 - 117*y^2*z^8 - 21*y^3*z^8 + 18*y^4*z^8 + 
           9*z^9 - 24*y*z^9 - 3*y^2*z^9 + 6*y^3*z^9)*G[1 - y, 1 - y, z])/
         ((-1 + y)^2*y*(-1 + z)^2*z*(-1 + y + z)^2*(y + z)^2))/216 - 
      (I/9)*(Pi^3*G[0, y]*G[1, z] + G[1, y]*(Pi^3*G[1 - y, z] + 
          Pi^3*G[-y, z]) + Pi^3*G[1, 0, z] + Pi^3*G[1 - y, 1 - y, z] + 
        Pi^3*G[-y, 1 - y, z]) + 
      (((-198*y^2 + 396*y^3 - 198*y^4 - 852*y*z + 1923*y^2*z - 3002*y^3*z + 
           1931*y^4*z - 198*z^2 + 1923*y*z^2 - 5608*y^2*z^2 + 5734*y^3*z^2 + 
           396*z^3 - 3002*y*z^3 + 5734*y^2*z^3 - 198*z^4 + 1931*y*z^4)*
          G[0, y]*G[0, z])/((-1 + y + z)^2*(y + z)) + 
        ((42*y^3 - 126*y^4 + 126*y^5 - 42*y^6 - 2522*y^2*z + 10582*y^3*z - 
           19262*y^4*z + 16866*y^5*z - 5664*y^6*z - 2167*y*z^2 + 
           17327*y^2*z^2 - 44146*y^3*z^2 + 49986*y^4*z^2 - 23004*y^5*z^2 + 
           2004*y^6*z^2 - 59*z^3 + 6855*y*z^3 - 31570*y^2*z^3 + 
           51450*y^3*z^3 - 33144*y^4*z^3 + 6012*y^5*z^3 + 236*z^4 - 
           7622*y*z^4 + 21542*y^2*z^4 - 20404*y^3*z^4 + 6248*y^4*z^4 - 
           354*z^5 + 3406*y*z^5 - 5072*y^2*z^5 + 2476*y^3*z^5 + 236*z^6 - 
           531*y*z^6 + 295*y^2*z^6 - 59*z^7 + 59*y*z^7)*G[1, 0, z])/
         ((-1 + y)*y^2*(-1 + y + z)^2*(y + z)) + 
        ((59*y^4 - 177*y^5 + 177*y^6 - 59*y^7 + 2108*y^3*z - 4393*y^4*z + 
           2521*y^5*z - 295*y^6*z + 59*y^7*z + 396*y^2*z^2 - 6024*y^3*z^2 + 
           9343*y^4*z^2 - 3833*y^5*z^2 + 118*y^6*z^2 + 2108*y*z^3 - 
           6024*y^2*z^3 + 10296*y^3*z^3 - 8781*y^4*z^3 + 1945*y^5*z^3 + 
           59*z^4 - 4393*y*z^4 + 9343*y^2*z^4 - 8781*y^3*z^4 + 3772*y^4*z^4 - 
           177*z^5 + 2521*y*z^5 - 3833*y^2*z^5 + 1945*y^3*z^5 + 177*z^6 - 
           295*y*z^6 + 118*y^2*z^6 - 59*z^7 + 59*y*z^7)*(G[1, y]*G[-y, z] + 
           G[-y, 1 - y, z]))/((-1 + y)*y^2*(-1 + z)*z^2))/432 - 
      (I/36)*((Pi*z*(-12 + 36*y - 21*y^2 + 61*y^3 - 64*y^4 + 36*z - 69*y*z + 
           155*y^2*z - 282*y^3*z + 76*y^4*z - 36*z^2 + 106*y*z^2 - 
           367*y^2*z^2 + 233*y^3*z^2 + 12*z^3 - 149*y*z^3 + 233*y^2*z^3 + 
           76*y*z^4)*G[1, 0, y])/((-1 + z)*(-1 + y + z)^2*(y + z)) + 
        (z*(-1 + y + z)*(79*y - 143*y^2 + 76*y^3 - 5*z + 10*y*z - 5*y^2*z + 
           5*z^2 - 5*y*z^2)*(Pi*G[0, z]*G[1, y] + Pi*G[0, 1 - y, z] + 
           Pi*G[1 - y, 0, z]))/((-1 + y)*y^2) + 
        ((5*y^4 - 15*y^5 + 15*y^6 - 5*y^7 - 79*y^3*z + 143*y^4*z - 44*y^5*z - 
           25*y^6*z + 5*y^7*z + 222*y^3*z^2 - 350*y^4*z^2 + 118*y^5*z^2 + 
           10*y^6*z^2 - 79*y*z^3 + 222*y^2*z^3 - 414*y^3*z^3 + 354*y^4*z^3 - 
           71*y^5*z^3 + 5*z^4 + 143*y*z^4 - 350*y^2*z^4 + 354*y^3*z^4 - 
           152*y^4*z^4 - 15*z^5 - 44*y*z^5 + 118*y^2*z^5 - 71*y^3*z^5 + 
           15*z^6 - 25*y*z^6 + 10*y^2*z^6 - 5*z^7 + 5*y*z^7)*
          (Pi*G[1, y]*G[-y, z] + Pi*G[-y, 1 - y, z]))/((-1 + y)*y^2*(-1 + z)*
          z^2)) + ((Pi^2*(3*y^2 - 58*y^3 + 159*y^4 - 156*y^5 + 52*y^6 + 
           6*y*z - 134*y^2*z + 418*y^3*z - 470*y^4*z + 192*y^5*z - 12*y^6*z + 
           3*z^2 - 82*y*z^2 + 347*y^2*z^2 - 490*y^3*z^2 + 270*y^4*z^2 - 
           54*y^5*z^2 + 6*y^6*z^2 - 12*z^3 + 118*y*z^3 - 236*y^2*z^3 + 
           202*y^3*z^3 - 96*y^4*z^3 + 18*y^5*z^3 + 18*z^4 - 66*y*z^4 + 
           99*y^2*z^4 - 84*y^3*z^4 + 21*y^4*z^4 - 12*z^5 + 30*y*z^5 - 
           36*y^2*z^5 + 12*y^3*z^5 + 3*z^6 - 6*y*z^6 + 3*y^2*z^6)*G[0, 1, z])/
         ((-1 + y)^2*y*(-1 + y + z)*(y + z)^2) + 
        (Pi^2*(3*y^2 - 6*y^3 + 3*y^4 - 3*y*z - 46*y^2*z + 95*y^3*z - 
           46*y^4*z - 63*y*z^2 + 380*y^2*z^2 - 545*y^3*z^2 + 231*y^4*z^2 + 
           39*z^3 + 48*y*z^3 - 472*y^2*z^3 + 453*y^3*z^3 - 156*z^4 + 
           264*y*z^4 - 27*y^2*z^4 + 3*y^3*z^4 + 234*z^5 - 405*y*z^5 + 
           162*y^2*z^5 - 156*z^6 + 159*y*z^6 + 39*z^7)*G[1, 0, z])/
         (y^2*z*(-1 + y + z)^2) + ((-3*y + 3*y^2 + 3*z - 40*y*z + 34*y^2*z + 
           24*y^3*z - 12*y^4*z - 9*z^2 + 141*y*z^2 - 110*y^2*z^2 + 
           24*y^3*z^2 - 24*y^4*z^2 + 9*z^3 - 168*y*z^3 + 136*y^2*z^3 - 
           72*y^3*z^3 + 12*y^4*z^3 - 6*z^4 + 103*y*z^4 - 93*y^2*z^4 + 
           24*y^3*z^4 + 9*z^5 - 48*y*z^5 + 30*y^2*z^5 - 9*z^6 + 15*y*z^6 + 
           3*z^7)*(Pi^2*G[1, y]*G[1, z] + Pi^2*G[1, 1 - y, z]))/
         (y*(-1 + z)^2*z*(-1 + y + z)) + 
        (Pi^2*(-3*y^4 + 12*y^5 - 18*y^6 + 15*y^7 - 15*y^8 + 18*y^9 - 
           12*y^10 + 3*y^11 - 3*y^3*z + 64*y^4*z - 226*y^5*z + 348*y^6*z - 
           307*y^7*z + 196*y^8*z - 96*y^9*z + 24*y^10*z + 3*y^2*z^2 + 
           161*y^3*z^2 - 928*y^4*z^2 + 2109*y^5*z^2 - 2564*y^6*z^2 + 
           1840*y^7*z^2 - 771*y^8*z^2 + 150*y^9*z^2 + 3*y*z^3 + 127*y^2*z^3 - 
           1184*y^3*z^3 + 3727*y^4*z^3 - 5868*y^5*z^3 + 5097*y^6*z^3 - 
           2361*y^7*z^3 + 459*y^8*z^3 - 15*y*z^4 - 290*y^2*z^4 + 
           1910*y^3*z^4 - 4498*y^4*z^4 + 5191*y^5*z^4 - 2952*y^6*z^4 + 
           654*y^7*z^4 - 39*z^5 + 342*y*z^5 - 857*y^2*z^5 + 682*y^3*z^5 + 
           373*y^4*z^5 - 792*y^5*z^5 + 279*y^6*z^5 + 156*z^6 - 1044*y*z^6 + 
           2613*y^2*z^6 - 3060*y^3*z^6 + 1665*y^4*z^6 - 354*y^5*z^6 - 
           234*z^7 + 1185*y*z^7 - 2187*y^2*z^7 + 1731*y^3*z^7 - 507*y^4*z^7 + 
           156*z^8 - 549*y*z^8 + 630*y^2*z^8 - 237*y^3*z^8 - 39*z^9 + 
           78*y*z^9 - 39*y^2*z^9)*G[1 - y, 0, z])/((-1 + y)^2*y^2*z*
          (-1 + y + z)^2*(y + z)^2) + ((-39*y^6 + 117*y^7 - 117*y^8 + 
           39*y^9 - 9*y^5*z + 213*y^6*z - 405*y^7*z + 201*y^8*z + 
           145*y^4*z^2 - 193*y^5*z^2 - 270*y^6*z^2 + 330*y^7*z^2 + 
           254*y^3*z^3 - 849*y^4*z^3 + 681*y^5*z^3 + 18*y^6*z^3 + 
           145*y^2*z^4 - 849*y^3*z^4 + 1326*y^4*z^4 - 540*y^5*z^4 - 9*y*z^5 - 
           193*y^2*z^5 + 681*y^3*z^5 - 540*y^4*z^5 - 39*z^6 + 213*y*z^6 - 
           270*y^2*z^6 + 18*y^3*z^6 + 117*z^7 - 405*y*z^7 + 330*y^2*z^7 - 
           117*z^8 + 201*y*z^8 + 39*z^9)*(Pi^2*G[1, y]*G[-y, z] + 
           Pi^2*G[-y, 1 - y, z]))/(y^2*z^2*(-1 + y + z)*(y + z)^2))/216 + 
      (G[1 - y, 1, z] + G[-y, 1 - y, z])*G[0, 0, 1, y] - 
      G[1 - y, 1 - y, z]*G[0, 1, 0, y] - G[1 - y, 1, z]*G[1, 0, 1, y] + 
      G[-y, 1 - y, z]*G[1, 1, 0, y] + 
      (((y - z)*(y + z)*(8 - 13*y + 5*y^2 - 13*z + 12*y*z + y^2*z + 5*z^2 + 
           y*z^2)*(G[-y, z]*G[1, 0, y] + G[0, y]*G[-y, 1 - y, z]))/
         (y*z*(-1 + y + z)) + ((-1 + z)*(-1 + 2*y + z)*(3*y - 3*y^2 + 3*z - 
           4*y*z + y^2*z + 5*z^2 + y*z^2)*(G[1, y]*G[1, 0, z] + 
           G[1, 0, 1 - y, z] + G[1, 1 - y, 0, z]))/(y*z*(-1 + y + z)))/24 + 
      (-((y*(-20*y + 40*y^2 - 20*y^3 + 301*z - 214*y*z - 107*y^2*z + 
            20*y^3*z - 858*z^2 + 431*y*z^2 + 67*y^2*z^2 + 837*z^3 - 
            245*y*z^3 - 280*z^4)*G[1 - y, z]*G[0, 0, y])/((-1 + z)*z^2)) - 
        ((72*y^2 - 144*y^3 + 72*y^4 + 421*y*z - 565*y^2*z + 144*y^3*z - 
           68*z^2 - 248*y*z^2 - 101*y^2*z^2 + 136*z^3 - 173*y*z^3 - 68*z^4)*
          G[0, 0, z])/(y*(-1 + y + z)) - 
        (z*(-24*y + 27*y^2 - 283*y^3 + 280*y^4 + 24*z - 33*y*z - 545*y^2*z + 
           875*y^3*z - 60*z^2 - 214*y*z^2 + 878*y^2*z^2 + 48*z^3 + 
           271*y*z^3 - 12*z^4)*G[0, y]*G[0, 0, z])/((-1 + y + z)^2*(y + z)) - 
        ((-12*y^3 + 24*y^4 - 24*y^6 + 12*y^7 - 301*y*z + 1329*y^2*z - 
           2592*y^3*z + 2732*y^4*z - 1499*y^5*z + 331*y^6*z + 20*z^2 + 
           484*y*z^2 - 1832*y^2*z^2 + 2856*y^3*z^2 - 2140*y^4*z^2 + 
           612*y^5*z^2 - 60*z^3 - 43*y*z^3 + 343*y^2*z^3 - 549*y^3*z^3 + 
           253*y^4*z^3 + 60*z^4 - 180*y*z^4 + 180*y^2*z^4 - 60*y^3*z^4 - 
           20*z^5 + 40*y*z^5 - 20*y^2*z^5)*G[0, z]*G[0, 1, y])/
         ((-1 + y)^2*y^2*(-1 + y + z)) - 
        ((24*y^3 - 84*y^4 + 108*y^5 - 60*y^6 + 12*y^7 + 152*y^2*z - 
           370*y^3*z + 338*y^4*z + 127*y^5*z - 247*y^6*z + 120*y*z^2 - 
           622*y^2*z^2 + 688*y^3*z^2 + 615*y^4*z^2 - 1122*y^5*z^2 + 48*z^3 - 
           462*y*z^3 + 902*y^2*z^3 + 453*y^3*z^3 - 1738*y^4*z^3 - 126*z^4 + 
           552*y*z^4 - 161*y^2*z^4 - 1152*y^3*z^4 + 108*z^5 - 216*y*z^5 - 
           271*y^2*z^5 - 30*z^6 + 6*y*z^6)*G[0, z]*G[1, 0, y])/
         (y*(-1 + y + z)^2*(y + z)^2) - ((18*y^3 - 24*y^4 - 36*y^5 + 72*y^6 - 
           30*y^7 + 54*y^2*z - 156*y^3*z - 6*y^4*z + 270*y^5*z - 168*y^6*z + 
           6*y^7*z + 54*y*z^2 - 208*y^2*z^2 + 170*y^3*z^2 + 182*y^4*z^2 + 
           85*y^5*z^2 - 283*y^6*z^2 + 18*z^3 - 156*y*z^3 + 170*y^2*z^3 - 
           32*y^3*z^3 + 885*y^4*z^3 - 1206*y^5*z^3 - 24*z^4 - 6*y*z^4 + 
           182*y^2*z^4 + 885*y^3*z^4 - 1834*y^4*z^4 - 36*z^5 + 270*y*z^5 + 
           85*y^2*z^5 - 1206*y^3*z^5 + 72*z^6 - 168*y*z^6 - 283*y^2*z^6 - 
           30*z^7 + 6*y*z^7)*G[0, y]*G[1 - y, 0, z])/(y*z*(-1 + y + z)^2*
          (y + z)^2) - ((68*y^2 - 136*y^3 + 68*y^4 - 458*y*z + 359*y^2*z + 
           99*y^3*z + 68*z^2 + 359*y*z^2 - 10*y^2*z^2 - 136*z^3 + 99*y*z^3 + 
           68*z^4)*(G[1, y]*G[1 - y, z] + G[1, 1, y] + G[1 - y, 1 - y, z]))/
         (y*z) - ((12*y^3 - 12*y^4 - 36*y^5 + 60*y^6 - 24*y^7 + 301*y*z - 
           1210*y^2*z + 1914*y^3*z - 1276*y^4*z - 15*y^5*z + 446*y^6*z - 
           160*y^7*z - 20*z^2 - 1095*y*z^2 + 4098*y^2*z^2 - 6052*y^3*z^2 + 
           3954*y^4*z^2 - 557*y^5*z^2 - 456*y^6*z^2 + 128*y^7*z^2 + 100*z^3 + 
           1366*y*z^3 - 4928*y^2*z^3 + 6769*y^3*z^3 - 4120*y^4*z^3 + 
           807*y^5*z^3 + 62*y^6*z^3 - 200*z^4 - 498*y*z^4 + 2276*y^2*z^4 - 
           3065*y^3*z^4 + 1630*y^4*z^4 - 255*y^5*z^4 + 200*z^5 - 267*y*z^5 - 
           90*y^2*z^5 + 389*y^3*z^5 - 176*y^4*z^5 - 100*z^6 + 233*y*z^6 - 
           166*y^2*z^6 + 33*y^3*z^6 + 20*z^7 - 40*y*z^7 + 20*y^2*z^7)*
          G[0, 0, 1, y])/((-1 + y)^2*y^2*(-1 + z)^2*(-1 + y + z)) - 
        ((12*y^2 - 36*y^3 + 36*y^4 - 12*y^5 + 328*y*z - 951*y^2*z + 
           882*y^3*z - 319*y^4*z + 12*y^5*z - 20*z^2 - 623*y*z^2 + 
           1532*y^2*z^2 - 1220*y^3*z^2 + 331*y^4*z^2 + 60*z^3 + 242*y*z^3 - 
           580*y^2*z^3 + 326*y^3*z^3 - 60*z^4 + 73*y*z^4 - 13*y^2*z^4 + 
           20*z^5 - 20*y*z^5)*G[0, 1, 1, y])/((-1 + y)*y^2*(-1 + z)) - 
        ((y - z)*(20*y^3 - 80*y^4 + 120*y^5 - 80*y^6 + 20*y^7 - 233*y^2*z + 
           599*y^3*z - 359*y^4*z - 187*y^5*z + 220*y^6*z - 40*y^7*z - 
           233*y*z^2 + 1513*y^2*z^2 - 2704*y^3*z^2 + 1641*y^4*z^2 - 
           37*y^5*z^2 - 200*y^6*z^2 + 20*y^7*z^2 + 20*z^3 + 599*y*z^3 - 
           2704*y^2*z^3 + 4094*y^3*z^3 - 2456*y^4*z^3 + 387*y^5*z^3 + 
           60*y^6*z^3 - 80*z^4 - 359*y*z^4 + 1641*y^2*z^4 - 2456*y^3*z^4 + 
           1425*y^4*z^4 - 227*y^5*z^4 + 120*z^5 - 187*y*z^5 - 37*y^2*z^5 + 
           387*y^3*z^5 - 227*y^4*z^5 - 80*z^6 + 220*y*z^6 - 200*y^2*z^6 + 
           60*y^3*z^6 + 20*z^7 - 40*y*z^7 + 20*y^2*z^7)*
          (G[1, y]*G[0, -y, z] + G[0, -y, 1 - y, z]))/((-1 + y)^2*y^2*
          (-1 + z)^2*z^2) - ((-12*y^3 + 24*y^4 - 12*y^5 + 48*z - 144*y*z + 
           63*y^2*z - 178*y^3*z + 199*y^4*z + 12*y^5*z - 144*z^2 + 
           267*y*z^2 - 536*y^2*z^2 + 1020*y^3*z^2 - 271*y^4*z^2 + 144*z^3 - 
           382*y*z^3 + 1348*y^2*z^3 - 878*y^3*z^3 - 48*z^4 + 539*y*z^4 - 
           875*y^2*z^4 - 280*y*z^5)*G[1, 0, 0, y])/((-1 + z)*(-1 + y + z)^2*
          (y + z)) - ((48*y^3 - 144*y^4 + 144*y^5 - 48*y^6 - 301*y^2*z + 
           1316*y^3*z - 2587*y^4*z + 2430*y^5*z - 858*y^6*z - 281*y*z^2 + 
           2236*y^2*z^2 - 5948*y^3*z^2 + 6987*y^4*z^2 - 3204*y^5*z^2 + 
           210*y^6*z^2 + 20*z^3 + 696*y*z^3 - 3671*y^2*z^3 + 6360*y^3*z^3 - 
           4083*y^4*z^3 + 630*y^5*z^3 - 80*z^4 - 382*y*z^4 + 1711*y^2*z^4 - 
           1772*y^3*z^4 + 523*y^4*z^4 + 120*z^5 - 220*y*z^5 + 152*y^2*z^5 - 
           4*y^3*z^5 - 80*z^6 + 207*y*z^6 - 127*y^2*z^6 + 20*z^7 - 20*y*z^7)*
          G[1, 0, 0, z])/((-1 + y)*y^2*(-1 + y + z)^2*(y + z)) - 
        ((-36*y^3 + 132*y^4 - 180*y^5 + 108*y^6 - 24*y^7 - 164*y^2*z + 
           508*y^3*z - 639*y^4*z - 51*y^5*z + 506*y^6*z - 160*y^7*z - 
           84*y*z^2 + 788*y^2*z^2 - 1202*y^3*z^2 - 684*y^4*z^2 + 
           2935*y^5*z^2 - 1560*y^6*z^2 + 128*y^7*z^2 - 12*z^3 + 324*y*z^3 - 
           1231*y^2*z^3 - 467*y^3*z^3 + 5400*y^4*z^3 - 4821*y^5*z^3 + 
           834*y^6*z^3 + 24*z^4 - 408*y*z^4 + 262*y^2*z^4 + 4115*y^3*z^4 - 
           6660*y^4*z^4 + 2061*y^5*z^4 + 24*z^5 + 108*y*z^5 + 1180*y^2*z^5 - 
           4345*y^3*z^5 + 2451*y^4*z^5 - 96*z^6 + 144*y*z^6 - 1178*y^2*z^6 + 
           1427*y^3*z^6 + 84*z^7 - 96*y*z^7 + 343*y^2*z^7 - 24*z^8 + 
           12*y*z^8)*G[1, 1, 0, y])/(y*(-1 + z)^2*(-1 + y + z)^2*(y + z)^2) - 
        ((-1 + z)*(18*y^2 - 60*y^3 + 90*y^4 - 72*y^5 + 24*y^6 + 36*y*z - 
           108*y^2*z + 180*y^3*z - 180*y^4*z + 72*y^5*z + 18*z^2 - 
           135*y*z^2 + 389*y^2*z^2 - 544*y^3*z^2 + 272*y^4*z^2 - 63*z^3 + 
           347*y*z^3 - 684*y^2*z^3 + 424*y^3*z^3 + 72*z^4 - 275*y*z^4 + 
           227*y^2*z^4 - 27*z^5 + 27*y*z^5)*G[1, 1, 0, z])/
         ((-1 + y)*y*z*(-1 + y + z)*(y + z)) - 
        ((-1 + 2*y + z)*(24*y^4 - 96*y^5 + 144*y^6 - 96*y^7 + 24*y^8 - 
           149*y^3*z + 658*y^4*z - 1387*y^5*z + 1703*y^6*z - 1132*y^7*z + 
           307*y^8*z - 462*y^2*z^2 + 2078*y^3*z^2 - 4561*y^4*z^2 + 
           5964*y^5*z^2 - 4247*y^6*z^2 + 1228*y^7*z^2 - 213*y*z^3 + 
           1634*y^2*z^3 - 4446*y^3*z^3 + 6812*y^4*z^3 - 5589*y^5*z^3 + 
           1802*y^6*z^3 + 20*z^4 + 306*y*z^4 - 1409*y^2*z^4 + 2864*y^3*z^4 - 
           2945*y^4*z^4 + 1108*y^5*z^4 - 60*z^5 + 67*y*z^5 + 37*y^2*z^5 - 
           267*y^3*z^5 + 167*y^4*z^5 + 60*z^6 - 200*y*z^6 + 220*y^2*z^6 - 
           80*y^3*z^6 - 20*z^7 + 40*y*z^7 - 20*y^2*z^7)*G[1 - y, 1, 0, z])/
         ((-1 + y)^2*y^2*(-1 + y + z)^2*(y + z)^2))/144 - 
      G[0, 1, y]*G[1 - y, 1, 1 - y, z] + G[1, 0, y]*G[1 - y, 1 - y, 1 - y, 
        z] + (-(Pi^2*G[1, z]*G[0, 1, y]) - Pi^2*G[1, y]*G[1 - y, 1 - y, z] - 
        (y*(2*y - 4*y^2 + 2*y^3 - 4*z - y*z + 5*y^2*z + 4*z^2 + 5*y*z^2)*
          G[0, 0, 0, y])/(z*(-1 + y + z)) - 
        (z*(-4*y + 4*y^2 + 2*z - y*z + 5*y^2*z - 4*z^2 + 5*y*z^2 + 2*z^3)*
          G[0, 0, 0, z])/(y*(-1 + y + z)) - Pi^2*G[0, 1 - y, 0, z] - 
        Pi^2*G[1, 0, 1, z] - Pi^2*G[1 - y, 1 - y, 1 - y, z])/6 + 
      (Pi^2*G[1 - y, z]*G[1, 0, y] + Pi^2*G[0, y]*G[1, 0, z] + 
        Pi^2*G[1, z]*G[1, 1, y] + G[1, y]*(Pi^2*G[0, -y, z] + 
          Pi^2*G[1, 1 - y, z] + Pi^2*G[1 - y, 1, z]) + Pi^2*G[0, 0, 1, z] + 
        Pi^2*G[0, 1, 0, z] + Pi^2*G[0, -y, 1 - y, z] + 
        ((-3*y^3 + 3*y^4 - 23*z + 26*y*z - 6*y^2*z + 9*y^3*z + 26*z^2 - 
           3*y*z^2 + 9*y^2*z^2 + 3*y*z^3)*(G[0, 1, y]*G[-y, 1 - y, z] + 
           G[-y, z]*G[1, 0, 1, y]))/(z*(-1 + y + z)) + 
        Pi^2*G[1 - y, 0, 1, z] + Pi^2*G[1 - y, 1, 1 - y, z] + 
        Pi^2*G[-y, 0, 1 - y, z])/18 + (Pi^2*G[1, z]*G[0, 0, y] + 
        Pi^2*G[-y, z]*G[1, 0, y] + G[1, y]*(Pi^2*G[1, 1, z] + 
          Pi^2*G[1 - y, 0, z] + Pi^2*G[-y, 0, z]) + 
        Pi^2*G[0, y]*G[-y, 1 - y, z] + Pi^2*G[1, 0, 0, z] + 
        Pi^2*G[1, 1, 1 - y, z] + Pi^2*G[1 - y, 0, 1 - y, z] + 
        Pi^2*G[-y, 1 - y, 0, z])/9 + 
      (-(((-1 + z)*(-1 + 2*y + z)*(3*y - 3*y^2 + 3*z - 4*y*z + y^2*z + 
            5*z^2 + y*z^2)*G[0, y]*G[1, 0, z])/(y*z*(-1 + y + z))) - 
        ((y - z)*(y + z)*(8 - 13*y + 5*y^2 - 13*z + 12*y*z + y^2*z + 5*z^2 + 
           y*z^2)*(G[1, y]*G[-y, 0, z] + G[-y, 0, 1 - y, z] + 
           G[-y, 1 - y, 0, z]))/(y*z*(-1 + y + z)))/24 + 
      (-(((23 - 69*y + 69*y^2 - 23*y^3 - 75*z + 205*y*z - 179*y^2*z + 
            37*y^3*z + 18*y^4*z - 6*y^5*z + 87*z^2 - 227*y*z^2 + 
            181*y^2*z^2 - 32*y^3*z^2 - 12*y^4*z^2 + 3*y^5*z^2 - 44*z^3 + 
            127*y*z^3 - 101*y^2*z^3 + 21*y^3*z^3 + 12*z^4 - 48*y*z^4 + 
            36*y^2*z^4 - 6*y^3*z^4 - 3*z^5 + 12*y*z^5 - 6*y^2*z^5)*G[0, 1, y]*
           G[0, -y, z])/((-1 + y)^2*(-1 + z)^2*(-1 + y + z))) - 
        Pi^2*G[1, y]*G[1, 0, z] - G[0, y]*(Pi^2*G[1 - y, 0, z] + 
          Pi^2*G[1 - y, 1, z]) - ((-6*y^2 + 12*y^3 - 6*y^4 + 12*y*z + 
           12*y^2*z - 36*y^3*z + 12*y^4*z + 23*z^2 - 42*y*z^2 - 6*y^2*z^2 + 
           36*y^3*z^2 - 6*y^4*z^2 - 49*z^3 + 60*y*z^3 - 6*y^2*z^3 - 
           12*y^3*z^3 + 32*z^4 - 39*y*z^4 + 3*y^2*z^4 - 9*z^5 + 9*y*z^5 + 
           3*z^6)*G[0, y]*G[0, 0, 1 - y, z])/((-1 + z)^2*z^2) - 
        Pi^2*G[0, 1, 1, z] - Pi^2*G[1, 1 - y, 0, z] - 
        ((23*y^2 - 49*y^3 + 32*y^4 - 9*y^5 + 3*y^6 + 49*y*z - 153*y^2*z + 
           134*y^3*z - 39*y^4*z + 9*y^5*z + 23*z^2 - 153*y*z^2 + 
           204*y^2*z^2 - 72*y^3*z^2 + 3*y^4*z^2 - 49*z^3 + 134*y*z^3 - 
           72*y^2*z^3 - 6*y^3*z^3 + 32*z^4 - 39*y*z^4 + 3*y^2*z^4 - 9*z^5 + 
           9*y*z^5 + 3*z^6)*G[0, y]*G[1 - y, 1 - y, 0, z])/
         ((-1 + y + z)^2*(y + z)^2) - Pi^2*G[-y, 0, 1, z] - 
        Pi^2*G[-y, 1 - y, 1, z] - Pi^2*G[-y, 1 - y, 1 - y, z])/18 + 
      (I/3)*((Pi*y*(-1 + y + z)*(-y + y^2 + 2*z + 3*y*z - 2*y^2*z - 5*z^2 - 
           3*y*z^2 + y^2*z^2 + 6*z^3 + y*z^3 - 2*z^4)*G[0, y]*G[0, 1 - y, z])/
         ((-1 + z)^2*z^2) + (Pi*y*(-y^2 + 3*y^3 - 3*y^4 + y^5 + z - 4*y*z + 
           10*y^2*z - 10*y^3*z + 3*y^4*z - 5*z^2 + 15*y*z^2 - 14*y^2*z^2 - 
           3*y^3*z^2 + 4*y^4*z^2 + 9*z^3 - 12*y*z^3 - 15*y^2*z^3 + 
           20*y^3*z^3 - 2*y^4*z^3 - 5*z^4 - 14*y*z^4 + 34*y^2*z^4 - 
           9*y^3*z^4 - 4*z^5 + 24*y*z^5 - 14*y^2*z^5 + 6*z^6 - 9*y*z^6 - 
           2*z^7)*G[1 - y, z]*G[1, 0, y])/((-1 + z)^2*(-1 + y + z)^2*
          (y + z)^2) + (y*z*(-1 + 2*y - y^2 - 2*y^3 + 2*y^4 + 2*z - 2*y*z - 
           6*y^2*z + 9*y^3*z - z^2 - 6*y*z^2 + 14*y^2*z^2 - 2*z^3 + 9*y*z^3 + 
           2*z^4)*(Pi*G[0, z]*G[1, 0, y] + Pi*G[0, y]*G[1 - y, 0, z]))/
         ((-1 + y + z)^2*(y + z)^2) + (Pi*y*z*(1 - 2*y + 2*y^2 - 6*y^3 + 
           7*y^4 - 2*y^5 - 4*z + 8*y*z - 19*y^2*z + 32*y^3*z - 15*y^4*z + 
           y^5*z + 7*z^2 - 22*y*z^2 + 53*y^2*z^2 - 42*y^3*z^2 + 6*y^4*z^2 - 
           9*z^3 + 38*y*z^3 - 54*y^2*z^3 + 15*y^3*z^3 + 10*z^4 - 32*y*z^4 + 
           18*y^2*z^4 - 7*z^5 + 10*y*z^5 + 2*z^6)*G[0, 1, 0, y])/
         ((-1 + z)^2*(-1 + y + z)^2*(y + z)^2) + 
        (Pi*z*(-y^3 + 8*y^4 - 23*y^5 + 31*y^6 - 20*y^7 + 5*y^8 - 3*y^2*z + 
           22*y^3*z - 67*y^4*z + 98*y^5*z - 67*y^6*z + 16*y^7*z + y^8*z + 
           8*y^2*z^2 - 44*y^3*z^2 + 85*y^4*z^2 - 63*y^5*z^2 + 10*y^6*z^2 + 
           4*y^7*z^2 + z^3 - 8*y*z^3 + 19*y^2*z^3 - 20*y^3*z^3 + 25*y^4*z^3 - 
           28*y^5*z^3 + 10*y^6*z^3 - 4*z^4 + 26*y*z^4 - 64*y^2*z^4 + 
           83*y^3*z^4 - 59*y^4*z^4 + 16*y^5*z^4 + 6*z^5 - 30*y*z^5 + 
           55*y^2*z^5 - 46*y^3*z^5 + 14*y^4*z^5 - 4*z^6 + 14*y*z^6 - 
           16*y^2*z^6 + 6*y^3*z^6 + z^7 - 2*y*z^7 + y^2*z^7)*G[0, 1, 0, z])/
         ((-1 + y)^2*y^2*(-1 + y + z)^2*(y + z)^2) + 
        (Pi*z*(-1 + y + z)*(2*y - 2*y^2 - z + y*z + z^2)*G[0, 1, 1, y])/y^2 + 
        (Pi*y*z*(-2*y + 2*y^2 - 2*z + 5*y*z + 2*z^2)*G[1, 0, 0, y])/
         (-1 + y + z)^2 + (Pi*z*(-2*y + 8*y^2 - 12*y^3 + 6*y^4 + z + 2*y*z - 
           12*y^2*z + 12*y^3*z - 4*z^2 + 6*y*z^2 + 6*z^3 - 10*y*z^3 + 
           4*y^2*z^3 - 4*z^4 + 4*y*z^4 + z^5)*G[1, 0, 0, z])/
         (y^2*(-1 + y + z)^2) + (z*(-1 + y + z)*(2*y - 6*y^2 + 2*y^3 + 
           3*y^4 - 2*y^5 - z - y*z + 9*y^2*z - 6*y^3*z + y^5*z + 3*z^2 - 
           6*y*z^2 + y^2*z^2 + 2*y^3*z^2 - y^4*z^2 - 3*z^3 + 7*y*z^3 - 
           5*y^2*z^3 + y^3*z^3 + z^4 - 2*y*z^4 + y^2*z^4)*
          (Pi*G[1 - y, z]*G[0, 1, y] + Pi*G[1, 0, 1, y]))/
         ((-1 + y)^2*y^2*(-1 + z)^2) + ((-1 + y + z)*(-y^4 + 3*y^5 - 3*y^6 + 
           y^7 + 2*y^3*z - y^4*z - 6*y^5*z + 7*y^6*z - 2*y^7*z - 6*y^3*z^2 + 
           9*y^4*z^2 + y^5*z^2 - 5*y^6*z^2 + y^7*z^2 + 2*y*z^3 - 6*y^2*z^3 + 
           8*y^3*z^3 - 8*y^4*z^3 + 2*y^5*z^3 + y^6*z^3 - z^4 - y*z^4 + 
           9*y^2*z^4 - 8*y^3*z^4 + 4*y^4*z^4 - y^5*z^4 + 3*z^5 - 6*y*z^5 + 
           y^2*z^5 + 2*y^3*z^5 - y^4*z^5 - 3*z^6 + 7*y*z^6 - 5*y^2*z^6 + 
           y^3*z^6 + z^7 - 2*y*z^7 + y^2*z^7)*(Pi*G[1, y]*G[1 - y, -y, z] + 
           Pi*G[1 - y, -y, 1 - y, z]))/((-1 + y)^2*y^2*(-1 + z)^2*z^2) + 
        ((-1 + y + z)*(-y^4 + y^5 + 2*y^3*z + y^4*z - 2*y^3*z^2 + 2*y*z^3 - 
           2*y^2*z^3 - z^4 + y*z^4 + z^5)*(Pi*G[-y, z]*G[1, 1, y] + 
           Pi*G[1, y]*G[-y, 1 - y, z] + Pi*G[-y, 1 - y, 1 - y, z]))/
         (y^2*z^2)) + G[0, 1, y]*G[-y, 1 - y, -y, z] + 
      (-(Pi^2*G[1 - y, z]*G[0, 0, y]) - Pi^2*G[-y, z]*G[0, 1, y] - 
        (Pi^2*G[1 - y, z] + Pi^2*G[-y, z])*G[1, 1, y] - 
        G[0, y]*(Pi^2*G[0, 1 - y, z] + Pi^2*G[1, 1, z]) - 
        G[1, y]*(Pi^2*G[-y, 1 - y, z] + Pi^2*G[-y, -y, z]) - 
        Pi^2*G[1 - y, 0, 0, z] - Pi^2*G[1 - y, 1, 0, z] - 
        Pi^2*G[-y, -y, 1 - y, z])/9 - G[1 - y, z]*(G[0, 0, 0, 1, y] + 
        G[0, 1, 1, 0, y]) + G[-y, z]*G[1, 0, 0, 1, y] + 
      (Pi^2*G[1 - y, z]*G[0, 1, y] + Pi^2*G[1, y]*G[0, 1 - y, z] + 
        Pi^2*G[0, y]*G[1 - y, 1 - y, z] + ((y + z)*(-2*y + 2*y^2 + y*z - z^2)*
          G[-y, z]*G[0, 1, 1, y])/y + Pi^2*G[0, 1 - y, 1 - y, z] + 
        Pi^2*G[1 - y, 1 - y, 0, z] + ((-1 + y + z)*(-2*y^2 + 2*y^3 + 5*y*z + 
           y^2*z - 2*z^2 + y*z^2 + 2*z^3)*(G[1 - y, z]*G[1, 1, y] + 
           G[1, y]*G[1 - y, 1 - y, z] + G[1, 1, 1, y] + G[1 - y, 1 - y, 
            1 - y, z]))/(y*z) + (z*(-4*y + 12*y^2 - 13*y^3 + 9*y^5 - 4*y^6 + 
           2*z + 4*y*z - 22*y^2*z + 32*y^3*z - 12*y^4*z - 4*y^5*z + 2*y^6*z - 
           8*z^2 + 15*y*z^2 - 2*y^2*z^2 - 20*y^3*z^2 + 12*y^4*z^2 - y^5*z^2 + 
           12*z^3 - 30*y*z^3 + 24*y^2*z^3 - 2*y^3*z^3 - 2*y^4*z^3 - 8*z^4 + 
           19*y*z^4 - 14*y^2*z^4 + 3*y^3*z^4 + 2*z^5 - 4*y*z^5 + 2*y^2*z^5)*
          G[0, 0, 1, 1, y])/((-1 + y)^2*y^2*(-1 + z)^2) + 
        (z*(-2*y + 3*y^2 + 3*y^3 - 15*y^4 + 15*y^5 - 4*y^6 + 6*y*z + y^2*z - 
           44*y^3*z + 73*y^4*z - 32*y^5*z + 2*y^6*z - z^2 - y*z^2 - 
           42*y^2*z^2 + 124*y^3*z^2 - 93*y^4*z^2 + 13*y^5*z^2 + 3*z^3 - 
           16*y*z^3 + 90*y^2*z^3 - 122*y^3*z^3 + 33*y^4*z^3 - 3*z^4 + 
           25*y*z^4 - 73*y^2*z^4 + 39*y^3*z^4 + z^5 - 16*y*z^5 + 21*y^2*z^5 + 
           4*y*z^6)*G[1, 1, 0, 0, y])/((-1 + z)^2*(-1 + y + z)^2*(y + z)^2))/
       6 + G[-y, z]*G[1, 1, 1, 0, y] - G[1, y]*(G[0, 0, 1 - y, -y, z] + 
        G[1 - y, 0, 0, -y, z] + G[1 - y, 1, 0, -y, z] + 
        G[1 - y, 1, 1 - y, -y, z]) - G[0, y]*(G[0, 0, 0, 1 - y, z] + 
        G[1 - y, 1 - y, 1 - y, 0, z]) + G[1, y]*(G[0, 0, 0, -y, z] + 
        G[1 - y, 0, 1 - y, -y, z] + G[-y, 1 - y, -y, -y, z]) + 
      G[0, 0, 0, -y, 1 - y, z] - G[0, 0, 1 - y, -y, 1 - y, z] + 
      G[0, 1 - y, 0, 1, 0, z] - G[0, 1 - y, 1 - y, 1, 0, z] - 
      G[0, -y, 0, 1, 0, z] - G[0, -y, 1 - y, 1, 0, z] + G[1, 0, 1, 1, 0, z] - 
      G[1 - y, 0, 0, -y, 1 - y, z] + G[1 - y, 0, 1 - y, -y, 1 - y, z] - 
      G[1 - y, 1, 0, -y, 1 - y, z] - G[1 - y, 1, 1 - y, -y, 1 - y, z] - 
      G[1 - y, 1 - y, 0, 1, 0, z] + G[1 - y, 1 - y, 1 - y, 1, 0, z] - 
      (2*(G[1, 1, z]*G[0, 0, 1, y] + G[-y, 0, z]*G[0, 1, 0, y] + 
         G[0, -y, z]*G[0, 1, 1, y] + G[1, 1 - y, z]*G[0, 1, 1, y] + 
         G[1 - y, 0, z]*G[0, 1, 1, y] + G[0, 0, y]*G[0, 1 - y, 0, z] + 
         G[0, -y, z]*G[1, 0, 0, y] + G[1 - y, 1 - y, z]*G[1, 0, 0, y] + 
         G[-y, 1 - y, z]*(G[0, 1, 0, y] + G[0, 1, 1, y] + G[1, 0, 0, y]) + 
         G[0, -y, z]*G[1, 0, 1, y] + G[1, 1, z]*G[1, 1, 0, y] + 
         (G[0, 1 - y, z] + G[-y, 0, z])*G[1, 1, 0, y] + 
         G[0, 1, y]*G[1 - y, 0, 0, z] + G[0, 0, y]*G[1 - y, 0, 1 - y, z] + 
         G[0, 0, y]*(G[0, -y, 1 - y, z] + G[1 - y, 1, 0, z]) + 
         G[0, 1, y]*(G[0, -y, 0, z] + G[0, -y, 1 - y, z] + 
           G[1, 1 - y, 1 - y, z] + G[1 - y, 1, 0, z] + G[-y, 0, -y, z]) + 
         G[0, 1, y]*G[-y, 1 - y, 1 - y, z] + G[1, 1, y]*(G[0, 0, -y, z] + 
           G[1, 0, -y, z] + G[1, 1 - y, -y, z] + G[-y, 1 - y, -y, z]) + 
         G[1, 0, y]*(G[1, 1, 1 - y, z] + G[1 - y, 1 - y, 0, z] + 
           G[-y, 0, -y, z] + G[-y, 1 - y, 0, z] + G[-y, -y, 0, z]) + 
         G[1, z]*G[0, 1, 0, 0, y] + G[1, z]*G[1, 0, 1, 1, y] + 
         G[-y, z]*(G[0, 1, 0, 0, y] + G[1, 0, 1, 0, y] + G[1, 0, 1, 1, y] + 
           G[1, 1, 0, 0, y]) + G[1 - y, z]*(G[1, 0, 0, 1, y] + 
           G[1, 1, 0, 1, y]) + G[1, y]*(G[0, 0, -y, 1 - y, z] + 
           G[0, 1 - y, 0, -y, z] + G[1, 0, 1 - y, -y, z] + 
           G[1, 0, -y, 1 - y, z] + G[1, 1 - y, 0, -y, z] + 
           G[1, 1 - y, 1 - y, -y, z] + G[1, 1 - y, -y, 1 - y, z] + 
           G[-y, 0, 0, -y, z] + G[-y, 1 - y, 1 - y, -y, z] + 
           G[-y, 1 - y, -y, 1 - y, z]) + G[0, y]*(G[0, 1 - y, 0, 0, z] + 
           G[0, -y, 1 - y, 1 - y, z] + G[1, 1, 0, 1 - y, z] + 
           G[1, 1 - y, 1, 0, z] + G[1 - y, 0, 1 - y, 1 - y, z] + 
           G[1 - y, 1, 0, 0, z] + G[-y, 0, -y, 1 - y, z] + 
           G[-y, -y, 1 - y, 0, z]) + G[0, 0, -y, 1 - y, 1 - y, z] + 
         G[0, 1 - y, 0, -y, 1 - y, z] + G[1, 0, 0, 1, 0, z] + 
         G[1, 0, 1, 0, 0, z] + G[1, 0, 1 - y, -y, 1 - y, z] + 
         G[1, 0, -y, 1 - y, 1 - y, z] + G[1, 1 - y, 0, -y, 1 - y, z] + 
         G[1, 1 - y, 1 - y, 1, 0, z] + G[1, 1 - y, 1 - y, -y, 1 - y, z] + 
         G[1, 1 - y, -y, 1 - y, 1 - y, z] + G[1 - y, 0, 1 - y, 1, 0, z] + 
         G[1 - y, 1 - y, 1, 0, 0, z] + G[-y, 0, 0, 1, 0, z] + 
         G[-y, 0, 0, -y, 1 - y, z] + G[-y, 0, 1, 0, 0, z] + 
         G[-y, 0, 1 - y, 1, 0, z] + G[-y, 1 - y, 0, 1, 0, z] + 
         G[-y, 1 - y, 1, 0, 0, z] + G[-y, 1 - y, 1 - y, -y, 1 - y, z] + 
         G[-y, 1 - y, -y, 1 - y, 1 - y, z]))/3 + G[-y, 1 - y, -y, -y, 1 - y, 
       z] + (2*((G[0, -y, z] + G[1, 1 - y, z] + G[1 - y, 0, z])*
          G[0, 0, 1, y] + G[0, 0, y]*G[0, 0, 1 - y, z] + 
         G[1 - y, -y, z]*G[0, 1, 1, y] + G[0, 1, y]*G[0, 1 - y, 1 - y, z] + 
         (G[1, 1 - y, z] + G[-y, 0, z])*G[1, 0, 0, y] + 
         G[0, 1 - y, z]*(G[0, 1, 0, y] + G[0, 1, 1, y] + G[1, 0, 0, y]) + 
         G[1 - y, 0, z]*G[1, 0, 1, y] + G[1, 1, z]*(G[0, 1, 0, y] + 
           G[1, 0, 1, y]) + G[1 - y, 1 - y, z]*G[1, 1, 0, y] + 
         G[-y, -y, z]*(G[0, 1, 0, y] + G[1, 1, 0, y]) + 
         G[0, 1, y]*G[1, 1, 1 - y, z] + G[1, 1, y]*(G[0, 1 - y, -y, z] + 
           G[0, -y, 0, z] + G[1 - y, 1, 0, z]) + G[0, 0, y]*
          G[1 - y, 1 - y, 0, z] + G[1, 1, y]*G[1 - y, -y, -y, z] + 
         G[1, 0, y]*(G[0, 1 - y, 0, z] + G[1 - y, 1, 0, z] + 
           G[-y, 0, 0, z]) + G[0, 0, y]*(G[1, 0, 1 - y, z] + 
           G[-y, 1 - y, 0, z]) + G[1, 0, y]*G[-y, -y, 1 - y, z] + 
         G[1, z]*G[0, 0, 1, 1, y] + G[1, z]*G[0, 1, 1, 0, y] + 
         G[-y, z]*(G[0, 0, 1, 0, y] + G[0, 1, 1, 0, y]) + 
         G[1, z]*G[1, 0, 0, 1, y] + G[1 - y, z]*(G[0, 0, 1, 1, y] + 
           G[0, 1, 0, 0, y] + G[0, 1, 0, 1, y] + G[1, 0, 1, 1, y]) + 
         G[1, z]*G[1, 1, 0, 0, y] + G[1, y]*G[1 - y, -y, -y, 1 - y, z] + 
         G[1, y]*(G[0, 1 - y, 1 - y, -y, z] + G[0, 1 - y, -y, 1 - y, z] + 
           G[0, -y, 0, 0, z] + G[0, -y, 0, 1 - y, z] + G[0, -y, 1 - y, 0, 
            z] + G[1, 1, 0, -y, z] + G[1, 1, 1 - y, -y, z] + 
           G[1, 1 - y, 1, 0, z] + G[1 - y, 1, 0, 0, z] + G[1 - y, 1, 0, 
            1 - y, z] + G[1 - y, 1, 1 - y, 0, z] + G[-y, 0, -y, 0, z]) + 
         G[0, y]*(G[0, 0, 1 - y, 1 - y, z] + G[0, -y, 0, 1 - y, z] + 
           G[1, 0, 1 - y, 1 - y, z] + G[1, 1 - y, 1 - y, 0, z] + 
           G[1 - y, 1, 1 - y, 0, z] + G[1 - y, 1 - y, 0, 0, z] + 
           G[-y, 0, 0, 1 - y, z] + G[-y, 1 - y, 0, 0, z]) + 
         G[0, 1, 1, 0, 0, z] + G[0, 1 - y, 1 - y, -y, 1 - y, z] + 
         G[0, 1 - y, -y, 1 - y, 1 - y, z] + G[0, -y, 0, 0, 1 - y, z] + 
         G[0, -y, 0, 1 - y, 0, z] + G[0, -y, 0, 1 - y, 1 - y, z] + 
         G[0, -y, 1 - y, 0, 0, z] + G[0, -y, 1 - y, 0, 1 - y, z] + 
         G[0, -y, 1 - y, 1 - y, 0, z] + G[1, 1, 0, -y, 1 - y, z] + 
         G[1, 1, 1 - y, -y, 1 - y, z] + G[1, 1 - y, 1, 0, 1 - y, z] + 
         G[1, 1 - y, 1, 1 - y, 0, z] + G[1 - y, 0, 0, 1, 0, z] + 
         G[1 - y, 0, 1, 0, 0, z] + G[1 - y, 1, 0, 0, 1 - y, z] + 
         G[1 - y, 1, 0, 1 - y, 0, z] + G[1 - y, 1, 0, 1 - y, 1 - y, z] + 
         G[1 - y, 1, 1 - y, 0, 0, z] + G[1 - y, 1, 1 - y, 0, 1 - y, z] + 
         G[1 - y, 1, 1 - y, 1 - y, 0, z] + G[1 - y, -y, -y, 1 - y, 1 - y, 
          z] + G[-y, 0, -y, 0, 1 - y, z] + G[-y, 0, -y, 1 - y, 0, z] + 
         G[-y, -y, 0, 1, 0, z] + G[-y, -y, 1 - y, 1, 0, z]))/3 - 
      (41*Pi^2*Zeta[3])/18 + G[0, 1, z]*Zeta[3] - (5*G[1 - y, 1, z]*Zeta[3])/
       3 - (I/3)*((y*z*(-2*y + 2*y^2 - 2*z + 5*y*z + 2*z^2)*
          (Pi*G[0, z]*G[0, 0, y] + Pi*G[0, y]*G[0, 0, z]))/(-1 + y + z)^2 + 
        (Pi*z*(-1 + y + z)*(-2*y + 5*y^2 - 6*y^3 + 2*y^4 + z - 3*y*z + 
           3*y^2*z - y^3*z - z^2 + 2*y*z^2 - y^2*z^2)*G[0, z]*G[0, 1, y])/
         ((-1 + y)^2*y^2) + (y*(-1 + y + z)*(-y + y^2 + 2*z + y*z - 2*z^2)*
          (Pi*G[1 - y, z]*G[0, 0, y] + Pi*G[0, y]*G[1 - y, 1 - y, z]))/z^2 + 
        (Pi*z*(-1 + y + z)*(2*y - 4*y^2 + 2*y^3 + 3*y^4 - 2*y^5 - z - y*z + 
           5*y^2*z - 6*y^3*z + y^5*z + 3*z^2 - 6*y*z^2 + 3*y^2*z^2 + 
           2*y^3*z^2 - y^4*z^2 - 3*z^3 + 7*y*z^3 - 5*y^2*z^3 + y^3*z^3 + 
           z^4 - 2*y*z^4 + y^2*z^4)*G[0, 0, 1, y])/((-1 + y)^2*y^2*
          (-1 + z)^2) + ((y - z)*(-1 + y + z)*(-y^3 + 3*y^4 - 3*y^5 + y^6 + 
           y^2*z + 2*y^3*z - 9*y^4*z + 8*y^5*z - 2*y^6*z + y*z^2 - 
           3*y^2*z^2 - 2*y^3*z^2 + 10*y^4*z^2 - 7*y^5*z^2 + y^6*z^2 - z^3 + 
           2*y*z^3 - 2*y^2*z^3 + y^3*z^3 - 3*y^4*z^3 + 2*y^5*z^3 + 3*z^4 - 
           9*y*z^4 + 10*y^2*z^4 - 3*y^3*z^4 - 3*z^5 + 8*y*z^5 - 7*y^2*z^5 + 
           2*y^3*z^5 + z^6 - 2*y*z^6 + y^2*z^6)*(Pi*G[1, y]*G[0, -y, z] + 
           Pi*G[0, -y, 1 - y, z]))/((-1 + y)^2*y^2*(-1 + z)^2*z^2) + 
        (Pi*y*z*(-1 + 2*y - 6*y^3 + 7*y^4 - 2*y^5 + 4*z - 4*y*z - 15*y^2*z + 
           32*y^3*z - 15*y^4*z + y^5*z - 5*z^2 - 10*y*z^2 + 51*y^2*z^2 - 
           42*y^3*z^2 + 6*y^4*z^2 - z^3 + 34*y*z^3 - 54*y^2*z^3 + 
           15*y^3*z^3 + 8*z^4 - 32*y*z^4 + 18*y^2*z^4 - 7*z^5 + 10*y*z^5 + 
           2*z^6)*G[1, 1, 0, y])/((-1 + z)^2*(-1 + y + z)^2*(y + z)^2) + 
        Pi*(-1 + z)*z*G[1, 1, 0, z] + (Pi*z*(-1 + 2*y + z)*
          (-y^3 + 5*y^4 - 11*y^5 + 13*y^6 - 8*y^7 + 2*y^8 - 3*y^2*z + 
           13*y^3*z - 29*y^4*z + 39*y^5*z - 28*y^6*z + 8*y^7*z + 4*y^2*z^2 - 
           15*y^3*z^2 + 31*y^4*z^2 - 30*y^5*z^2 + 10*y^6*z^2 + z^3 - 
           6*y*z^3 + 14*y^2*z^3 - 11*y^3*z^3 - y^4*z^3 + 2*y^5*z^3 - 3*z^4 + 
           14*y*z^4 - 25*y^2*z^4 + 18*y^3*z^4 - 5*y^4*z^4 + 3*z^5 - 
           10*y*z^5 + 11*y^2*z^5 - 4*y^3*z^5 - z^6 + 2*y*z^6 - y^2*z^6)*
          G[1 - y, 1, 0, z])/((-1 + y)^2*y^2*(-1 + y + z)^2*(y + z)^2) + 
        (z*(-1 + y + z)*(2*y - 2*y^2 - z + y*z + z^2)*
          (Pi*G[0, z]*G[1, 1, y] + G[1, y]*(Pi*G[0, 0, z] + 
             Pi*G[0, 1 - y, z] + Pi*G[1 - y, 0, z]) + Pi*G[0, 0, 1 - y, z] + 
           Pi*G[0, 1 - y, 0, z] + Pi*G[0, 1 - y, 1 - y, z] + 
           Pi*G[1 - y, 0, 0, z] + Pi*G[1 - y, 0, 1 - y, z] + 
           Pi*G[1 - y, 1 - y, 0, z]))/y^2 + (-1 + y + z)*(y + z)*
         (Pi*G[-y, z]*G[0, 1, y] + Pi*G[1, y]*G[-y, -y, z] + 
          Pi*G[-y, -y, 1 - y, z]) + (Pi*(-23 + 43*y - 14*y^2 - 9*y^3 + 
           3*y^4 + 43*z - 87*y*z + 42*y^2*z + 2*y^3*z - 14*z^2 + 42*y*z^2 - 
           27*y^2*z^2 + 2*y^3*z^2 - 9*z^3 + 2*y*z^3 + 2*y^2*z^3 - y^3*z^3 + 
           3*z^4)*Zeta[3])/((-1 + y)^2*(-1 + z)^2)) + 
      (((68*y^2 - 136*y^3 + 68*y^4 - 421*y*z + 248*y^2*z + 173*y^3*z - 
           72*z^2 + 565*y*z^2 + 101*y^2*z^2 + 144*z^3 - 144*y*z^3 - 72*z^4)*
          G[0, 0, y])/(z*(-1 + y + z)) + 
        (y*(-24*y + 60*y^2 - 48*y^3 + 12*y^4 + 24*z + 33*y*z + 214*y^2*z - 
           271*y^3*z - 27*z^2 + 545*y*z^2 - 878*y^2*z^2 + 283*z^3 - 
           875*y*z^3 - 280*z^4)*G[0, z]*G[0, 0, y])/((-1 + y + z)^2*
          (y + z)) + ((18*y^2 - 24*y^3 - 36*y^4 + 72*y^5 - 30*y^6 + 18*y*z - 
           108*y^2*z + 150*y^3*z - 6*y^4*z - 96*y^5*z + 42*y^6*z - 
           352*y*z^2 + 1393*y^2*z^2 - 1693*y^3*z^2 + 469*y^4*z^2 + 
           385*y^5*z^2 - 202*y^6*z^2 + 20*z^3 + 895*y*z^3 - 3368*y^2*z^3 + 
           3781*y^3*z^3 - 1332*y^4*z^3 - 186*y^5*z^3 + 134*y^6*z^3 - 80*z^4 - 
           713*y*z^4 + 2833*y^2*z^4 - 2894*y^3*z^4 + 1029*y^4*z^4 - 
           63*y^5*z^4 + 120*z^5 + 19*y*z^5 - 682*y^2*z^5 + 667*y^3*z^5 - 
           180*y^4*z^5 - 80*z^6 + 173*y*z^6 - 106*y^2*z^6 + 13*y^3*z^6 + 
           20*z^7 - 40*y*z^7 + 20*y^2*z^7)*G[1 - y, z]*G[0, 1, y])/
         ((-1 + y)^2*y^2*(-1 + z)^2*z) + 
        ((y + z)*(48*y - 117*y^2 + 63*y^3 + 33*y^4 - 27*y^5 - 48*z - 
           140*y*z + 507*y^2*z - 375*y^3*z + 29*y^4*z + 27*y^5*z + 135*z^2 + 
           171*y*z^2 - 770*y^2*z^2 + 550*y^3*z^2 - 86*y^4*z^2 - 153*z^3 - 
           87*y*z^3 + 478*y^2*z^3 - 214*y^3*z^3 + 93*z^4 - 19*y*z^4 - 
           98*y^2*z^4 - 27*z^5 + 27*y*z^5)*G[-y, z]*G[0, 1, y])/
         ((-1 + y)*y*(-1 + z)*z*(-1 + y + z)) + 
        ((-20*y^3 + 60*y^4 - 60*y^5 + 20*y^6 + 253*y^2*z - 406*y^3*z + 
           13*y^4*z + 180*y^5*z - 40*y^6*z - 1155*y^2*z^2 + 1604*y^3*z^2 - 
           289*y^4*z^2 - 180*y^5*z^2 + 20*y^6*z^2 + 48*z^3 - 66*y*z^3 + 
           2388*y^2*z^3 - 2640*y^3*z^3 + 531*y^4*z^3 + 60*y^5*z^3 - 174*z^4 + 
           204*y*z^4 - 2648*y^2*z^4 + 2080*y^3*z^4 - 259*y^4*z^4 + 234*z^5 - 
           216*y*z^5 + 1487*y^2*z^5 - 618*y^3*z^5 - 138*z^6 + 84*y*z^6 - 
           325*y^2*z^6 + 30*z^7 - 6*y*z^7)*G[0, y]*G[0, 1 - y, z])/
         (y*(-1 + z)^2*z^2*(-1 + y + z)) + 
        ((75*y^3 - 252*y^4 + 306*y^5 - 156*y^6 + 27*y^7 + 162*y^2*z - 
           1055*y^3*z + 2103*y^4*z - 1743*y^5*z + 587*y^6*z - 54*y^7*z + 
           155*y*z^2 - 1442*y^2*z^2 + 4544*y^3*z^2 - 5453*y^4*z^2 + 
           2691*y^5*z^2 - 522*y^6*z^2 + 27*y^7*z^2 + 12*z^3 - 847*y*z^3 + 
           4263*y^2*z^3 - 7318*y^3*z^3 + 4599*y^4*z^3 - 1177*y^5*z^3 + 
           147*y^6*z^3 - 96*z^4 + 1848*y*z^4 - 4845*y^2*z^4 + 3174*y^3*z^4 - 
           143*y^4*z^4 + 35*y^5*z^4 + 276*z^5 - 1777*y*z^5 + 818*y^2*z^5 + 
           2087*y^3*z^5 - 798*y^4*z^5 - 384*z^6 + 388*y*z^6 + 2085*y^2*z^6 - 
           1507*y^3*z^6 + 276*z^7 + 468*y*z^7 - 1041*y^2*z^7 - 96*z^8 - 
           235*y*z^8 + 12*z^9)*G[1 - y, z]*G[1, 0, y])/
         ((-1 + z)^2*z*(-1 + y + z)^2*(y + z)^2) + 
        ((-1 + y + z)*(-20*y^2 + 20*y^3 + 328*y*z + 13*y^2*z - 20*y^3*z - 
           12*z^2 - 599*y*z^2 + 7*y^2*z^2 + 319*y*z^3 + 12*z^4)*G[0, y]*
          G[1 - y, 1 - y, z])/((-1 + z)*z^2) + 
        ((24*y^3 - 36*y^4 - 12*y^5 + 36*y^6 - 12*y^7 + 152*y^2*z - 
           382*y^3*z + 295*y^4*z - 564*y^5*z + 683*y^6*z - 184*y^7*z + 
           120*y*z^2 - 926*y^2*z^2 + 1498*y^3*z^2 - 2309*y^4*z^2 + 
           3523*y^5*z^2 - 1722*y^6*z^2 + 140*y^7*z^2 + 48*z^3 - 690*y*z^3 + 
           2399*y^2*z^3 - 3860*y^3*z^3 + 6622*y^4*z^3 - 5178*y^5*z^3 + 
           891*y^6*z^3 - 222*z^4 + 1560*y*z^4 - 3537*y^2*z^4 + 6145*y^3*z^4 - 
           7149*y^4*z^4 + 2175*y^5*z^4 + 408*z^5 - 1758*y*z^5 + 
           3197*y^2*z^5 - 4936*y^3*z^5 + 2577*y^4*z^5 - 372*z^6 + 
           1014*y*z^6 - 1661*y^2*z^6 + 1511*y^3*z^6 + 168*z^7 - 264*y*z^7 + 
           376*y^2*z^7 - 30*z^8 + 18*y*z^8)*G[0, 1, 0, y])/
         (y*(-1 + z)^2*(-1 + y + z)^2*(y + z)^2) + 
        ((24*y^4 - 120*y^5 + 264*y^6 - 336*y^7 + 264*y^8 - 120*y^9 + 
           24*y^10 - 149*y^3*z + 1087*y^4*z - 2983*y^5*z + 3797*y^6*z - 
           2128*y^7*z + 256*y^8*z + 120*y^9*z - 462*y^2*z^2 + 3452*y^3*z^2 - 
           10463*y^4*z^2 + 15250*y^5*z^2 - 10433*y^6*z^2 + 2480*y^7*z^2 + 
           176*y^8*z^2 - 213*y*z^3 + 2683*y^2*z^3 - 10939*y^3*z^3 + 
           19754*y^4*z^3 - 16206*y^5*z^3 + 4937*y^6*z^3 - 16*y^7*z^3 + 
           20*z^4 + 470*y*z^4 - 3973*y^2*z^4 + 10400*y^3*z^4 - 
           10786*y^4*z^4 + 3970*y^5*z^4 - 157*y^6*z^4 - 80*z^5 - 74*y*z^5 + 
           1393*y^2*z^5 - 2195*y^3*z^5 + 755*y^4*z^5 + 89*y^5*z^5 + 120*z^6 - 
           450*y*z^6 + 713*y^2*z^6 - 716*y^3*z^6 + 277*y^4*z^6 - 80*z^7 + 
           307*y*z^7 - 374*y^2*z^7 + 147*y^3*z^7 + 20*z^8 - 40*y*z^8 + 
           20*y^2*z^8)*G[0, 1, 0, z])/((-1 + y)^2*y^2*(-1 + y + z)^2*
          (y + z)^2) + ((-24*y^2 + 60*y^3 - 24*y^4 - 48*y^5 + 48*y^6 - 
           12*y^7 + 280*y*z - 1337*y^2*z + 2282*y^3*z - 1520*y^4*z - 
           42*y^5*z + 521*y^6*z - 184*y^7*z - 20*z^2 - 1065*y*z^2 + 
           4936*y^2*z^2 - 7648*y^3*z^2 + 4694*y^4*z^2 - 491*y^5*z^2 - 
           546*y^6*z^2 + 140*y^7*z^2 + 100*z^3 + 1402*y*z^3 - 6440*y^2*z^3 + 
           8824*y^3*z^3 - 4787*y^4*z^3 + 756*y^5*z^3 + 89*y^6*z^3 - 200*z^4 - 
           576*y*z^4 + 3414*y^2*z^4 - 4099*y^3*z^4 + 1804*y^4*z^4 - 
           231*y^5*z^4 + 200*z^5 - 234*y*z^5 - 403*y^2*z^5 + 548*y^3*z^5 - 
           167*y^4*z^5 - 100*z^6 + 233*y*z^6 - 166*y^2*z^6 + 33*y^3*z^6 + 
           20*z^7 - 40*y*z^7 + 20*y^2*z^7)*G[1, 0, 1, y])/
         ((-1 + y)^2*y^2*(-1 + z)^2*(-1 + y + z)) + 
        (z*(-301*y + 858*y^2 - 837*y^3 + 280*y^4 + 20*z + 214*y*z - 
           431*y^2*z + 245*y^3*z - 40*z^2 + 107*y*z^2 - 67*y^2*z^2 + 20*z^3 - 
           20*y*z^3)*(G[1, y]*G[0, 0, z] + G[0, 0, 1 - y, z] + 
           G[0, 1 - y, 0, z] + G[1 - y, 0, 0, z]))/((-1 + y)*y^2) + 
        ((-1 + y + z)*(-12*y^2 + 12*y^4 + 328*y*z - 599*y^2*z + 319*y^3*z - 
           20*z^2 + 13*y*z^2 + 7*y^2*z^2 + 20*z^3 - 20*y*z^3)*
          (G[0, z]*G[1, 1, y] + G[1, y]*(G[0, 1 - y, z] + G[1 - y, 0, z]) + 
           G[0, 1 - y, 1 - y, z] + G[1 - y, 0, 1 - y, z] + 
           G[1 - y, 1 - y, 0, z]))/((-1 + y)*y^2) + 
        ((20*y^4 - 80*y^5 + 120*y^6 - 80*y^7 + 20*y^8 + 18*y^2*z - 
           352*y^3*z + 895*y^4*z - 713*y^5*z + 19*y^6*z + 173*y^7*z - 
           40*y^8*z + 18*y*z^2 - 96*y^2*z^2 + 1369*y^3*z^2 - 3368*y^4*z^2 + 
           2857*y^5*z^2 - 694*y^6*z^2 - 106*y^7*z^2 + 20*y^8*z^2 - 
           352*y*z^3 + 1369*y^2*z^3 - 3478*y^3*z^3 + 5030*y^4*z^3 - 
           3273*y^5*z^3 + 691*y^6*z^3 + 13*y^7*z^3 + 20*z^4 + 895*y*z^4 - 
           3368*y^2*z^4 + 5030*y^3*z^4 - 4156*y^4*z^4 + 1715*y^5*z^4 - 
           192*y^6*z^4 - 80*z^5 - 713*y*z^5 + 2857*y^2*z^5 - 3273*y^3*z^5 + 
           1715*y^4*z^5 - 394*y^5*z^5 + 120*z^6 + 19*y*z^6 - 694*y^2*z^6 + 
           691*y^3*z^6 - 192*y^4*z^6 - 80*z^7 + 173*y*z^7 - 106*y^2*z^7 + 
           13*y^3*z^7 + 20*z^8 - 40*y*z^8 + 20*y^2*z^8)*
          (G[1, y]*G[1 - y, -y, z] + G[1 - y, -y, 1 - y, z]))/
         ((-1 + y)^2*y^2*(-1 + z)^2*z^2) + 
        ((20*y^4 - 60*y^5 + 60*y^6 - 20*y^7 - 328*y^3*z + 623*y^4*z - 
           242*y^5*z - 73*y^6*z + 20*y^7*z + 939*y^3*z^2 - 1544*y^4*z^2 + 
           592*y^5*z^2 + 13*y^6*z^2 - 328*y*z^3 + 939*y^2*z^3 - 
           1788*y^3*z^3 + 1563*y^4*z^3 - 338*y^5*z^3 + 20*z^4 + 623*y*z^4 - 
           1544*y^2*z^4 + 1563*y^3*z^4 - 662*y^4*z^4 - 60*z^5 - 242*y*z^5 + 
           592*y^2*z^5 - 338*y^3*z^5 + 60*z^6 - 73*y*z^6 + 13*y^2*z^6 - 
           20*z^7 + 20*y*z^7)*(G[-y, z]*G[1, 1, y] + 
           G[1, y]*G[-y, 1 - y, z] + G[-y, 1 - y, 1 - y, z]))/
         ((-1 + y)*y^2*(-1 + z)*z^2) + ((y + z)*(9*y^2 - 45*y^3 + 63*y^4 - 
           27*y^5 - 140*y*z + 339*y^2*z - 231*y^3*z + 5*y^4*z + 27*y^5*z + 
           9*z^2 + 339*y*z^2 - 770*y^2*z^2 + 514*y^3*z^2 - 92*y^4*z^2 - 
           45*z^3 - 231*y*z^3 + 514*y^2*z^3 - 214*y^3*z^3 + 63*z^4 + 
           5*y*z^4 - 92*y^2*z^4 - 27*z^5 + 27*y*z^5)*(G[1, y]*G[-y, -y, z] + 
           G[-y, -y, 1 - y, z]))/((-1 + y)*y*(-1 + z)*z*(-1 + y + z)) + 
        ((-2392*y + 6900*y^2 - 6096*y^3 + 808*y^4 + 1032*y^5 - 252*y^6 - 
           2392*z + 13752*y*z - 24094*y^2*z + 16043*y^3*z - 2972*y^4*z - 
           217*y^5*z - 120*y^6*z + 6900*z^2 - 24094*y*z^2 + 30374*y^2*z^2 - 
           16736*y^3*z^2 + 4742*y^4*z^2 - 1390*y^5*z^2 + 204*y^6*z^2 - 
           6096*z^3 + 16043*y*z^3 - 16736*y^2*z^3 + 9366*y^3*z^3 - 
           3488*y^4*z^3 + 743*y^5*z^3 + 808*z^4 - 2972*y*z^4 + 4742*y^2*z^4 - 
           3488*y^3*z^4 + 1078*y^4*z^4 + 1032*z^5 - 217*y*z^5 - 
           1390*y^2*z^5 + 743*y^3*z^5 - 252*z^6 - 120*y*z^6 + 204*y^2*z^6)*
          Zeta[3])/((-1 + y)^2*(-1 + z)^2*(-1 + y + z)*(y + z)))/144 + 
      ((z*(-8*y + 36*y^2 - 69*y^3 + 70*y^4 - 37*y^5 + 8*y^6 + 4*z - 4*y*z - 
           16*y^2*z + 48*y^3*z - 44*y^4*z + 12*y^5*z - 12*z^2 + 39*y*z^2 - 
           48*y^2*z^2 + 19*y^3*z^2 - 2*y^4*z^2 + 12*z^3 - 35*y*z^3 + 
           34*y^2*z^3 - 11*y^3*z^3 - 4*z^4 + 8*y*z^4 - 4*y^2*z^4)*G[0, 0, z]*
          G[0, 1, y])/((-1 + y)^2*y^2*(-1 + y + z)) + 
        ((-1 + z)^2*(y - z + 2*y*z + z^2)*G[0, 1, y]*G[1, 0, z])/(y*z) + 
        ((y + z)^2*(-2*y + y^2 + z - z^2)*G[0, 1, y]*G[-y, 0, z])/
         (y*(-1 + y + z)) + ((-1 + 2*y + z)*(1 - 3*z + 3*z^2)*G[0, y]*
          G[0, 1, 0, z])/(y*(-1 + y + z)) + 
        (z*(8*y - 28*y^2 + 44*y^3 - 32*y^4 + 8*y^5 - 4*z + 8*y*z - 2*y^2*z - 
           12*y^3*z + 6*y^4*z + 8*z^2 - 23*y*z^2 + 22*y^2*z^2 - 7*y^3*z^2 - 
           4*z^3 + 8*y*z^3 - 4*y^2*z^3)*G[0, z]*G[0, 1, 1, y])/
         ((-1 + y)^2*y^2) + ((-1 + y + z)*(y^3 - 4*y^4 + 6*y^5 - 4*y^6 + 
           y^7 - 4*y^3*z + 14*y^4*z - 18*y^5*z + 10*y^6*z - 2*y^7*z + y*z^2 - 
           12*y^2*z^2 + 36*y^3*z^2 - 30*y^4*z^2 + 8*y^5*z^2 + y^7*z^2 - 
           8*y*z^3 + 42*y^2*z^3 - 66*y^3*z^3 + 32*y^4*z^3 - 2*y^5*z^3 - 
           2*y^6*z^3 + 4*z^4 - 2*y*z^4 - 30*y^2*z^4 + 40*y^3*z^4 - 
           18*y^4*z^4 + 2*y^5*z^4 - 12*z^5 + 32*y*z^5 - 22*y^2*z^5 + 
           4*y^3*z^5 + 2*y^4*z^5 + 12*z^6 - 31*y*z^6 + 26*y^2*z^6 - 
           7*y^3*z^6 - 4*z^7 + 8*y*z^7 - 4*y^2*z^7)*G[1 - y, z]*
          G[0, 1, 1, y])/((-1 + y)^2*y^2*(-1 + z)^2*z*(y + z)) + 
        ((y + z)^2*(-y + y^2 + 2*z - z^2)*(G[0, 0, y]*G[-y, 1 - y, z] + 
           G[-y, z]*G[1, 0, 0, y]))/(z*(-1 + y + z)) + 
        (z*(-8*y + 40*y^2 - 75*y^3 + 66*y^4 - 27*y^5 + 4*y^6 + 4*z - 4*y*z - 
           24*y^2*z + 40*y^3*z - 20*y^4*z + 4*y^5*z - 12*z^2 + 41*y*z^2 - 
           52*y^2*z^2 + 37*y^3*z^2 - 10*y^4*z^2 + 12*z^3 - 37*y*z^3 + 
           38*y^2*z^3 - 13*y^3*z^3 - 4*z^4 + 8*y*z^4 - 4*y^2*z^4)*G[0, z]*
          G[1, 0, 1, y])/((-1 + y)^2*y^2*(-1 + y + z)) + 
        (z*(y^2 - 5*y^3 + 3*y^4 - 3*y^5 + 4*y^6 + 6*y*z - 23*y^2*z + 
           22*y^3*z - 11*y^4*z + 18*y^5*z + 3*z^2 - 27*y*z^2 + 44*y^2*z^2 - 
           19*y^3*z^2 + 25*y^4*z^2 - 9*z^3 + 34*y*z^3 - 20*y^2*z^3 + 
           11*y^3*z^3 + 9*z^4 - 12*y*z^4 - y^2*z^4 - 3*z^5 - y*z^5)*G[0, z]*
          G[1, 1, 0, y])/(y*(-1 + y + z)^2*(y + z)^2) + 
        ((y - 5*y^2 + 10*y^3 - 10*y^4 + 5*y^5 - y^6 - z - 2*y*z + 22*y^2*z - 
           46*y^3*z + 41*y^4*z - 16*y^5*z + 2*y^6*z + 4*z^2 - 24*y^2*z^2 + 
           43*y^3*z^2 - 27*y^4*z^2 + 5*y^5*z^2 - y^6*z^2 - 6*z^3 + 8*y*z^3 - 
           27*y^2*z^3 + 24*y^3*z^3 - 11*y^4*z^3 + 7*z^4 - 31*y*z^4 + 
           82*y^2*z^4 - 43*y^3*z^4 + 7*y^4*z^4 - 13*z^5 + 54*y*z^5 - 
           67*y^2*z^5 + 12*y^3*z^5 + 18*z^6 - 42*y*z^6 + 19*y^2*z^6 - 
           12*z^7 + 12*y*z^7 + 3*z^8)*G[1 - y, z]*G[1, 1, 0, y])/
         (y*(-1 + z)^2*z*(-1 + y + z)^2) + ((-1 + z)^2*(-1 + y + 2*y*z + z^2)*
          (G[1, 0, y]*G[1, 0, z] + G[0, y]*G[1, 1 - y, 0, z]))/
         (z*(-1 + y + z)) + ((y^2 - 3*y^3 + 2*y^4 + 2*y^5 - 3*y^6 + y^7 + 
           2*y*z - 7*y^2*z + 8*y^3*z + 2*y^4*z - 2*y^5*z - 3*y^6*z + z^2 - 
           13*y*z^2 + 28*y^2*z^2 - 20*y^3*z^2 + 19*y^4*z^2 - 27*y^5*z^2 - 
           5*z^3 + 32*y*z^3 - 48*y^2*z^3 + 44*y^3*z^3 - 51*y^4*z^3 + 10*z^4 - 
           38*y*z^4 + 43*y^2*z^4 - 41*y^3*z^4 - 10*z^5 + 22*y*z^5 - 
           17*y^2*z^5 + 5*z^6 - 5*y*z^6 - z^7)*G[0, y]*G[1 - y, 0, 0, z])/
         (y*(-1 + y + z)^2*(y + z)^2) + (z*(-y^2 + 5*y^3 - 9*y^4 - 5*y^5 + 
           14*y^6 - 4*y^7 - 6*y*z + 25*y^2*z - 44*y^3*z + 11*y^4*z + 
           54*y^5*z - 30*y^6*z + 2*y^7*z - 3*z^2 + 39*y*z^2 - 99*y^2*z^2 + 
           86*y^3*z^2 + 54*y^4*z^2 - 85*y^5*z^2 + 12*y^6*z^2 + 15*z^3 - 
           98*y*z^3 + 161*y^2*z^3 - 43*y^3*z^3 - 99*y^4*z^3 + 34*y^5*z^3 - 
           32*z^4 + 129*y*z^4 - 129*y^2*z^4 - 21*y^3*z^4 + 43*y^4*z^4 + 
           38*z^5 - 99*y*z^5 + 52*y^2*z^5 + 17*y^3*z^5 - 27*z^6 + 44*y*z^6 - 
           9*y^2*z^6 + 11*z^7 - 9*y*z^7 - 2*z^8)*G[0, 1, 1, 0, y])/
         (y*(-1 + z)^2*(-1 + y + z)^2*(y + z)^2) + 
        (z*(-1 + 2*y + z)*(-7*y^3 + 29*y^4 - 53*y^5 + 55*y^6 - 32*y^7 + 
           8*y^8 - 18*y^2*z + 76*y^3*z - 149*y^4*z + 174*y^5*z - 115*y^6*z + 
           32*y^7*z - 3*y*z^2 + 37*y^2*z^2 - 104*y^3*z^2 + 163*y^4*z^2 - 
           135*y^5*z^2 + 42*y^6*z^2 + 4*z^3 - 18*y*z^3 + 31*y^2*z^3 - 
           6*y^3*z^3 - 29*y^4*z^3 + 14*y^5*z^3 - 12*z^4 + 51*y*z^4 - 
           84*y^2*z^4 + 55*y^3*z^4 - 14*y^4*z^4 + 12*z^5 - 38*y*z^5 + 
           40*y^2*z^5 - 14*y^3*z^5 - 4*z^6 + 8*y*z^6 - 4*y^2*z^6)*
          G[0, 1 - y, 1, 0, z])/((-1 + y)^2*y^2*(-1 + y + z)^2*(y + z)^2) + 
        (z*(8*y - 36*y^2 + 59*y^3 - 36*y^4 - 5*y^5 + 14*y^6 - 4*y^7 - 4*z - 
           12*y*z + 86*y^2*z - 134*y^3*z + 74*y^4*z - 12*y^6*z + 2*y^7*z + 
           20*z^2 - 43*y*z^2 + y^2*z^2 + 38*y^3*z^2 - 19*y^4*z^2 - y^5*z^2 + 
           2*y^6*z^2 - 40*z^3 + 129*y*z^3 - 158*y^2*z^3 + 105*y^3*z^3 - 
           36*y^4*z^3 + 4*y^5*z^3 + 40*z^4 - 129*y*z^4 + 153*y^2*z^4 - 
           83*y^3*z^4 + 17*y^4*z^4 - 20*z^5 + 55*y*z^5 - 50*y^2*z^5 + 
           15*y^3*z^5 + 4*z^6 - 8*y*z^6 + 4*y^2*z^6)*G[1, 0, 0, 1, y])/
         ((-1 + y)^2*y^2*(-1 + z)^2*(-1 + y + z)) + 
        ((-1 + z)*(-1 + 2*y - 2*y^2 + 3*z - 8*y*z + 6*y^2*z - 3*z^2 + 
           6*y*z^2 + z^3)*G[1, 1, 0, 0, z])/(y*(-1 + y + z)) + 
        (z*(18*y^2 - 40*y^3 + 34*y^4 - 12*y^5 + 6*y*z - 70*y^2*z + 96*y^3*z - 
           50*y^4*z + 6*y^5*z + 3*z^2 - 30*y*z^2 + 105*y^2*z^2 - 72*y^3*z^2 + 
           16*y^4*z^2 - 12*z^3 + 54*y*z^3 - 72*y^2*z^3 + 16*y^3*z^3 + 
           18*z^4 - 42*y*z^4 + 19*y^2*z^4 - 12*z^5 + 12*y*z^5 + 3*z^6)*
          G[1, 1, 1, 0, y])/(y*(-1 + z)^2*(-1 + y + z)^2) + 
        ((-1 + z)*(2*y - 2*y^2 - z - 2*y^2*z + 3*z^2 - 8*y*z^2 + 6*y^2*z^2 - 
           3*z^3 + 6*y*z^3 + z^4)*G[1, 1, 1, 0, z])/(y*z*(-1 + y + z)) + 
        ((-1 + z)^3*(-1 + 2*y + z)*(G[0, y]*G[1, 0, 0, z] + 
           G[1, 1 - y, 1, 0, z]))/(y*(-1 + y + z)) + 
        ((y - z)*(-1 + y + z)*(-4*y^3 + 12*y^4 - 12*y^5 + 4*y^6 + 2*y*z - 
           y^2*z + 14*y^3*z - 41*y^4*z + 34*y^5*z - 8*y^6*z - y*z^2 + 
           4*y^2*z^2 - 29*y^3*z^2 + 54*y^4*z^2 - 32*y^5*z^2 + 4*y^6*z^2 - 
           4*z^3 + 14*y*z^3 - 29*y^2*z^3 + 30*y^3*z^3 - 25*y^4*z^3 + 
           10*y^5*z^3 + 12*z^4 - 41*y*z^4 + 54*y^2*z^4 - 25*y^3*z^4 + 
           4*y^4*z^4 - 12*z^5 + 34*y*z^5 - 32*y^2*z^5 + 10*y^3*z^5 + 4*z^6 - 
           8*y*z^6 + 4*y^2*z^6)*(G[1, y]*G[1 - y, 0, -y, z] + 
           G[1 - y, 0, -y, 1 - y, z]))/((-1 + y)^2*y^2*(-1 + z)^2*z^2) + 
        ((-1 + 2*y + z)*(y^2 - 3*y^3 + 4*y^4 - 3*y^5 + y^6 + 2*y*z - 
           6*y^2*z + 9*y^3*z - 8*y^4*z + 3*y^5*z + z^2 - y*z^2 + 7*y^2*z^2 - 
           13*y^3*z^2 + 6*y^4*z^2 + 5*y*z^3 - 14*y^2*z^3 + 7*y^3*z^3 + z^4 - 
           6*y*z^4 + 3*y^2*z^4)*G[1 - y, 1, 1, 0, z])/((-1 + y)^2*z*
          (y + z)^2) + ((y - z)*(1 - 3*y + 3*y^2 - 3*z + 6*y*z + 3*z^2)*
          (G[1, y]*G[1 - y, -y, 0, z] + G[1 - y, -y, 0, 1 - y, z] + 
           G[1 - y, -y, 1 - y, 0, z]))/(y*z) + 
        ((y - z)*(y + z)^3*(G[1, y]*G[-y, 0, -y, z] + 
           G[0, y]*G[-y, 1 - y, 1 - y, z] + G[-y, 0, -y, 1 - y, z]))/(y*z) + 
        (y*(-12 + 48*y - 72*y^2 + 48*y^3 - 12*y^4 + 27*z - 98*y*z + 
           127*y^2*z - 68*y^3*z + 12*y^4*z + 19*z^2 + 10*y*z^2 - 49*y^2*z^2 + 
           20*y^3*z^2 - 56*z^3 + 42*y*z^3 + 28*z^4 - 14*y*z^4)*G[0, z]*
          Zeta[3])/((-1 + y)^2*(-1 + z)*(-1 + y + z)))/12 + 
      (-(((-4*y^2 + 12*y^3 - 12*y^4 + 4*y^5 + 8*y*z + 4*y^2*z - 40*y^3*z + 
            36*y^4*z - 8*y^5*z - 36*y*z^2 + 16*y^2*z^2 + 52*y^3*z^2 - 
            36*y^4*z^2 + 4*y^5*z^2 + 72*y*z^3 - 48*y^2*z^3 - 24*y^3*z^3 + 
            12*y^4*z^3 + 2*z^4 - 78*y*z^4 + 44*y^2*z^4 + 4*y^3*z^4 - 5*z^5 + 
            44*y*z^5 - 12*y^2*z^5 + 4*z^6 - 10*y*z^6 - z^7)*G[0, 0, y]*
           G[0, 1 - y, z])/((-1 + z)^2*z^2*(-1 + y + z))) - 
        (z*(-y^2 - y^3 + 5*y^4 - 11*y^5 + 8*y^6 + 6*y*z - 19*y^2*z + 
           28*y^3*z - 39*y^4*z + 36*y^5*z + 3*z^2 - 27*y*z^2 + 51*y^2*z^2 - 
           57*y^3*z^2 + 58*y^4*z^2 - 9*z^3 + 38*y*z^3 - 46*y^2*z^3 + 
           43*y^3*z^3 + 10*z^4 - 22*y*z^4 + 17*y^2*z^4 - 5*z^5 + 5*y*z^5 + 
           z^6)*G[0, 0, z]*G[1, 0, y])/(y*(-1 + y + z)^2*(y + z)^2) - 
        ((-1 + z)^2*(-1 + y + 2*y*z + z^2)*G[0, 0, y]*G[1, 0, z])/
         (z*(-1 + y + z)) - ((-y^2 + 5*y^3 - 10*y^4 + 10*y^5 - 5*y^6 + y^7 - 
           2*y*z + 13*y^2*z - 32*y^3*z + 38*y^4*z - 22*y^5*z + 5*y^6*z - 
           z^2 + 7*y*z^2 - 28*y^2*z^2 + 48*y^3*z^2 - 43*y^4*z^2 + 
           17*y^5*z^2 + 3*z^3 - 8*y*z^3 + 20*y^2*z^3 - 44*y^3*z^3 + 
           41*y^4*z^3 - 2*z^4 - 2*y*z^4 - 19*y^2*z^4 + 51*y^3*z^4 - 2*z^5 + 
           2*y*z^5 + 27*y^2*z^5 + 3*z^6 + 3*y*z^6 - z^7)*G[0, 0, y]*
          G[1 - y, 0, z])/(z*(-1 + y + z)^2*(y + z)^2) - 
        ((y^2 - 3*y^3 + 2*y^4 + 2*y^5 - 3*y^6 + y^7 + 2*y*z - 9*y^2*z + 
           12*y^3*z + 4*y^4*z - 10*y^5*z + y^6*z + z^2 - 13*y*z^2 + 
           32*y^2*z^2 - 14*y^3*z^2 - 9*y^4*z^2 - 9*y^5*z^2 - 5*z^3 + 
           32*y*z^3 - 41*y^2*z^3 + 6*y^3*z^3 - 18*y^4*z^3 + 10*z^4 - 
           34*y*z^4 + 17*y^2*z^4 - 9*y^3*z^4 - 9*z^5 + 12*y*z^5 + y^2*z^5 + 
           3*z^6 + y*z^6)*G[1, 0, y]*G[1 - y, 0, z])/(y*(-1 + y + z)^2*
          (y + z)^2) - ((-1 + y + z)*(y^3 - y^4 - y^6 + y^7 - y^3*z + 
           2*y^4*z - 3*y^5*z + 4*y^6*z - 2*y^7*z + y*z^2 + 7*y^2*z^2 - 
           24*y^3*z^2 + 4*y^4*z^2 + 20*y^5*z^2 - 13*y^6*z^2 + y^7*z^2 + 
           3*y*z^3 - 26*y^2*z^3 + 40*y^3*z^3 - 4*y^4*z^3 - 15*y^5*z^3 + 
           6*y^6*z^3 - 4*z^4 + 8*y*z^4 + 9*y^2*z^4 - 12*y^3*z^4 + y^4*z^4 + 
           2*y^5*z^4 + 12*z^5 - 37*y*z^5 + 36*y^2*z^5 - 17*y^3*z^5 + 
           2*y^4*z^5 - 12*z^6 + 33*y*z^6 - 30*y^2*z^6 + 9*y^3*z^6 + 4*z^7 - 
           8*y*z^7 + 4*y^2*z^7)*G[0, 1, y]*G[1 - y, 1 - y, z])/
         ((-1 + y)^2*y^2*(-1 + z)^2*z*(y + z)) - 
        (z*(-8*y + 34*y^2 - 57*y^3 + 48*y^4 - 21*y^5 + 4*y^6 + 4*z - 4*y*z - 
           14*y^2*z + 34*y^3*z - 26*y^4*z + 6*y^5*z - 12*z^2 + 39*y*z^2 - 
           49*y^2*z^2 + 25*y^3*z^2 - 5*y^4*z^2 + 12*z^3 - 35*y*z^3 + 
           34*y^2*z^3 - 11*y^3*z^3 - 4*z^4 + 8*y*z^4 - 4*y^2*z^4)*G[0, z]*
          G[0, 0, 1, y])/((-1 + y)^2*y^2*(-1 + y + z)) - 
        ((y + z)*(-y^2 + y^3 - 2*z + 5*y*z - y^2*z + 6*z^2 - 5*y*z^2 - 3*z^3)*
          G[-y, z]*G[0, 0, 1, y])/(z*(-1 + y + z)) - 
        (z*(y^2 + y^3 - 9*y^4 + 3*y^5 + 4*y^6 - 6*y*z + 19*y^2*z - 36*y^3*z + 
           15*y^4*z + 20*y^5*z - 3*z^2 + 27*y*z^2 - 55*y^2*z^2 + 33*y^3*z^2 + 
           30*y^4*z^2 + 9*z^3 - 38*y*z^3 + 38*y^2*z^3 + 13*y^3*z^3 - 10*z^4 + 
           22*y*z^4 - 5*y^2*z^4 + 5*z^5 - 5*y*z^5 - z^6)*G[0, z]*
          G[0, 1, 0, y])/(y*(-1 + y + z)^2*(y + z)^2) - 
        ((4*y^3 - 8*y^4 + 4*y^5 - 8*y^2*z - 8*y^3*z + 24*y^4*z - 8*y^5*z + 
           28*y^2*z^2 + 4*y^3*z^2 - 24*y^4*z^2 + 4*y^5*z^2 - 44*y^2*z^3 + 
           8*y^3*z^3 + 8*y^4*z^3 - 2*y*z^4 + 32*y^2*z^4 - 4*y^3*z^4 - z^5 + 
           4*y*z^5 - 8*y^2*z^5 + 2*z^6 - 2*y*z^6 - z^7)*G[0, y]*
          G[0, 1 - y, 1 - y, z])/(y*(-1 + z)^2*z^2) - 
        (z*(-4*y + 8*y^2 - 4*y^3 - 8*y^4 + 8*y^5 + 8*y*z - 10*y^2*z - 
           20*y^3*z + 34*y^4*z - 8*y*z^2 - 13*y^2*z^2 + 49*y^3*z^2 - 2*z^3 + 
           2*y*z^3 + 27*y^2*z^3 + 3*z^4 + 3*y*z^4 - z^5)*G[0, z]*
          G[1, 0, 0, y])/((-1 + y + z)^2*(y + z)^2) - 
        ((y - z)*(1 - 3*y + 3*y^2 - 3*z + 6*y*z + 3*z^2)*
          (G[1, 0, y]*G[1 - y, -y, z] + G[0, y]*G[1 - y, -y, 1 - y, z]))/
         (y*z) - ((y + z)^2*(-y + y^2 + 2*z - z^2)*G[0, y]*
          G[-y, 0, 1 - y, z])/(z*(-1 + y + z)) - 
        (z*(8*y - 18*y^2 + 24*y^3 - 26*y^4 + 12*y^5 - 4*z - 20*y*z + 
           50*y^2*z - 60*y^3*z + 40*y^4*z - 6*y^5*z + 20*z^2 - 39*y^2*z^2 + 
           48*y^3*z^2 - 14*y^4*z^2 - 40*z^3 + 40*y*z^3 - 12*y^3*z^3 + 
           40*z^4 - 40*y*z^4 + 7*y^2*z^4 - 20*z^5 + 12*y*z^5 + 4*z^6)*
          G[0, 0, 0, 1, y])/(y^2*(-1 + z)^2*(-1 + y + z)) - 
        (z*(y^2 - 11*y^4 + 42*y^5 - 62*y^6 + 38*y^7 - 8*y^8 - 6*y*z + 
           23*y^2*z - 57*y^3*z + 150*y^4*z - 266*y^5*z + 218*y^6*z - 
           68*y^7*z + 4*y^8*z - 3*z^2 + 42*y*z^2 - 132*y^2*z^2 + 
           266*y^3*z^2 - 471*y^4*z^2 + 494*y^5*z^2 - 222*y^6*z^2 + 
           26*y^7*z^2 + 15*z^3 - 113*y*z^3 + 284*y^2*z^3 - 479*y^3*z^3 + 
           585*y^4*z^3 - 358*y^5*z^3 + 70*y^6*z^3 - 31*z^4 + 156*y*z^4 - 
           312*y^2*z^4 + 409*y^3*z^4 - 314*y^4*z^4 + 92*y^5*z^4 + 34*z^5 - 
           121*y*z^5 + 184*y^2*z^5 - 160*y^3*z^5 + 61*y^4*z^5 - 21*z^6 + 
           53*y*z^6 - 53*y^2*z^6 + 21*y^3*z^6 + 7*z^7 - 12*y*z^7 + 
           5*y^2*z^7 - z^8 + y*z^8)*G[0, 0, 1, 0, y])/((-1 + y)*y*(-1 + z)^2*
          (-1 + y + z)^2*(y + z)^2) - (z*(7*y^3 - 47*y^4 + 125*y^5 - 
           163*y^6 + 104*y^7 - 26*y^8 + 18*y^2*z - 134*y^3*z + 417*y^4*z - 
           652*y^5*z + 521*y^6*z - 192*y^7*z + 22*y^8*z + 3*y*z^2 - 
           83*y^2*z^2 + 418*y^3*z^2 - 895*y^4*z^2 + 925*y^5*z^2 - 
           450*y^6*z^2 + 80*y^7*z^2 + 2*y^8*z^2 - 4*z^3 + 20*y*z^3 + 
           45*y^2*z^3 - 337*y^3*z^3 + 556*y^4*z^3 - 353*y^5*z^3 + 
           69*y^6*z^3 + 8*y^7*z^3 + 20*z^4 - 117*y*z^4 + 234*y^2*z^4 - 
           221*y^3*z^4 + 159*y^4*z^4 - 98*y^5*z^4 + 27*y^6*z^4 - 40*z^5 + 
           209*y*z^5 - 419*y^2*z^5 + 436*y^3*z^5 - 243*y^4*z^5 + 53*y^5*z^5 + 
           40*z^6 - 170*y*z^6 + 267*y^2*z^6 - 192*y^3*z^6 + 51*y^4*z^6 - 
           20*z^7 + 63*y*z^7 - 66*y^2*z^7 + 23*y^3*z^7 + 4*z^8 - 8*y*z^8 + 
           4*y^2*z^8)*G[0, 0, 1, 0, z])/((-1 + y)^2*y^2*(-1 + z)*
          (-1 + y + z)^2*(y + z)^2) - (z*(-4*y + 12*y^2 - 19*y^3 + 38*y^4 - 
           57*y^5 + 38*y^6 - 8*y^7 + 16*y*z - 56*y^2*z + 135*y^3*z - 
           235*y^4*z + 206*y^5*z - 68*y^6*z + 4*y^7*z - 35*y*z^2 + 
           159*y^2*z^2 - 374*y^3*z^2 + 437*y^4*z^2 - 213*y^5*z^2 + 
           26*y^6*z^2 - 2*z^3 + 65*y*z^3 - 272*y^2*z^3 + 458*y^3*z^3 - 
           321*y^4*z^3 + 68*y^5*z^3 + 7*z^4 - 85*y*z^4 + 244*y^2*z^4 - 
           251*y^3*z^4 + 85*y^4*z^4 - 9*z^5 + 60*y*z^5 - 100*y^2*z^5 + 
           51*y^3*z^5 + 5*z^6 - 18*y*z^6 + 13*y^2*z^6 - z^7 + y*z^7)*
          G[0, 1, 0, 0, y])/((-1 + y)*(-1 + z)^2*(-1 + y + z)^2*(y + z)^2) - 
        (z*(4*y^3 - 32*y^4 + 92*y^5 - 124*y^6 + 80*y^7 - 20*y^8 + 12*y^2*z - 
           92*y^3*z + 300*y^4*z - 484*y^5*z + 392*y^6*z - 144*y^7*z + 
           16*y^8*z - 44*y^2*z^2 + 263*y^3*z^2 - 603*y^4*z^2 + 633*y^5*z^2 - 
           295*y^6*z^2 + 40*y^7*z^2 + 6*y^8*z^2 - 4*z^3 + 32*y*z^3 - 
           46*y^2*z^3 - 83*y^3*z^3 + 206*y^4*z^3 - 95*y^5*z^3 - 30*y^6*z^3 + 
           24*y^7*z^3 + 20*z^4 - 137*y*z^4 + 343*y^2*z^4 - 450*y^3*z^4 + 
           396*y^4*z^4 - 221*y^5*z^4 + 53*y^6*z^4 - 40*z^5 + 227*y*z^5 - 
           494*y^2*z^5 + 554*y^3*z^5 - 326*y^4*z^5 + 75*y^5*z^5 + 40*z^6 - 
           179*y*z^6 + 295*y^2*z^6 - 221*y^3*z^6 + 61*y^4*z^6 - 20*z^7 + 
           65*y*z^7 - 70*y^2*z^7 + 25*y^3*z^7 + 4*z^8 - 8*y*z^8 + 4*y^2*z^8)*
          G[0, 1, 0, 0, z])/((-1 + y)^2*y^2*(-1 + z)*(-1 + y + z)^2*
          (y + z)^2) - (z*(-8*y + 36*y^2 - 81*y^3 + 108*y^4 - 85*y^5 + 
           38*y^6 - 8*y^7 + 4*z + 12*y*z - 90*y^2*z + 218*y^3*z - 262*y^4*z + 
           158*y^5*z - 44*y^6*z + 4*y^7*z - 20*z^2 + 40*y*z^2 + 21*y^2*z^2 - 
           171*y^3*z^2 + 205*y^4*z^2 - 93*y^5*z^2 + 14*y^6*z^2 + 40*z^3 - 
           120*y*z^3 + 120*y^2*z^3 - 48*y^4*z^3 + 16*y^5*z^3 - 40*z^4 + 
           120*y*z^4 - 127*y^2*z^4 + 46*y^3*z^4 - 3*y^4*z^4 + 20*z^5 - 
           52*y*z^5 + 44*y^2*z^5 - 12*y^3*z^5 - 4*z^6 + 8*y*z^6 - 4*y^2*z^6)*
          G[0, 1, 0, 1, y])/((-1 + y)^2*y^2*(-1 + z)^2*(-1 + y + z)) - 
        ((-1 + 2*y + z)*(1 - 3*z + 3*z^2)*(G[1, y]*G[0, 1, 0, z] + 
           G[0, 1, 0, 1 - y, z] + G[0, 1, 1 - y, 0, z]))/(y*(-1 + y + z)) - 
        ((y - z)*(2 - 6*y + 7*y^2 - 4*y^3 + y^4 - 6*z + 23*y*z - 34*y^2*z + 
           23*y^3*z - 6*y^4*z + 7*z^2 - 34*y*z^2 + 46*y^2*z^2 - 22*y^3*z^2 + 
           3*y^4*z^2 - 4*z^3 + 23*y*z^3 - 22*y^2*z^3 + 5*y^3*z^3 + z^4 - 
           6*y*z^4 + 3*y^2*z^4)*(G[1, y]*G[0, -y, -y, z] + 
           G[0, -y, -y, 1 - y, z]))/((-1 + y)^2*(-1 + z)^2*(-1 + y + z)) - 
        (z*(7*y^2 - 19*y^3 + 27*y^4 - 25*y^5 + 18*y^6 - 8*y^7 + 6*y*z - 
           53*y^2*z + 118*y^3*z - 133*y^4*z + 86*y^5*z - 40*y^6*z + 4*y^7*z + 
           3*z^2 - 41*y*z^2 + 174*y^2*z^2 - 283*y^3*z^2 + 210*y^4*z^2 - 
           81*y^5*z^2 + 14*y^6*z^2 - 15*z^3 + 110*y*z^3 - 293*y^2*z^3 + 
           308*y^3*z^3 - 117*y^4*z^3 + 16*y^5*z^3 + 31*z^4 - 152*y*z^4 + 
           261*y^2*z^4 - 144*y^3*z^4 + 13*y^4*z^4 - 34*z^5 + 116*y*z^5 - 
           116*y^2*z^5 + 20*y^3*z^5 + 21*z^6 - 47*y*z^6 + 20*y^2*z^6 - 
           7*z^7 + 8*y*z^7 + z^8)*G[1, 0, 1, 0, y])/(y*(-1 + z)^2*
          (-1 + y + z)^2*(y + z)^2) - (z*(2*y - 15*y^2 + 43*y^3 - 43*y^4 + 
           3*y^5 + 18*y^6 - 8*y^7 - 11*y*z + 66*y^2*z - 137*y^3*z + 
           100*y^4*z - 10*y^5*z - 16*y^6*z + 4*y^7*z + 4*z^2 + 3*y*z^2 - 
           72*y^2*z^2 + 134*y^3*z^2 - 82*y^4*z^2 + 15*y^5*z^2 + 2*y^6*z^2 - 
           16*z^3 + 46*y*z^3 - 24*y^2*z^3 - 14*y^3*z^3 + 16*y^4*z^3 - 
           4*y^5*z^3 + 24*z^4 - 75*y*z^4 + 79*y^2*z^4 - 37*y^3*z^4 + 
           5*y^4*z^4 - 16*z^5 + 43*y*z^5 - 38*y^2*z^5 + 11*y^3*z^5 + 4*z^6 - 
           8*y*z^6 + 4*y^2*z^6)*G[1, 0, 1, 1, y])/((-1 + y)^2*y^2*(-1 + z)^2*
          (y + z)) - (z*(2*y - y^2 - 18*y^3 + 39*y^4 - 20*y^5 - 20*y^6 + 
           26*y^7 - 8*y^8 - 5*y*z - 8*y^2*z + 69*y^3*z - 110*y^4*z + 
           42*y^5*z + 36*y^6*z - 28*y^7*z + 4*y^8*z - 4*z^2 + 26*y*z^2 - 
           31*y^2*z^2 - 32*y^3*z^2 + 89*y^4*z^2 - 38*y^5*z^2 - 12*y^6*z^2 + 
           6*y^7*z^2 + 20*z^3 - 101*y*z^3 + 191*y^2*z^3 - 145*y^3*z^3 + 
           25*y^4*z^3 + 6*y^5*z^3 - 40*z^4 + 175*y*z^4 - 298*y^2*z^4 + 
           217*y^3*z^4 - 64*y^4*z^4 + 6*y^5*z^4 + 40*z^5 - 146*y*z^5 + 
           197*y^2*z^5 - 108*y^3*z^5 + 21*y^4*z^5 - 20*z^6 + 57*y*z^6 - 
           54*y^2*z^6 + 17*y^3*z^6 + 4*z^7 - 8*y*z^7 + 4*y^2*z^7)*
          G[1, 1, 0, 1, y])/((-1 + y)^2*y^2*(-1 + z)^2*(-1 + y + z)*
          (y + z)) - ((-1 + z)^3*(-1 + 2*y + z)*(G[1, y]*G[1, 0, 0, z] + 
           G[1, 0, 0, 1 - y, z] + G[1, 0, 1 - y, 0, z] + G[1, 1 - y, 0, 0, 
            z]))/(y*(-1 + y + z)) - ((-1 + z)^2*(y - z + 2*y*z + z^2)*
          (G[1, 0, z]*G[1, 1, y] + G[1, y]*(G[1, 0, 1 - y, z] + 
             G[1, 1 - y, 0, z]) + G[1, 0, 1 - y, 1 - y, z] + 
           G[1, 1 - y, 0, 1 - y, z] + G[1, 1 - y, 1 - y, 0, z]))/(y*z) - 
        ((-1 + y + z)*(-4*y^5 + 12*y^6 - 12*y^7 + 4*y^8 + y^3*z + 3*y^4*z + 
           8*y^5*z - 37*y^6*z + 33*y^7*z - 8*y^8*z + 7*y^3*z^2 - 26*y^4*z^2 + 
           9*y^5*z^2 + 36*y^6*z^2 - 30*y^7*z^2 + 4*y^8*z^2 + y*z^3 + 
           7*y^2*z^3 - 48*y^3*z^3 + 64*y^4*z^3 - 20*y^5*z^3 - 17*y^6*z^3 + 
           9*y^7*z^3 + 3*y*z^4 - 26*y^2*z^4 + 64*y^3*z^4 - 56*y^4*z^4 + 
           17*y^5*z^4 + 2*y^6*z^4 - 4*z^5 + 8*y*z^5 + 9*y^2*z^5 - 
           20*y^3*z^5 + 17*y^4*z^5 - 6*y^5*z^5 + 12*z^6 - 37*y*z^6 + 
           36*y^2*z^6 - 17*y^3*z^6 + 2*y^4*z^6 - 12*z^7 + 33*y*z^7 - 
           30*y^2*z^7 + 9*y^3*z^7 + 4*z^8 - 8*y*z^8 + 4*y^2*z^8)*
          (G[1, y]*G[1 - y, 1 - y, -y, z] + G[1 - y, 1 - y, -y, 1 - y, z]))/
         ((-1 + y)^2*y^2*(-1 + z)^2*z^2*(y + z)) - 
        ((-1 + y + z)*(-4*y^5 + 12*y^6 - 12*y^7 + 4*y^8 - y^3*z + 8*y^4*z + 
           2*y^5*z - 32*y^6*z + 31*y^7*z - 8*y^8*z + 12*y^3*z^2 - 
           42*y^4*z^2 + 30*y^5*z^2 + 22*y^6*z^2 - 26*y^7*z^2 + 4*y^8*z^2 - 
           y*z^3 + 12*y^2*z^3 - 60*y^3*z^3 + 90*y^4*z^3 - 48*y^5*z^3 - 
           4*y^6*z^3 + 7*y^7*z^3 + 8*y*z^4 - 42*y^2*z^4 + 90*y^3*z^4 - 
           84*y^4*z^4 + 34*y^5*z^4 - 2*y^6*z^4 - 4*z^5 + 2*y*z^5 + 
           30*y^2*z^5 - 48*y^3*z^5 + 34*y^4*z^5 - 10*y^5*z^5 + 12*z^6 - 
           32*y*z^6 + 22*y^2*z^6 - 4*y^3*z^6 - 2*y^4*z^6 - 12*z^7 + 
           31*y*z^7 - 26*y^2*z^7 + 7*y^3*z^7 + 4*z^8 - 8*y*z^8 + 4*y^2*z^8)*
          (G[1, 1, y]*G[1 - y, -y, z] + G[1, y]*G[1 - y, -y, 1 - y, z] + 
           G[1 - y, -y, 1 - y, 1 - y, z]))/((-1 + y)^2*y^2*(-1 + z)^2*z^2*
          (y + z)) - ((y + z)^2*(-2*y + y^2 + z - z^2)*
          (G[1, y]*G[-y, 0, 0, z] + G[-y, 0, 0, 1 - y, z] + 
           G[-y, 0, 1 - y, 0, z] + G[-y, 1 - y, 0, 0, z]))/(y*(-1 + y + z)) - 
        ((y - z)*(y + z)^3*(G[1, 1, y]*G[-y, 0, z] + 
           G[1, y]*(G[-y, 0, 1 - y, z] + G[-y, 1 - y, 0, z]) + 
           G[-y, 0, 1 - y, 1 - y, z] + G[-y, 1 - y, 0, 1 - y, z] + 
           G[-y, 1 - y, 1 - y, 0, z]))/(y*z) - 
        ((y + z)*(y^3 + 4*y*z - 3*y^2*z - 3*y*z^2 + z^3)*
          (G[1, 1, y]*G[-y, -y, z] + G[1, y]*G[-y, -y, 1 - y, z] + 
           G[-y, -y, 1 - y, 1 - y, z]))/(y*z) - 
        ((y + z)*(-y^3 + y^4 - 2*y*z + 7*y^2*z - 2*y^3*z + 7*y*z^2 - 
           6*y^2*z^2 - z^3 - 2*y*z^3 + z^4)*(G[0, 1, y]*G[-y, -y, z] + 
           G[1, y]*G[-y, -y, -y, z] + G[-y, -y, -y, 1 - y, z]))/
         (y*z*(-1 + y + z)) - (z*(12 - 27*y - 19*y^2 + 56*y^3 - 28*y^4 - 
           48*z + 98*y*z - 10*y^2*z - 42*y^3*z + 14*y^4*z + 72*z^2 - 
           127*y*z^2 + 49*y^2*z^2 - 48*z^3 + 68*y*z^3 - 20*y^2*z^3 + 12*z^4 - 
           12*y*z^4)*G[0, y]*Zeta[3])/((-1 + y)*(-1 + z)^2*(-1 + y + z)) - 
        (z*(12*y - 44*y^2 + 80*y^3 - 139*y^4 + 222*y^5 - 219*y^6 + 108*y^7 - 
           20*y^8 + 12*z - 96*y*z + 280*y^2*z - 568*y^3*z + 912*y^4*z - 
           1016*y^5*z + 642*y^6*z - 176*y^7*z + 10*y^8*z - 48*z^2 + 
           284*y*z^2 - 826*y^2*z^2 + 1567*y^3*z^2 - 1955*y^4*z^2 + 
           1491*y^5*z^2 - 567*y^6*z^2 + 68*y^7*z^2 + 84*z^3 - 480*y*z^3 + 
           1327*y^2*z^3 - 2020*y^3*z^3 + 1807*y^4*z^3 - 882*y^5*z^3 + 
           164*y^6*z^3 - 91*z^4 + 519*y*z^4 - 1165*y^2*z^4 + 1266*y^3*z^4 - 
           742*y^4*z^4 + 185*y^5*z^4 + 69*z^5 - 340*y*z^5 + 524*y^2*z^5 - 
           360*y^3*z^5 + 107*y^4*z^5 - 33*z^6 + 115*y*z^6 - 103*y^2*z^6 + 
           35*y^3*z^6 + 7*z^7 - 14*y*z^7 + 7*y^2*z^7)*G[1, y]*Zeta[3])/
         ((-1 + y)^2*y*(-1 + z)^2*(-1 + y + z)*(y + z)^2))/12 + 
      ((2*I)/3)*(G[0, 1, y]*(Pi*G[0, -y, z] + Pi*G[1, 1 - y, z]) + 
        Pi*G[0, 1, y]*G[1 - y, 0, z] + Pi*G[1, 0, y]*G[1 - y, 1 - y, z] + 
        Pi*G[0, 1, y]*G[-y, 1 - y, z] + G[1, 0, y]*(Pi*G[0, -y, z] + 
          Pi*G[-y, 1 - y, z]) + Pi*G[1, z]*G[0, 1, 0, y] + 
        Pi*G[1, z]*G[1, 0, 1, y] + G[-y, z]*(Pi*G[0, 1, 0, y] + 
          Pi*G[1, 0, 1, y]) + Pi*G[-y, z]*G[1, 1, 0, y] + 
        G[0, y]*(Pi*G[0, 1 - y, 0, z] + Pi*G[0, -y, 1 - y, z] + 
          Pi*G[1 - y, 0, 1 - y, z] + Pi*G[1 - y, 1, 0, z]) + 
        G[1, y]*(Pi*G[0, 0, -y, z] + Pi*G[1, 0, -y, z] + 
          Pi*G[1, 1 - y, -y, z] + Pi*G[-y, 1 - y, -y, z]) + 
        Pi*G[0, 0, -y, 1 - y, z] + Pi*G[1, 0, 1, 0, z] + 
        Pi*G[1, 0, -y, 1 - y, z] + Pi*G[1, 1 - y, -y, 1 - y, z] + 
        Pi*G[1 - y, 1 - y, 1, 0, z] + Pi*G[-y, 0, 1, 0, z] + 
        Pi*G[-y, 1 - y, 1, 0, z] + Pi*G[-y, 1 - y, -y, 1 - y, z] + 
        Pi*G[1, z]*Zeta[3]) + 
      (((-46*y^3 + 92*y^4 - 46*y^5 - 95*y^2*z + 371*y^3*z - 353*y^4*z + 
           29*y^5*z + 60*y^6*z - 12*y^7*z - 28*y*z^2 + 421*y^2*z^2 - 
           808*y^3*z^2 + 247*y^4*z^2 + 278*y^5*z^2 - 126*y^6*z^2 + 
           6*y^7*z^2 + 9*z^3 + 73*y*z^3 - 609*y^2*z^3 + 474*y^3*z^3 + 
           452*y^4*z^3 - 435*y^5*z^3 + 54*y^6*z^3 - 45*z^4 + 185*y^2*z^4 + 
           393*y^3*z^4 - 675*y^4*z^4 + 168*y^5*z^4 + 96*z^5 - 185*y*z^5 + 
           323*y^2*z^5 - 555*y^3*z^5 + 237*y^4*z^5 - 114*z^6 + 245*y*z^6 - 
           300*y^2*z^6 + 171*y^3*z^6 + 81*z^7 - 132*y*z^7 + 75*y^2*z^7 - 
           33*z^8 + 27*y*z^8 + 6*z^9)*G[0, 1 - y, z]*G[1, 0, y])/
         (y*(-1 + z)^2*(-1 + y + z)^2*(y + z)^2) + 
        ((-3*y^2 + 6*y^3 - 3*y^4 + 3*y^5 - 6*y^6 + 3*y^7 + 49*y^2*z - 
           101*y^3*z + 64*y^4*z - 21*y^5*z + 9*y^6*z + 24*y*z^2 - 
           87*y^2*z^2 + 141*y^3*z^2 - 105*y^4*z^2 + 27*y^5*z^2 - 12*z^3 + 
           24*y*z^3 - 15*y^2*z^3 - 18*y^3*z^3 + 9*y^4*z^3 + 24*z^4 - 
           75*y*z^4 + 78*y^2*z^4 - 27*y^3*z^4 - 12*z^5 + 24*y*z^5 - 
           12*y^2*z^5)*G[0, 1, y]*G[1 - y, 0, z])/((-1 + y)^2*y^2*z) + 
        ((-3*y + 15*y^2 - 30*y^3 + 30*y^4 - 15*y^5 + 3*y^6 + 3*z - 46*y*z + 
           50*y^2*z + 56*y^3*z - 99*y^4*z + 42*y^5*z - 6*y^6*z - 15*z^2 + 
           122*y*z^2 - 166*y^2*z^2 - y^3*z^2 + 84*y^4*z^2 - 27*y^5*z^2 + 
           3*y^6*z^2 + 30*z^3 - 100*y*z^3 + 113*y^2*z^3 - 10*y^3*z^3 - 
           33*y^4*z^3 + 6*y^5*z^3 - 24*z^4 + 27*y*z^4 - 6*y^2*z^4 - 
           15*y^3*z^4 + 6*y^4*z^4 + 3*z^5 + 6*y*z^5 - 9*y^2*z^5 + 6*y^3*z^5 + 
           3*z^6 - 6*y*z^6 + 3*y^2*z^6)*G[0, 1, y]*G[1 - y, -y, z])/
         ((-1 + y)^2*y*(-1 + z)^2*z) + ((-3*y + 3*y^2 + 3*z - 40*y*z + 
           34*y^2*z + 24*y^3*z - 12*y^4*z - 9*z^2 + 141*y*z^2 - 110*y^2*z^2 + 
           24*y^3*z^2 - 24*y^4*z^2 + 9*z^3 - 168*y*z^3 + 136*y^2*z^3 - 
           72*y^3*z^3 + 12*y^4*z^3 - 6*z^4 + 103*y*z^4 - 93*y^2*z^4 + 
           24*y^3*z^4 + 9*z^5 - 48*y*z^5 + 30*y^2*z^5 - 9*z^6 + 15*y*z^6 + 
           3*z^7)*G[1, z]*G[0, 1, 0, y])/(y*(-1 + z)^2*z*(-1 + y + z)) + 
        ((-6*y^3 + 30*y^4 - 60*y^5 + 60*y^6 - 30*y^7 + 6*y^8 - 6*y^2*z + 
           26*y^3*z - 142*y^4*z + 296*y^5*z - 252*y^6*z + 90*y^7*z - 
           12*y^8*z + 6*y*z^2 - 83*y^2*z^2 + 137*y^3*z^2 + 235*y^4*z^2 - 
           565*y^5*z^2 + 330*y^6*z^2 - 66*y^7*z^2 + 6*y^8*z^2 + 6*z^3 - 
           100*y*z^3 + 541*y^2*z^3 - 658*y^3*z^3 - 119*y^4*z^3 + 
           434*y^5*z^3 - 132*y^6*z^3 + 18*y^7*z^3 - 33*z^4 + 379*y*z^4 - 
           1218*y^2*z^4 + 1065*y^3*z^4 - 94*y^4*z^4 - 105*y^5*z^4 + 
           18*y^6*z^4 + 81*z^5 - 666*y*z^5 + 1391*y^2*z^5 - 852*y^3*z^5 + 
           99*y^4*z^5 + 12*y^5*z^5 - 117*z^6 + 658*y*z^6 - 901*y^2*z^6 + 
           342*y^3*z^6 - 9*y^4*z^6 + 108*z^7 - 394*y*z^7 + 336*y^2*z^7 - 
           54*y^3*z^7 - 63*z^8 + 141*y*z^8 - 60*y^2*z^8 + 21*z^9 - 24*y*z^9 - 
           3*z^10)*G[1 - y, z]*G[0, 1, 0, y])/(y*(-1 + z)^2*z*(-1 + y + z)^2*
          (y + z)^2) + ((-3*y^2 + 55*y^3 - 104*y^4 + 58*y^5 - 9*y^6 + 3*y^7 - 
           6*y*z + 128*y^2*z - 339*y^3*z + 241*y^4*z - 15*y^5*z - 9*y^6*z - 
           3*z^2 + 67*y*z^2 - 345*y^2*z^2 + 366*y^3*z^2 - 75*y^5*z^2 + 
           6*z^3 - 113*y*z^3 + 238*y^2*z^3 + 9*y^3*z^3 - 132*y^4*z^3 - 
           3*z^4 + 52*y*z^4 + 9*y^2*z^4 - 96*y^3*z^4 - 3*z^5 + 12*y*z^5 - 
           36*y^2*z^5 + 6*z^6 - 12*y*z^6 - 3*z^7)*G[0, y]*G[0, 1 - y, 0, z])/
         (y*(-1 + y + z)^2*(y + z)^2) + ((-46 + 52*y - 6*y^2 + 3*y^3 + 52*z - 
           18*y*z + 6*y^2*z - 6*z^2 + 6*y*z^2 + 3*z^3)*
          (G[0, -y, z]*G[1, 0, y] + G[0, y]*G[0, -y, 1 - y, z]))/
         (-1 + y + z) + ((-12*y^3 + 24*y^4 - 12*y^5 + 3*y*z + 15*y^2*z + 
           33*y^3*z - 75*y^4*z + 24*y^5*z - 6*z^2 + 43*y*z^2 - 60*y^2*z^2 - 
           33*y^3*z^2 + 78*y^4*z^2 - 12*y^5*z^2 + 21*z^3 - 107*y*z^3 + 
           114*y^2*z^3 - 9*y^3*z^3 - 27*y^4*z^3 - 33*z^4 + 82*y*z^4 - 
           96*y^2*z^4 + 9*y^3*z^4 + 30*z^5 - 30*y*z^5 + 27*y^2*z^5 - 15*z^6 + 
           9*y*z^6 + 3*z^7)*G[0, y]*G[1 - y, 0, 1 - y, z])/
         (y*(-1 + z)^2*z^2) + ((-3 + 9*y - 9*y^2 + 49*z - 12*y*z + 3*y^2*z - 
           3*z^2 + 3*y*z^2 + 3*z^3)*G[0, y]*G[1 - y, 1, 0, z])/z + 
        ((9*y^4 - 9*y^5 + 3*y^6 - 28*y^3*z - 21*y^4*z + 6*y^5*z - 
           98*y^2*z^2 - 18*y^3*z^2 + 9*y^4*z^2 - 28*y*z^3 - 18*y^2*z^3 + 
           12*y^3*z^3 + 9*z^4 - 21*y*z^4 + 9*y^2*z^4 - 9*z^5 + 6*y*z^5 + 
           3*z^6)*(G[1, 0, y]*G[-y, 0, z] + G[0, y]*G[-y, 1 - y, 0, z]))/
         (y*z*(y + z)^2) + ((-12*y^4 + 60*y^5 - 120*y^6 + 120*y^7 - 60*y^8 + 
           12*y^9 + 24*y^3*z - 36*y^4*z - 120*y^5*z + 360*y^6*z - 360*y^7*z + 
           156*y^8*z - 24*y^9*z - 3*y*z^2 + 58*y^2*z^2 - 267*y^3*z^2 + 
           426*y^4*z^2 - 115*y^5*z^2 - 360*y^6*z^2 + 381*y^7*z^2 - 
           132*y^8*z^2 + 12*y^9*z^2 - 6*y*z^3 - 90*y^2*z^3 + 479*y^3*z^3 - 
           814*y^4*z^3 + 515*y^5*z^3 + 18*y^6*z^3 - 138*y^7*z^3 + 
           36*y^8*z^3 + 12*z^4 - 9*y*z^4 - 247*y^3*z^4 + 572*y^4*z^4 - 
           445*y^5*z^4 + 108*y^6*z^4 + 9*y^7*z^4 - 60*z^5 + 183*y*z^5 - 
           154*y^2*z^5 + 152*y^3*z^5 - 220*y^4*z^5 + 141*y^5*z^5 - 
           30*y^6*z^5 + 120*z^6 - 414*y*z^6 + 498*y^2*z^6 - 330*y^3*z^6 + 
           126*y^4*z^6 - 24*y^5*z^6 - 120*z^7 + 387*y*z^7 - 444*y^2*z^7 + 
           231*y^3*z^7 - 42*y^4*z^7 + 60*z^8 - 162*y*z^8 + 144*y^2*z^8 - 
           42*y^3*z^8 - 12*z^9 + 24*y*z^9 - 12*y^2*z^9)*
          (G[1, y]*G[0, 1 - y, -y, z] + G[0, 1 - y, -y, 1 - y, z]))/
         ((-1 + y)^2*y^2*(-1 + z)^2*z^2*(-1 + y + z)) + 
        ((-3*y + 3*y^2 + 6*z - 46*y*z + 34*y^2*z + 24*y^3*z - 12*y^4*z - 
           27*z^2 + 171*y*z^2 - 110*y^2*z^2 + 24*y^3*z^2 - 24*y^4*z^2 + 
           54*z^3 - 228*y*z^3 + 136*y^2*z^3 - 72*y^3*z^3 + 12*y^4*z^3 - 
           66*z^4 + 163*y*z^4 - 93*y^2*z^4 + 24*y^3*z^4 + 54*z^5 - 78*y*z^5 + 
           30*y^2*z^5 - 27*z^6 + 21*y*z^6 + 6*z^7)*
          (G[0, 1, y]*G[1, 1 - y, z] + G[1, z]*G[1, 0, 1, y] + 
           G[1, y]*(G[1, 0, -y, z] + G[1, 1 - y, -y, z]) + 
           G[1, 0, -y, 1 - y, z] + G[1, 1 - y, -y, 1 - y, z]))/
         (y*(-1 + z)^2*z*(-1 + y + z)) + 
        ((-3*y^4 + 12*y^5 - 18*y^6 + 15*y^7 - 15*y^8 + 18*y^9 - 12*y^10 + 
           3*y^11 - 3*y^3*z + 64*y^4*z - 226*y^5*z + 348*y^6*z - 307*y^7*z + 
           196*y^8*z - 96*y^9*z + 24*y^10*z + 3*y^2*z^2 + 107*y^3*z^2 - 
           592*y^4*z^2 + 1239*y^5*z^2 - 1364*y^6*z^2 + 910*y^7*z^2 - 
           387*y^8*z^2 + 84*y^9*z^2 + 3*y*z^3 + 46*y^2*z^3 - 512*y^3*z^3 + 
           1546*y^4*z^3 - 2244*y^5*z^3 + 1806*y^6*z^3 - 801*y^7*z^3 + 
           156*y^8*z^3 - 15*y*z^4 - 62*y^2*z^4 + 536*y^3*z^4 - 1246*y^4*z^4 + 
           1399*y^5*z^4 - 768*y^6*z^4 + 156*y^7*z^4 - 12*z^5 + 126*y*z^5 - 
           380*y^2*z^5 + 520*y^3*z^5 - 260*y^4*z^5 - 30*y^5*z^5 + 
           24*y^6*z^5 + 48*z^6 - 342*y*z^6 + 921*y^2*z^6 - 1140*y^3*z^6 + 
           633*y^4*z^6 - 144*y^5*z^6 - 72*z^7 + 375*y*z^7 - 714*y^2*z^7 + 
           567*y^3*z^7 - 168*y^4*z^7 + 48*z^8 - 171*y*z^8 + 198*y^2*z^8 - 
           75*y^3*z^8 - 12*z^9 + 24*y*z^9 - 12*y^2*z^9)*G[1 - y, 1 - y, 1, 0, 
           z])/((-1 + y)^2*y^2*z*(-1 + y + z)^2*(y + z)^2) + 
        ((3*y^4 - 6*y^5 + 3*y^6 - 46*y*z + 86*y^2*z - 22*y^3*z - 36*y^4*z + 
           24*y^5*z - 6*y^6*z + 86*y*z^2 - 166*y^2*z^2 + 56*y^3*z^2 + 
           39*y^4*z^2 - 18*y^5*z^2 + 3*y^6*z^2 - 22*y*z^3 + 56*y^2*z^3 - 
           10*y^3*z^3 - 24*y^4*z^3 + 6*y^5*z^3 + 3*z^4 - 36*y*z^4 + 
           39*y^2*z^4 - 24*y^3*z^4 + 6*y^4*z^4 - 6*z^5 + 24*y*z^5 - 
           18*y^2*z^5 + 6*y^3*z^5 + 3*z^6 - 6*y*z^6 + 3*y^2*z^6)*
          (G[1, y]*G[1 - y, -y, -y, z] + G[1 - y, -y, -y, 1 - y, z]))/
         ((-1 + y)^2*y*(-1 + z)^2*z) + ((-3*y^4 + 3*y^5 - 46*y*z + 52*y^2*z - 
           6*y^3*z + 9*y^4*z + 52*y*z^2 - 6*y^2*z^2 + 12*y^3*z^2 - 6*y*z^3 + 
           12*y^2*z^3 - 3*z^4 + 9*y*z^4 + 3*z^5)*
          (G[1, y]*G[-y, 1 - y, -y, z] + G[-y, 1 - y, -y, 1 - y, z]))/
         (y*z*(-1 + y + z)) + ((-15*y + 15*y^2 + 21*z - 28*y*z + 4*y^2*z + 
           72*y^3*z - 36*y^4*z - 99*z^2 + 231*y*z^2 - 176*y^2*z^2 + 
           72*y^3*z^2 - 72*y^4*z^2 + 207*z^3 - 444*y*z^3 + 382*y^2*z^3 - 
           216*y^3*z^3 + 36*y^4*z^3 - 258*z^4 + 451*y*z^4 - 327*y^2*z^4 + 
           72*y^3*z^4 + 207*z^5 - 264*y*z^5 + 102*y^2*z^5 - 99*z^6 + 
           69*y*z^6 + 21*z^7)*G[1, z]*Zeta[3])/(y*(-1 + z)^2*z*(-1 + y + z)))/
       36 + (-(((3*y - 58*y^2 + 159*y^3 - 162*y^4 + 67*y^5 - 12*y^6 + 3*y^7 + 
            12*y*z - 26*y^2*z + 55*y^3*z - 86*y^4*z + 51*y^5*z - 6*y^6*z - 
            12*z^2 + 30*y*z^2 + 12*y^2*z^2 - 48*y^3*z^2 + 24*y^4*z^2 - 
            6*y^5*z^2 + 36*z^3 - 132*y*z^3 + 177*y^2*z^3 - 126*y^3*z^3 + 
            33*y^4*z^3 - 36*z^4 + 111*y*z^4 - 114*y^2*z^4 + 39*y^3*z^4 + 
            12*z^5 - 24*y*z^5 + 12*y^2*z^5)*G[0, 1, y]*G[0, 1 - y, z])/
          ((-1 + y)^2*y^2*(-1 + y + z))) - 
        ((-3*y^3 + 15*y^4 - 30*y^5 + 30*y^6 - 15*y^7 + 3*y^8 - 3*y^2*z - 
           10*y^3*z - 34*y^4*z + 152*y^5*z - 153*y^6*z + 54*y^7*z - 6*y^8*z + 
           3*y*z^2 - 83*y^2*z^2 + 224*y^3*z^2 + 16*y^4*z^2 - 352*y^5*z^2 + 
           228*y^6*z^2 - 39*y^7*z^2 + 3*y^8*z^2 + 3*z^3 - 64*y*z^3 + 
           448*y^2*z^3 - 646*y^3*z^3 - 2*y^4*z^3 + 344*y^5*z^3 - 
           105*y^6*z^3 + 12*y^7*z^3 - 12*z^4 + 226*y*z^4 - 879*y^2*z^4 + 
           804*y^3*z^4 - 7*y^4*z^4 - 138*y^5*z^4 + 24*y^6*z^4 + 18*z^5 - 
           348*y*z^5 + 884*y^2*z^5 - 546*y^3*z^5 + 36*y^5*z^5 - 15*z^6 + 
           307*y*z^6 - 550*y^2*z^6 + 225*y^3*z^6 + 12*y^4*z^6 + 15*z^7 - 
           196*y*z^7 + 243*y^2*z^7 - 48*y^3*z^7 - 18*z^8 + 96*y*z^8 - 
           60*y^2*z^8 + 12*z^9 - 24*y*z^9 - 3*z^10)*G[1, 0, y]*
          G[1 - y, 1 - y, z])/(y*(-1 + z)^2*z*(-1 + y + z)^2*(y + z)^2) - 
        ((-3*y + 3*y^2 + 6*z - 46*y*z + 34*y^2*z + 24*y^3*z - 12*y^4*z - 
           27*z^2 + 171*y*z^2 - 110*y^2*z^2 + 24*y^3*z^2 - 24*y^4*z^2 + 
           54*z^3 - 228*y*z^3 + 136*y^2*z^3 - 72*y^3*z^3 + 12*y^4*z^3 - 
           66*z^4 + 163*y*z^4 - 93*y^2*z^4 + 24*y^3*z^4 + 54*z^5 - 78*y*z^5 + 
           30*y^2*z^5 - 27*z^6 + 21*y*z^6 + 6*z^7)*G[1, z]*G[0, 0, 1, y])/
         (y*(-1 + z)^2*z*(-1 + y + z)) - 
        ((-3*y^2 + 6*y^3 - 3*y^4 + 3*y^5 - 6*y^6 + 3*y^7 + 3*y*z + 46*y^2*z - 
           107*y^3*z + 76*y^4*z - 36*y^5*z + 24*y^6*z - 6*y^7*z + 18*y*z^2 - 
           161*y^2*z^2 + 310*y^3*z^2 - 203*y^4*z^2 + 51*y^5*z^2 - 
           18*y^6*z^2 + 3*y^7*z^2 - 12*z^3 - 21*y*z^3 + 160*y^2*z^3 - 
           317*y^3*z^3 + 214*y^4*z^3 - 48*y^5*z^3 + 6*y^6*z^3 + 48*z^4 - 
           105*y*z^4 + 84*y^2*z^4 + 63*y^3*z^4 - 72*y^4*z^4 + 18*y^5*z^4 - 
           72*z^5 + 210*y*z^5 - 228*y^2*z^5 + 78*y^3*z^5 - 6*y^4*z^5 + 
           48*z^6 - 129*y*z^6 + 114*y^2*z^6 - 33*y^3*z^6 - 12*z^7 + 
           24*y*z^7 - 12*y^2*z^7)*G[1 - y, z]*G[0, 0, 1, y])/
         ((-1 + y)^2*y^2*(-1 + z)^2*z) - 
        ((9*y^4 - 9*y^5 + 3*y^6 - 28*y^3*z - 21*y^4*z + 6*y^5*z - 
           98*y^2*z^2 - 18*y^3*z^2 + 9*y^4*z^2 - 28*y*z^3 - 18*y^2*z^3 + 
           12*y^3*z^3 + 9*z^4 - 21*y*z^4 + 9*y^2*z^4 - 9*z^5 + 6*y*z^5 + 
           3*z^6)*G[-y, z]*G[0, 1, 0, y])/(y*z*(y + z)^2) - 
        ((-3*y^3 + 6*y^4 - 3*y^5 + 3*y^6 - 6*y^7 + 3*y^8 - 3*y^2*z + 
           61*y^3*z - 116*y^4*z + 73*y^5*z - 33*y^6*z + 24*y^7*z - 6*y^8*z - 
           6*y*z^2 + 52*y^2*z^2 - 154*y^3*z^2 + 224*y^4*z^2 - 200*y^5*z^2 + 
           135*y^6*z^2 - 54*y^7*z^2 + 3*y^8*z^2 + 9*y*z^3 - 62*y^2*z^3 + 
           110*y^3*z^3 - 181*y^4*z^3 + 211*y^5*z^3 - 123*y^6*z^3 + 
           24*y^7*z^3 + 12*z^4 - 57*y*z^4 + 82*y^2*z^4 - 80*y^3*z^4 + 
           112*y^4*z^4 - 87*y^5*z^4 + 30*y^6*z^4 - 48*z^5 + 198*y*z^5 - 
           273*y^2*z^5 + 210*y^3*z^5 - 93*y^4*z^5 + 18*y^5*z^5 + 72*z^6 - 
           255*y*z^6 + 318*y^2*z^6 - 183*y^3*z^6 + 36*y^4*z^6 - 48*z^7 + 
           135*y*z^7 - 126*y^2*z^7 + 39*y^3*z^7 + 12*z^8 - 24*y*z^8 + 
           12*y^2*z^8)*G[1 - y, z]*G[1, 0, 1, y])/((-1 + y)^2*y^2*(-1 + z)^2*
          z*(y + z)) - ((3 - 52*y + 40*y^2 + 24*y^3 - 12*y^4 - 9*z + 
           156*y*z - 104*y^2*z + 24*y^3*z - 24*y^4*z + 9*z^2 - 168*y*z^2 + 
           112*y^2*z^2 - 72*y^3*z^2 + 12*y^4*z^2 - 6*z^3 + 88*y*z^3 - 
           72*y^2*z^3 + 24*y^3*z^3 + 9*z^4 - 36*y*z^4 + 24*y^2*z^4 - 9*z^5 + 
           12*y*z^5 + 3*z^6)*G[0, y]*G[1, 0, 1 - y, z])/
         (y*(-1 + z)^2*(-1 + y + z)) - ((-3*y + 3*y^2 + 3*z - 40*y*z + 
           34*y^2*z + 24*y^3*z - 12*y^4*z - 9*z^2 + 141*y*z^2 - 110*y^2*z^2 + 
           24*y^3*z^2 - 24*y^4*z^2 + 9*z^3 - 168*y*z^3 + 136*y^2*z^3 - 
           72*y^3*z^3 + 12*y^4*z^3 - 6*z^4 + 103*y*z^4 - 93*y^2*z^4 + 
           24*y^3*z^4 + 9*z^5 - 48*y*z^5 + 30*y^2*z^5 - 9*z^6 + 15*y*z^6 + 
           3*z^7)*(G[1, 0, y]*G[1, 1 - y, z] + G[1, z]*G[1, 1, 0, y]))/
         (y*(-1 + z)^2*z*(-1 + y + z)) - 
        ((-12*y^4 + 60*y^5 - 120*y^6 + 120*y^7 - 60*y^8 + 12*y^9 + 24*y^3*z - 
           36*y^4*z - 120*y^5*z + 360*y^6*z - 360*y^7*z + 156*y^8*z - 
           24*y^9*z + 46*y^2*z^2 - 246*y^3*z^2 + 402*y^4*z^2 - 94*y^5*z^2 - 
           372*y^6*z^2 + 384*y^7*z^2 - 132*y^8*z^2 + 12*y^9*z^2 + 24*y*z^3 - 
           252*y^2*z^3 + 797*y^3*z^3 - 1078*y^4*z^3 + 569*y^5*z^3 + 
           60*y^6*z^3 - 156*y^7*z^3 + 36*y^8*z^3 - 12*z^4 - 36*y*z^4 + 
           426*y^2*z^4 - 1144*y^3*z^4 + 1334*y^4*z^4 - 694*y^5*z^4 + 
           108*y^6*z^4 + 18*y^7*z^4 + 60*z^5 - 117*y*z^5 - 142*y^2*z^5 + 
           716*y^3*z^5 - 802*y^4*z^5 + 345*y^5*z^5 - 48*y^6*z^5 - 120*z^6 + 
           351*y*z^6 - 318*y^2*z^6 - 69*y^3*z^6 + 192*y^4*z^6 - 60*y^5*z^6 + 
           120*z^7 - 351*y*z^7 + 354*y^2*z^7 - 111*y^3*z^7 - 60*z^8 + 
           153*y*z^8 - 126*y^2*z^8 + 33*y^3*z^8 + 12*z^9 - 24*y*z^9 + 
           12*y^2*z^9)*(G[1, y]*G[0, 0, -y, z] + G[0, 0, -y, 1 - y, z]))/
         ((-1 + y)^2*y^2*(-1 + z)^2*z^2*(-1 + y + z)) - 
        ((3*y^2 - 58*y^3 + 159*y^4 - 156*y^5 + 52*y^6 + 6*y*z - 134*y^2*z + 
           418*y^3*z - 470*y^4*z + 192*y^5*z - 12*y^6*z + 3*z^2 - 82*y*z^2 + 
           347*y^2*z^2 - 490*y^3*z^2 + 270*y^4*z^2 - 54*y^5*z^2 + 6*y^6*z^2 - 
           12*z^3 + 118*y*z^3 - 236*y^2*z^3 + 202*y^3*z^3 - 96*y^4*z^3 + 
           18*y^5*z^3 + 18*z^4 - 66*y*z^4 + 99*y^2*z^4 - 84*y^3*z^4 + 
           21*y^4*z^4 - 12*z^5 + 30*y*z^5 - 36*y^2*z^5 + 12*y^3*z^5 + 3*z^6 - 
           6*y*z^6 + 3*y^2*z^6)*G[0, 1, 1, 0, z])/((-1 + y)^2*y*(-1 + y + z)*
          (y + z)^2) - ((-46 + 52*y - 6*y^2 + 3*y^3 + 52*z - 18*y*z + 
           6*y^2*z - 6*z^2 + 6*y*z^2 + 3*z^3)*(G[1, y]*G[0, -y, 0, z] + 
           G[0, -y, 0, 1 - y, z] + G[0, -y, 1 - y, 0, z]))/(-1 + y + z) - 
        ((-6*y + 6*y^2 + 3*z + 52*y*z - 46*y^2*z - 12*z^2 - 34*y*z^2 - 
           12*y^2*z^2 + 18*z^3 - 18*y*z^3 + 6*y^2*z^3 - 12*z^4 + 6*y*z^4 + 
           3*z^5)*G[1, 0, 1, 0, z])/(y*z*(-1 + y + z)) - 
        ((-3*y^4 + 12*y^5 - 18*y^6 + 15*y^7 - 15*y^8 + 18*y^9 - 12*y^10 + 
           3*y^11 - 3*y^3*z + 64*y^4*z - 226*y^5*z + 348*y^6*z - 307*y^7*z + 
           196*y^8*z - 96*y^9*z + 24*y^10*z + 3*y^2*z^2 + 65*y^3*z^2 - 
           340*y^4*z^2 + 603*y^5*z^2 - 500*y^6*z^2 + 244*y^7*z^2 - 
           111*y^8*z^2 + 36*y^9*z^2 + 3*y*z^3 - 26*y^2*z^3 + 28*y^3*z^3 - 
           92*y^4*z^3 + 360*y^5*z^3 - 498*y^6*z^3 + 279*y^7*z^3 - 
           54*y^8*z^3 - 15*y*z^4 + 118*y^2*z^4 - 457*y^3*z^4 + 962*y^4*z^4 - 
           1073*y^5*z^4 + 624*y^6*z^4 - 159*y^7*z^4 + 12*z^5 - 66*y*z^5 + 
           100*y^2*z^5 + 70*y^3*z^5 - 248*y^4*z^5 + 192*y^5*z^5 - 
           72*y^6*z^5 - 48*z^6 + 279*y*z^6 - 615*y^2*z^6 + 699*y^3*z^6 - 
           441*y^4*z^6 + 102*y^5*z^6 + 72*z^7 - 339*y*z^7 + 588*y^2*z^7 - 
           471*y^3*z^7 + 138*y^4*z^7 - 48*z^8 + 162*y*z^8 - 180*y^2*z^8 + 
           66*y^3*z^8 + 12*z^9 - 24*y*z^9 + 12*y^2*z^9)*G[1 - y, 0, 1, 0, z])/
         ((-1 + y)^2*y^2*z*(-1 + y + z)^2*(y + z)^2) - 
        ((-3 + 9*y - 9*y^2 + 49*z - 12*y*z + 3*y^2*z - 3*z^2 + 3*y*z^2 + 
           3*z^3)*(G[1, y]*G[1 - y, 1, 0, z] + G[1 - y, 1, 0, 1 - y, z] + 
           G[1 - y, 1, 1 - y, 0, z]))/z - 
        ((-9*y^4 + 18*y^5 - 12*y^6 + 3*y^7 + 28*y^3*z + 2*y^4*z - 30*y^5*z + 
           6*y^6*z + 98*y^2*z^2 - 108*y^3*z^2 - 27*y^4*z^2 + 3*y^5*z^2 + 
           28*y*z^3 - 108*y^2*z^3 - 24*y^3*z^3 + 6*y^4*z^3 - 9*z^4 + 
           2*y*z^4 - 42*y^2*z^4 + 21*y^3*z^4 + 18*z^5 - 42*y*z^5 + 
           30*y^2*z^5 - 15*z^6 + 21*y*z^6 + 6*z^7)*
          (G[1, 0, y]*G[-y, 1 - y, z] + G[-y, z]*G[1, 1, 0, y] + 
           G[-y, 0, 1, 0, z] + G[-y, 1 - y, 1, 0, z]))/(y*z*(-1 + y + z)*
          (y + z)^2) - ((-21*y^3 + 78*y^4 - 129*y^5 + 129*y^6 - 78*y^7 + 
           21*y^8 - 27*y^2*z + 220*y^3*z - 545*y^4*z + 700*y^5*z - 
           552*y^6*z + 246*y^7*z - 42*y^8*z - 27*y*z^2 + 272*y^2*z^2 - 
           894*y^3*z^2 + 1689*y^4*z^2 - 1895*y^5*z^2 + 1152*y^6*z^2 - 
           318*y^7*z^2 + 21*y^8*z^2 - 21*z^3 + 220*y*z^3 - 894*y^2*z^3 + 
           2212*y^3*z^3 - 3411*y^4*z^3 + 2818*y^5*z^3 - 1074*y^6*z^3 + 
           120*y^7*z^3 + 78*z^4 - 545*y*z^4 + 1689*y^2*z^4 - 3411*y^3*z^4 + 
           3770*y^4*z^4 - 1926*y^5*z^4 + 345*y^6*z^4 - 129*z^5 + 700*y*z^5 - 
           1895*y^2*z^5 + 2818*y^3*z^5 - 1926*y^4*z^5 + 492*y^5*z^5 + 
           129*z^6 - 552*y*z^6 + 1152*y^2*z^6 - 1074*y^3*z^6 + 345*y^4*z^6 - 
           78*z^7 + 246*y*z^7 - 318*y^2*z^7 + 120*y^3*z^7 + 21*z^8 - 
           42*y*z^8 + 21*y^2*z^8)*G[1 - y, z]*Zeta[3])/
         ((-1 + y)^2*y*(-1 + z)^2*z*(y + z)^2))/36 - 
      2*(G[0, y]*G[1, z]*Zeta[3] + G[1, y]*G[1 - y, z]*Zeta[3] + 
        G[1, 0, z]*Zeta[3]) + 2*(G[0, y]*G[1 - y, z]*Zeta[3] + 
        G[1, 1, z]*Zeta[3] + G[1 - y, 0, z]*Zeta[3]) + 
      ((y*z*(-2*y + 2*y^2 - 2*z + 5*y*z + 2*z^2)*(G[0, 0, y]*G[0, 0, z] + 
           G[0, z]*G[0, 0, 0, y] + G[0, y]*G[0, 0, 0, z]))/(-1 + y + z)^2 + 
        (G[0, 1 - y, z] + G[1, 0, z] + G[1 - y, -y, z])*G[0, 0, 1, y] + 
        G[1 - y, 0, z]*G[0, 1, 0, y] + G[1 - y, 1, z]*G[0, 1, 0, y] + 
        G[1, 0, z]*G[1, 1, 0, y] + G[0, 1, y]*G[1 - y, 0, 1 - y, z] + 
        G[0, 1, y]*(G[0, 0, -y, z] + G[1 - y, 0, -y, z]) + 
        G[0, 1, y]*G[1 - y, 1 - y, 0, z] + 
        (y*(-1 + y + z)*(-y + y^2 + 2*z + y*z - 2*z^2)*
          (G[0, 0, y]*G[1 - y, 1 - y, z] + G[1 - y, z]*G[0, 0, 0, y] + 
           G[0, y]*G[1 - y, 1 - y, 1 - y, z]))/z^2 + 
        G[0, 1, y]*G[1 - y, -y, -y, z] + G[1, 0, y]*(G[0, 0, -y, z] + 
          G[0, -y, 0, z] + G[1, 0, 1 - y, z] + G[1, 1 - y, 0, z] + 
          G[1 - y, 0, -y, z] + G[-y, 1 - y, 1 - y, z]) + 
        G[1 - y, z]*G[0, 0, 1, 0, y] + G[-y, z]*G[0, 1, 0, 1, y] + 
        ((y - z)*(-1 + y + z)*(-y^3 + 3*y^4 - 3*y^5 + y^6 + y^2*z + 2*y^3*z - 
           9*y^4*z + 8*y^5*z - 2*y^6*z + y*z^2 - 3*y^2*z^2 - 2*y^3*z^2 + 
           10*y^4*z^2 - 7*y^5*z^2 + y^6*z^2 - z^3 + 2*y*z^3 - 2*y^2*z^3 + 
           y^3*z^3 - 3*y^4*z^3 + 2*y^5*z^3 + 3*z^4 - 9*y*z^4 + 10*y^2*z^4 - 
           3*y^3*z^4 - 3*z^5 + 8*y*z^5 - 7*y^2*z^5 + 2*y^3*z^5 + z^6 - 
           2*y*z^6 + y^2*z^6)*(G[0, -y, z]*G[1, 1, y] + 
           G[1, y]*G[0, -y, 1 - y, z] + G[0, -y, 1 - y, 1 - y, z]))/
         ((-1 + y)^2*y^2*(-1 + z)^2*z^2) + 
        (z*(-1 + 2*y + z)*(-y^3 + 5*y^4 - 11*y^5 + 13*y^6 - 8*y^7 + 2*y^8 - 
           3*y^2*z + 13*y^3*z - 29*y^4*z + 39*y^5*z - 28*y^6*z + 8*y^7*z + 
           4*y^2*z^2 - 15*y^3*z^2 + 31*y^4*z^2 - 30*y^5*z^2 + 10*y^6*z^2 + 
           z^3 - 6*y*z^3 + 14*y^2*z^3 - 11*y^3*z^3 - y^4*z^3 + 2*y^5*z^3 - 
           3*z^4 + 14*y*z^4 - 25*y^2*z^4 + 18*y^3*z^4 - 5*y^4*z^4 + 3*z^5 - 
           10*y*z^5 + 11*y^2*z^5 - 4*y^3*z^5 - z^6 + 2*y*z^6 - y^2*z^6)*
          G[1 - y, 1, 0, 0, z])/((-1 + y)^2*y^2*(-1 + y + z)^2*(y + z)^2) + 
        (z*(-1 + y + z)*(2*y - 2*y^2 - z + y*z + z^2)*
          (G[1, 1, y]*(G[0, 0, z] + G[0, 1 - y, z] + G[1 - y, 0, z]) + 
           G[0, z]*G[1, 1, 1, y] + G[1, y]*(G[0, 0, 0, z] + 
             G[0, 0, 1 - y, z] + G[0, 1 - y, 0, z] + G[0, 1 - y, 1 - y, z] + 
             G[1 - y, 0, 0, z] + G[1 - y, 0, 1 - y, z] + G[1 - y, 1 - y, 0, 
              z]) + G[0, 0, 0, 1 - y, z] + G[0, 0, 1 - y, 0, z] + 
           G[0, 0, 1 - y, 1 - y, z] + G[0, 1 - y, 0, 0, z] + 
           G[0, 1 - y, 0, 1 - y, z] + G[0, 1 - y, 1 - y, 0, z] + 
           G[0, 1 - y, 1 - y, 1 - y, z] + G[1 - y, 0, 0, 0, z] + 
           G[1 - y, 0, 0, 1 - y, z] + G[1 - y, 0, 1 - y, 0, z] + 
           G[1 - y, 0, 1 - y, 1 - y, z] + G[1 - y, 1 - y, 0, 0, z] + 
           G[1 - y, 1 - y, 0, 1 - y, z] + G[1 - y, 1 - y, 1 - y, 0, z]))/
         y^2 + G[0, y]*(G[0, 0, 1 - y, 0, z] + G[0, 0, -y, 1 - y, z] + 
          G[0, 1 - y, 0, 1 - y, z] + G[0, 1 - y, 1, 0, z] + 
          G[0, 1 - y, 1 - y, 0, z] + G[0, -y, 1 - y, 0, z] + 
          G[1, 1 - y, 0, 1 - y, z] + G[1 - y, 0, 0, 1 - y, z] + 
          G[1 - y, 0, 1 - y, 0, z] + G[1 - y, 0, -y, 1 - y, z] + 
          G[1 - y, 1, 0, 1 - y, z] + G[1 - y, 1 - y, 0, 1 - y, z] + 
          G[1 - y, 1 - y, 1, 0, z] + G[-y, 0, 1 - y, 0, z]) + 
        G[1, y]*(G[1, 0, 0, -y, z] + G[1, 0, -y, 0, z] + G[1, 0, -y, -y, z] + 
          G[1, 1 - y, -y, 0, z] + G[1, 1 - y, -y, -y, z] + 
          G[1 - y, -y, -y, -y, z] + G[-y, 0, 1, 0, z] + G[-y, 1 - y, 1, 0, 
           z]) + G[0, 1, 1, 1, 0, z] + G[1, 0, 0, -y, 1 - y, z] + 
        G[1, 0, -y, 0, 1 - y, z] + G[1, 0, -y, 1 - y, 0, z] + 
        G[1, 0, -y, -y, 1 - y, z] + G[1, 1 - y, -y, 0, 1 - y, z] + 
        G[1, 1 - y, -y, 1 - y, 0, z] + G[1, 1 - y, -y, -y, 1 - y, z] + 
        G[1 - y, -y, -y, -y, 1 - y, z] + G[-y, 0, 1, 0, 1 - y, z] + 
        G[-y, 0, 1, 1, 0, z] + G[-y, 0, 1, 1 - y, 0, z] + 
        G[-y, 1 - y, 1, 0, 1 - y, z] + G[-y, 1 - y, 1, 1, 0, z] + 
        G[-y, 1 - y, 1, 1 - y, 0, z] + G[-y, 1 - y, 1 - y, 1, 0, z] + 
        G[0, 1 - y, z]*(G[1, 0, 1, y] + Zeta[3]))/3 + 
      (-(G[0, 1, y]*G[0, 0, 1 - y, z]) - (G[0, -y, z] + G[1, 0, z] + 
          G[1, 1 - y, z])*G[0, 1, 0, y] - G[0, 1, y]*G[0, 1 - y, 0, z] - 
        (y*(-y^2 + 3*y^3 - 3*y^4 + y^5 + z - 4*y*z + 10*y^2*z - 10*y^3*z + 
           3*y^4*z - 5*z^2 + 15*y*z^2 - 14*y^2*z^2 - 3*y^3*z^2 + 4*y^4*z^2 + 
           9*z^3 - 12*y*z^3 - 15*y^2*z^3 + 20*y^3*z^3 - 2*y^4*z^3 - 5*z^4 - 
           14*y*z^4 + 34*y^2*z^4 - 9*y^3*z^4 - 4*z^5 + 24*y*z^5 - 
           14*y^2*z^5 + 6*z^6 - 9*y*z^6 - 2*z^7)*G[1 - y, z]*G[1, 0, 0, y])/
         ((-1 + z)^2*(-1 + y + z)^2*(y + z)^2) - 
        (G[1, 0, z] + G[1, 1 - y, z])*G[1, 0, 1, y] - 
        G[1 - y, -y, z]*G[1, 0, 1, y] - G[-y, 0, z]*G[1, 0, 1, y] - 
        G[-y, 1 - y, z]*G[1, 0, 1, y] - (G[0, -y, z] + G[1 - y, 1, z])*
         G[1, 1, 0, y] - G[1, 0, y]*(G[0, 0, 1 - y, z] + G[0, 1 - y, 1 - y, 
           z] + G[0, -y, 1 - y, z] + G[1, 0, -y, z] + G[1, 1 - y, -y, z] + 
          G[1 - y, 0, 1 - y, z] + G[1 - y, 1, 1 - y, z]) - 
        G[0, 1, y]*G[1 - y, 1 - y, -y, z] - G[0, 1, y]*G[1 - y, -y, 1 - y, 
          z] - G[0, 1, y]*(G[0, 1 - y, -y, z] + G[1, 1 - y, 0, z] + 
          G[-y, 1 - y, 0, z]) - G[1, z]*G[0, 0, 1, 0, y] - 
        G[1, z]*G[0, 1, 0, 1, y] - (z*(-1 + y + z)*(2*y - 2*y^2 - z + y*z + 
           z^2)*G[0, 1, 1, 1, y])/y^2 - (y*z*(-2*y + 2*y^2 - 2*z + 5*y*z + 
           2*z^2)*G[1, 0, 0, 0, y])/(-1 + y + z)^2 - 
        (z*(-2*y + 8*y^2 - 12*y^3 + 6*y^4 + z + 2*y*z - 12*y^2*z + 12*y^3*z - 
           4*z^2 + 6*y*z^2 + 6*z^3 - 10*y*z^3 + 4*y^2*z^3 - 4*z^4 + 4*y*z^4 + 
           z^5)*G[1, 0, 0, 0, z])/(y^2*(-1 + y + z)^2) - 
        G[1, z]*G[1, 0, 1, 0, y] - G[1 - y, z]*G[1, 0, 1, 0, y] - 
        G[1, z]*G[1, 1, 0, 1, y] - G[-y, z]*G[1, 1, 0, 1, y] - 
        G[1, y]*(G[0, 0, -y, 0, z] + G[0, 1 - y, 1, 0, z] + 
          G[0, 1 - y, -y, -y, z] + G[1 - y, 0, -y, 0, z] + 
          G[1 - y, 1 - y, 1, 0, z] + G[1 - y, 1 - y, -y, -y, z] + 
          G[1 - y, -y, 1 - y, -y, z]) - G[0, y]*(G[1, 0, 0, 1 - y, z] + 
          G[1, 0, 1 - y, 0, z] + G[1, 0, -y, 1 - y, z] + 
          G[1, 1 - y, -y, 1 - y, z] + G[-y, 0, 1, 0, z] + 
          G[-y, 1 - y, 0, 1 - y, z] + G[-y, 1 - y, 1, 0, z] + 
          G[-y, 1 - y, 1 - y, 0, z]) - ((-1 + y + z)*(-y^4 + y^5 + 2*y^3*z + 
           y^4*z - 2*y^3*z^2 + 2*y*z^3 - 2*y^2*z^3 - z^4 + y*z^4 + z^5)*
          (G[1, 1, y]*G[-y, 1 - y, z] + G[-y, z]*G[1, 1, 1, y] + 
           G[1, y]*G[-y, 1 - y, 1 - y, z] + G[-y, 1 - y, 1 - y, 1 - y, z]))/
         (y^2*z^2) - G[0, 0, 1, 1, 0, z] - G[0, 0, -y, 0, 1 - y, z] - 
        G[0, 0, -y, 1 - y, 0, z] - G[0, 1, 0, 1, 0, z] - 
        G[0, 1 - y, 1, 0, 1 - y, z] - G[0, 1 - y, 1, 1 - y, 0, z] - 
        G[0, 1 - y, -y, -y, 1 - y, z] - G[1 - y, 0, 1, 1, 0, z] - 
        G[1 - y, 0, -y, 0, 1 - y, z] - G[1 - y, 0, -y, 1 - y, 0, z] - 
        G[1 - y, 1 - y, 1, 0, 1 - y, z] - G[1 - y, 1 - y, 1, 1 - y, 0, z] - 
        G[1 - y, 1 - y, -y, -y, 1 - y, z] - G[1 - y, -y, 1 - y, -y, 1 - y, 
         z] - G[1 - y, 1 - y, z]*(G[0, 0, 1, y] + G[1, 0, 1, y] + Zeta[3]))/
       3 - ((2*I)/3)*(Pi*G[0, 1, y]*G[0, 1 - y, z] + 
        Pi*G[0, 1, y]*G[1 - y, -y, z] + G[1, 0, y]*(Pi*G[0, 1 - y, z] + 
          Pi*G[1, 1 - y, z] + Pi*G[-y, 0, z]) + Pi*G[1, z]*G[0, 0, 1, y] + 
        Pi*G[1, z]*G[1, 1, 0, y] + G[1, y]*(Pi*G[0, 1 - y, -y, z] + 
          Pi*G[0, -y, 0, z] + Pi*G[1 - y, 1, 0, z]) + 
        Pi*G[1, y]*G[1 - y, -y, -y, z] + G[0, y]*(Pi*G[0, 0, 1 - y, z] + 
          Pi*G[1, 0, 1 - y, z] + Pi*G[1 - y, 1 - y, 0, z] + 
          Pi*G[-y, 1 - y, 0, z]) + Pi*G[0, 1, 1, 0, z] + 
        Pi*G[0, 1 - y, -y, 1 - y, z] + Pi*G[0, -y, 0, 1 - y, z] + 
        Pi*G[0, -y, 1 - y, 0, z] + Pi*G[1 - y, 0, 1, 0, z] + 
        Pi*G[1 - y, 1, 0, 1 - y, z] + Pi*G[1 - y, 1, 1 - y, 0, z] + 
        Pi*G[1 - y, -y, -y, 1 - y, z] + G[1 - y, z]*(Pi*G[0, 0, 1, y] + 
          Pi*G[0, 1, 0, y] + Pi*G[1, 0, 1, y] + Pi*Zeta[3])) - 
      (4*(G[0, -y, 0, -y, 1 - y, z] + G[1 - y, 1, 1 - y, 1, 0, z] + 
         G[-y, 1 - y, z]*Zeta[3] + G[1, y]*(G[0, -y, 0, -y, z] + 
           G[-y, z]*Zeta[3])))/3 + 4*Zeta[5]), 
  E2 -> 9/(8*eps^3) - (I/144)*Pi^3 + ((5*I)/72)*Pi*(8 - 29*y + 29*y^2 - 
      29*z + 29*y*z + 29*z^2) + (1997 - 742*y + 742*y^2 - 742*z + 742*y*z + 
      742*z^2)/432 - (Pi^2*(-205 + 182*y + 479*y^2 - 684*y^3 + 228*y^4 + 
       182*z + 646*y*z - 1512*y^2*z + 684*y^3*z + 479*z^2 - 1512*y*z^2 + 
       846*y^2*z^2 - 684*z^3 + 684*y*z^3 + 228*z^4))/(432*(-1 + y + z)^2) + 
    (-(((198*y^2 - 396*y^3 + 198*y^4 + 38*z + 298*y*z - 897*y^2*z + 
          561*y^3*z + 265*z^2 - 942*y*z^2 + 864*y^2*z^2 - 606*z^3 + 
          606*y*z^3 + 303*z^4)*G[0, y])/(z*(-1 + y + z))) - 
      ((38*y + 265*y^2 - 606*y^3 + 303*y^4 + 298*y*z - 942*y^2*z + 
         606*y^3*z + 198*z^2 - 897*y*z^2 + 864*y^2*z^2 - 396*z^3 + 
         561*y*z^3 + 198*z^4)*G[0, z])/(y*(-1 + y + z)))/216 + 
    (Pi^2*G[0, y] + Pi^2*G[0, z] + Pi^2*G[1, y])/48 + (Pi^2*G[1, z])/18 + 
    (I*Pi + (25 - 3*y + 3*y^2 - 3*z + 3*y*z + 3*z^2)/12 + 
      (-G[0, y] - G[0, z] - G[1, y] - G[1 - y, z])/3)/eps^2 - 
    (5*Pi^2*G[1 - y, z])/144 + ((198*y^2 - 396*y^3 + 198*y^4 + 209*y*z - 
       402*y^2*z + 231*y^3*z + 198*z^2 - 402*y*z^2 + 369*y^2*z^2 - 396*z^3 + 
       231*y*z^3 + 198*z^4)*(G[1, y] + G[1 - y, z]))/(216*y*z) - 
    (I/18)*(Pi*(-5 - 3*y + 3*y^2 - 12*z + 12*y*z + 12*z^2)*G[0, y] + 
      Pi*(-5 - 12*y + 12*y^2 - 3*z + 12*y*z + 3*z^2)*G[0, z] + 
      (-5 - 3*y + 3*y^2 - 3*z - 6*y*z + 3*z^2)*(Pi*G[1, y] + 
        Pi*G[1 - y, z])) - (G[1 - y, z]*G[0, 1, y])/4 - 
    (I/12)*(Pi*G[0, 1, y] + Pi*G[1, 0, y]) + 
    (I/12)*(Pi*G[0, y]*G[0, z] + Pi*G[0, y]*G[1 - y, z] + 
      G[1, y]*(Pi*G[0, z] + Pi*G[1 - y, z]) + Pi*G[0, 0, y] + Pi*G[0, 0, z] + 
      Pi*G[0, 1 - y, z] + Pi*G[1, 1, y] + Pi*G[1 - y, 0, z] + 
      Pi*G[1 - y, 1 - y, z]) + 
    (((-10 + 14*y + 8*y^2 - 18*y^3 + 6*y^4 + 14*z + 55*y*z - 90*y^2*z + 
         21*y^3*z + 8*z^2 - 90*y*z^2 + 63*y^2*z^2 - 18*z^3 + 21*y*z^3 + 
         6*z^4)*G[0, y]*G[0, z])/(-1 + y + z)^2 + 
      ((33*y^2 - 66*y^3 + 33*y^4 + 42*y*z - 108*y^2*z + 66*y^3*z - 10*z^2 - 
         45*y*z^2 + 36*y^2*z^2 - 6*z^3 + 3*y*z^3 + 6*z^4)*G[0, y]*
        G[1 - y, z])/z^2 + (-10 - 3*y + 3*y^2 - 18*z + 18*y*z + 18*z^2)*
       G[0, 0, y] + (-10 - 18*y + 18*y^2 - 3*z + 18*y*z + 3*z^2)*G[0, 0, z] + 
      ((-10*y^2 - 6*y^3 + 6*y^4 + 42*y*z - 45*y^2*z + 3*y^3*z + 33*z^2 - 
         108*y*z^2 + 36*y^2*z^2 - 66*z^3 + 66*y*z^3 + 33*z^4)*
        (G[0, z]*G[1, y] + G[0, 1 - y, z] + G[1 - y, 0, z]))/y^2 + 
      (-10 - 3*y + 3*y^2 - 3*z - 12*y*z + 3*z^2)*(G[1, y]*G[1 - y, z] + 
        G[1, 1, y] + G[1 - y, 1 - y, z]))/36 + 
    ((-3*Pi^2)/8 + (I/12)*Pi*(-5 - 6*y + 6*y^2 - 6*z + 6*y*z + 6*z^2) + 
      (5*(-31 - 42*y + 42*y^2 - 42*z + 42*y*z + 42*z^2))/144 - 
      (I/4)*(Pi*G[0, y] + Pi*G[0, z] + Pi*G[1, y] + Pi*G[1 - y, z]) + 
      ((5 + 3*y - 3*y^2 + 12*z - 12*y*z - 12*z^2)*G[0, y] + 
        (5 + 12*y - 12*y^2 + 3*z - 12*y*z - 3*z^2)*G[0, z] + 
        (5 + 3*y - 3*y^2 + 3*z + 6*y*z - 3*z^2)*(G[1, y] + G[1 - y, z]))/36 + 
      (-G[0, 1, y] - G[1, 0, y])/4 + (G[0, y]*G[0, z] + G[0, y]*G[1 - y, z] + 
        G[1, y]*(G[0, z] + G[1 - y, z]) + G[0, 0, y] + G[0, 0, z] + 
        G[0, 1 - y, z] + G[1, 1, y] + G[1 - y, 0, z] + G[1 - y, 1 - y, z])/
       4 + (-(G[1, y]*G[-y, z]) - G[1, 0, z] - G[-y, 1 - y, z])/2)/eps - 
    (I/6)*(Pi*G[1, y]*G[-y, z] + Pi*G[1, 0, z] + Pi*G[-y, 1 - y, z]) + 
    (-(((-10*y^2 - 3*y^3 + 3*y^4 + 42*y*z - 42*y^2*z + 3*y^3*z + 33*z^2 - 
          108*y*z^2 + 33*y^2*z^2 - 66*z^3 + 66*y*z^3 + 33*z^4)*G[0, 1, y])/
        y^2) - ((-10 + 17*y - y^2 - 9*y^3 + 3*y^4 + 20*z + 31*y*z - 
         60*y^2*z + 9*y^3*z - 10*z^2 - 51*y*z^2 + 42*y^2*z^2 + 3*y*z^3)*
        G[1, 0, y])/(-1 + y + z)^2 - 
      ((-20*y^2 + 34*y^3 - 2*y^4 - 18*y^5 + 6*y^6 + 42*y*z - 92*y^2*z + 
         158*y^3*z - 126*y^4*z + 18*y^5*z + 33*z^2 - 258*y*z^2 + 
         448*y^2*z^2 - 342*y^3*z^2 + 90*y^4*z^2 - 132*z^3 + 522*y*z^3 - 
         540*y^2*z^3 + 150*y^3*z^3 + 198*z^4 - 438*y*z^4 + 204*y^2*z^4 - 
         132*z^5 + 132*y*z^5 + 33*z^6)*G[1, 0, z])/(y^2*(-1 + y + z)^2) - 
      ((33*y^4 - 66*y^5 + 33*y^6 + 42*y^3*z - 108*y^4*z + 66*y^5*z - 
         20*y^2*z^2 - 48*y^3*z^2 + 39*y^4*z^2 + 42*y*z^3 - 48*y^2*z^3 + 
         6*y^3*z^3 + 33*z^4 - 108*y*z^4 + 39*y^2*z^4 - 66*z^5 + 66*y*z^5 + 
         33*z^6)*(G[1, y]*G[-y, z] + G[-y, 1 - y, z]))/(y^2*z^2))/36 + 
    (G[0, z]*G[0, 1, y] + G[0, z]*G[1, 0, y] + G[1 - y, z]*G[1, 0, y] + 
      G[0, 1, 1, y] + G[1, 0, 0, y])/12 + 
    (-(G[0, z]*G[0, 0, y]) - G[1 - y, z]*G[0, 0, y] - 
      (G[0, z] + G[1 - y, z])*G[1, 1, y] - 
      G[0, y]*(G[0, 0, z] + G[0, 1 - y, z] + G[1 - y, 0, z]) - 
      G[0, y]*G[1 - y, 1 - y, z] - G[1, y]*(G[0, 0, z] + G[0, 1 - y, z] + 
        G[1 - y, 0, z] + G[1 - y, 1 - y, z]) - G[0, 0, 0, y] - 
      G[0, 0, 0, z] - G[0, 0, 1, y] - G[0, 0, 1 - y, z] - G[0, 1, 0, y] - 
      G[0, 1 - y, 0, z] - G[0, 1 - y, 1 - y, z] - G[1, 0, 1, y] - 
      G[1, 1, 0, y] - G[1, 1, 1, y] - G[1 - y, 0, 0, z] - 
      G[1 - y, 0, 1 - y, z] - G[1 - y, 1 - y, 0, z] - 
      G[1 - y, 1 - y, 1 - y, z])/12 + 
    (-(G[-y, z]*G[0, 1, y]) - G[1, y]*G[1 - y, -y, z] - G[0, 1, 0, z] - 
      G[1 - y, -y, 1 - y, z])/6 + (G[-y, z]*G[1, 0, y] + 
      G[-y, z]*G[1, 1, y] + G[0, y]*(G[1, 0, z] + G[-y, 1 - y, z]) + 
      G[1, y]*(G[0, -y, z] + G[1, 0, z] + G[-y, 0, z] + G[-y, 1 - y, z]) + 
      G[0, -y, 1 - y, z] + G[1, 0, 0, z] + G[1, 0, 1 - y, z] + 
      G[1, 1 - y, 0, z] + G[1 - y, 1, 0, z] + G[-y, 0, 1 - y, z] + 
      G[-y, 1 - y, 0, z] + G[-y, 1 - y, 1 - y, z])/6 + 
    (-(G[1, y]*G[-y, -y, z]) - G[1, 1, 0, z] - G[-y, -y, 1 - y, z])/3 - 
    Zeta[3] + eps*((-481*Pi^4)/5760 + 
      (-((-55283*y + 33823*y^2 + 42920*y^3 - 21460*y^4 - 55283*z + 
           68078*y*z + 52017*y^2*z - 86704*y^3*z + 21892*y^4*z + 33823*z^2 + 
           52017*y*z^2 - 130056*y^2*z^2 + 43784*y^3*z^2 + 42920*z^3 - 
           86704*y*z^3 + 43784*y^2*z^3 - 21460*z^4 + 21892*y*z^4)/
          ((-1 + y)*(-1 + z)*(y + z))) - 
        (Pi^2*(1160*y - 7041*y^2 + 17904*y^3 - 23066*y^4 + 14784*y^5 - 
           3741*y^6 + 1160*z - 14154*y*z + 48977*y^2*z - 82218*y^3*z + 
           72062*y^4*z - 29568*y^5*z + 3741*y^6*z - 7041*z^2 + 48977*y*z^2 - 
           118376*y^2*z^2 + 134865*y^3*z^2 - 73281*y^4*z^2 + 14856*y^5*z^2 + 
           17904*z^3 - 82218*y*z^3 + 134865*y^2*z^3 - 94908*y^3*z^3 + 
           24285*y^4*z^3 - 23066*z^4 + 72062*y*z^4 - 73281*y^2*z^4 + 
           24285*y^3*z^4 + 14784*z^5 - 29568*y*z^5 + 14856*y^2*z^5 - 
           3741*z^6 + 3741*y*z^6))/((-1 + y)*(-1 + z)*(-1 + y + z)^2*
          (y + z)))/2592 - ((7110*y^2 - 28440*y^3 + 42660*y^4 - 28440*y^5 + 
         7110*y^6 + 260*z + 9906*y*z - 49479*y^2*z + 86401*y^3*z - 
         65289*y^4*z + 18201*y^5*z - 770*z^2 - 8342*y*z^2 + 36685*y^2*z^2 - 
         45264*y^3*z^2 + 17691*y^4*z^2 + 1020*z^3 - 2628*y*z^3 + 
         2628*y^2*z^3 - 1020*y^3*z^3 - 510*z^4 + 804*y*z^4 - 510*y^2*z^4)*
        G[0, y])/(1296*(-1 + y)^2*z*(-1 + y + z)) - 
      ((7*I)/144)*(Pi^3*G[0, y] + Pi^3*G[0, z]) - 
      (I/216)*((Pi^3*(-85 + 86*y + 167*y^2 - 252*y^3 + 84*y^4 + 86*z + 
           166*y*z - 504*y^2*z + 252*y^3*z + 167*z^2 - 504*y*z^2 + 
           270*y^2*z^2 - 252*z^3 + 252*y*z^3 + 84*z^4))/(-1 + y + z)^2 + 
        (Pi*(396*y^2 - 792*y^3 + 396*y^4 + 76*z + 596*y*z - 1794*y^2*z + 
           1122*y^3*z + 335*z^2 - 1494*y*z^2 + 1533*y^2*z^2 - 822*z^3 + 
           822*y*z^3 + 411*z^4)*G[0, y])/(z*(-1 + y + z)) + 
        (Pi*(76*y + 335*y^2 - 822*y^3 + 411*y^4 + 596*y*z - 1494*y^2*z + 
           822*y^3*z + 396*z^2 - 1794*y*z^2 + 1533*y^2*z^2 - 792*z^3 + 
           1122*y*z^3 + 396*z^4)*G[0, z])/(y*(-1 + y + z))) - 
      ((3*I)/16)*Pi^3*G[1, y] + (Pi^2*(2*y^2 - 45*y^3 + 147*y^4 - 165*y^5 + 
         20*y^6 + 93*y^7 - 65*y^8 + 13*y^9 + 4*y*z - 102*y^2*z + 471*y^3*z - 
         793*y^4*z + 436*y^5*z + 208*y^6*z - 345*y^7*z + 143*y^8*z - 
         22*y^9*z + 2*z^2 - 73*y*z^2 + 551*y^2*z^2 - 1380*y^3*z^2 + 
         1318*y^4*z^2 - 98*y^5*z^2 - 648*y^6*z^2 + 418*y^7*z^2 - 
         101*y^8*z^2 + 11*y^9*z^2 - 14*z^3 + 269*y*z^3 - 1119*y^2*z^3 + 
         1644*y^3*z^3 - 630*y^4*z^3 - 602*y^5*z^3 + 614*y^6*z^3 - 
         185*y^7*z^3 + 23*y^8*z^3 + 42*z^4 - 433*y*z^4 + 1036*y^2*z^4 - 
         696*y^3*z^4 - 360*y^4*z^4 + 598*y^5*z^4 - 200*y^6*z^4 + 15*y^7*z^4 - 
         70*z^5 + 364*y*z^5 - 412*y^2*z^5 - 140*y^3*z^5 + 432*y^4*z^5 - 
         180*y^5*z^5 + 6*y^6*z^5 + 70*z^6 - 177*y*z^6 + 35*y^2*z^6 + 
         186*y^3*z^6 - 131*y^4*z^6 + 13*y^5*z^6 - 42*z^7 + 63*y*z^7 + 
         7*y^2*z^7 - 45*y^3*z^7 + 17*y^4*z^7 + 14*z^8 - 21*y*z^8 + 
         4*y^2*z^8 + 5*y^3*z^8 - 2*z^9 + 4*y*z^9 - 2*y^2*z^9)*G[1, y])/
       (72*(-1 + y)^2*y*(-1 + z)^2*(-1 + y + z)^2*(y + z)^2) + 
      (I/9)*Pi^3*G[1, z] - (Pi^2*(-3 + 16*y - 16*y^2 + 12*z - 22*y*z + 
         6*y^2*z - 18*z^2 + 6*y*z^2 + 12*z^3 - 3*z^4)*G[1, z])/
       (108*y*(-1 + y + z)) - ((43*I)/144)*Pi^3*G[1 - y, z] + 
      (((-260*y + 770*y^2 - 1020*y^3 + 510*y^4 - 9906*y*z + 8342*y^2*z + 
           2628*y^3*z - 804*y^4*z - 7110*z^2 + 49479*y*z^2 - 36685*y^2*z^2 - 
           2628*y^3*z^2 + 510*y^4*z^2 + 28440*z^3 - 86401*y*z^3 + 
           45264*y^2*z^3 + 1020*y^3*z^3 - 42660*z^4 + 65289*y*z^4 - 
           17691*y^2*z^4 + 28440*z^5 - 18201*y*z^5 - 7110*z^6)*G[0, z])/
         (y*(-1 + z)^2*(-1 + y + z)) + ((7110*y^4 - 14220*y^5 + 7110*y^6 + 
           21185*y^3*z - 45384*y^4*z + 24459*y^5*z + 27934*y^2*z^2 - 
           64836*y^3*z^2 + 33336*y^4*z^2 + 21185*y*z^3 - 64836*y^2*z^3 + 
           31974*y^3*z^3 + 7110*z^4 - 45384*y*z^4 + 33336*y^2*z^4 - 
           14220*z^5 + 24459*y*z^5 + 7110*z^6)*(G[1, y] + G[1 - y, z]))/
         (y*z*(y + z)^2))/1296 + (I/216)*
       (Pi*(1817 - 57*y + 57*y^2 - 57*z + 57*y*z + 57*z^2) + 
        ((396*y^2 - 792*y^3 + 396*y^4 + 418*y*z - 804*y^2*z + 462*y^3*z + 
           396*z^2 - 804*y*z^2 + 543*y^2*z^2 - 792*z^3 + 462*y*z^3 + 396*z^4)*
          (Pi*G[1, y] + Pi*G[1 - y, z]))/(y*z)) - ((11*I)/12)*Pi*G[1 - y, z]*
       G[0, 1, y] - (I/3)*Pi*G[-y, z]*G[0, 1, y] + (43*Pi^2*G[0, 1 - y, z])/
       144 + (5*G[0, 1, y]*G[0, 1 - y, z])/12 + ((7*I)/12)*Pi*G[1 - y, z]*
       G[1, 0, y] - (5*(Pi^2*G[0, 1, y] + Pi^2*G[1, 0, y]))/48 - 
      (3*Pi^2*G[1, 0, z])/8 + (19*(Pi^2*G[0, y]*G[0, z] + 
         Pi^2*G[1, y]*G[1 - y, z] + Pi^2*G[0, 0, y] + Pi^2*G[0, 0, z] + 
         Pi^2*G[1, 1, y]))/144 + (-(Pi^2*G[1, y]*G[1, z]) - 
        Pi^2*G[1, 1 - y, z])/18 + 
      (13*(Pi^2*G[0, z]*G[1, y] + Pi^2*G[0, y]*G[1 - y, z] + 
         Pi^2*G[1 - y, 0, z]))/48 + 
      ((Pi^2*(-55 + 74*y + 59*y^2 - 117*y^3 + 39*y^4 + 70*z + 180*y*z - 
           652*y^2*z + 489*y^3*z - 90*y^4*z + 420*z^2 - 1428*y*z^2 + 
           1547*y^2*z^2 - 609*y^3*z^2 + 45*y^4*z^2 - 1280*z^3 + 2464*y*z^3 - 
           1374*y^2*z^3 + 237*y^3*z^3 + 1445*z^4 - 1734*y*z^4 + 420*y^2*z^4 - 
           750*z^5 + 444*y*z^5 + 150*z^6)*G[0, y])/((-1 + z)^2*
          (-1 + y + z)^2) + (Pi^2*(-55 + 70*y + 420*y^2 - 1280*y^3 + 
           1445*y^4 - 750*y^5 + 150*y^6 + 74*z + 180*y*z - 1428*y^2*z + 
           2464*y^3*z - 1734*y^4*z + 444*y^5*z + 59*z^2 - 652*y*z^2 + 
           1547*y^2*z^2 - 1374*y^3*z^2 + 420*y^4*z^2 - 117*z^3 + 489*y*z^3 - 
           609*y^2*z^3 + 237*y^3*z^3 + 39*z^4 - 90*y*z^4 + 45*y^2*z^4)*
          G[0, z])/((-1 + y)^2*(-1 + y + z)^2) + 
        ((-76*y + 60*y^2 + 408*y^3 - 824*y^4 + 564*y^5 - 132*y^6 - 76*z + 
           156*y*z + 2051*y^2*z - 5196*y^3*z + 4127*y^4*z - 1194*y^5*z + 
           132*y^6*z + 60*z^2 + 2051*y*z^2 - 8708*y^2*z^2 + 11325*y^3*z^2 - 
           5376*y^4*z^2 + 648*y^5*z^2 + 408*z^3 - 5196*y*z^3 + 
           11325*y^2*z^3 - 8628*y^3*z^3 + 2073*y^4*z^3 - 824*z^4 + 
           4127*y*z^4 - 5376*y^2*z^4 + 2073*y^3*z^4 + 564*z^5 - 1194*y*z^5 + 
           648*y^2*z^5 - 132*z^6 + 132*y*z^6)*G[0, y]*G[0, z])/
         ((-1 + y)*(-1 + z)*(-1 + y + z)^2*(y + z)) + 
        ((789*y^3 - 2367*y^4 + 2367*y^5 - 789*y^6 + 1848*y^2*z - 6852*y^3*z + 
           8949*y^4*z - 4734*y^5*z + 789*y^6*z + 929*y*z^2 - 6449*y^2*z^2 + 
           12078*y^3*z^2 - 8925*y^4*z^2 + 2367*y^5*z^2 - 112*z^3 - 
           1948*y*z^3 + 6527*y^2*z^3 - 6828*y^3*z^3 + 2379*y^4*z^3 + 16*z^4 + 
           1277*y*z^4 - 2106*y^2*z^4 + 813*y^3*z^4 + 228*z^5 - 390*y*z^5 + 
           144*y^2*z^5 - 132*z^6 + 132*y*z^6)*G[0, y]*G[1 - y, z])/
         ((-1 + y)*(-1 + z)*z^2*(y + z)) + 
        ((396*y^2 - 792*y^3 + 396*y^4 + 76*z + 530*y*z - 1662*y^2*z + 
           1056*y^3*z + 203*z^2 - 1164*y*z^2 + 1335*y^2*z^2 - 558*z^3 + 
           558*y*z^3 + 279*z^4)*G[0, 0, y])/(z*(-1 + y + z)) + 
        ((76*y + 203*y^2 - 558*y^3 + 279*y^4 + 530*y*z - 1164*y^2*z + 
           558*y^3*z + 396*z^2 - 1662*y*z^2 + 1335*y^2*z^2 - 792*z^3 + 
           1056*y*z^3 + 396*z^4)*G[0, 0, z])/(y*(-1 + y + z)) + 
        ((-112*y^3 + 16*y^4 + 228*y^5 - 132*y^6 + 929*y^2*z - 1948*y^3*z + 
           1277*y^4*z - 390*y^5*z + 132*y^6*z + 1848*y*z^2 - 6449*y^2*z^2 + 
           6527*y^3*z^2 - 2106*y^4*z^2 + 144*y^5*z^2 + 789*z^3 - 6852*y*z^3 + 
           12078*y^2*z^3 - 6828*y^3*z^3 + 813*y^4*z^3 - 2367*z^4 + 
           8949*y*z^4 - 8925*y^2*z^4 + 2379*y^3*z^4 + 2367*z^5 - 4734*y*z^5 + 
           2367*y^2*z^5 - 789*z^6 + 789*y*z^6)*(G[0, z]*G[1, y] + 
           G[0, 1 - y, z] + G[1 - y, 0, z]))/((-1 + y)*y^2*(-1 + z)*(y + z)))/
       216 + (23*Pi^2*G[1 - y, 1 - y, z])/144 + 
      (3*G[1, 0, y]*G[1 - y, 1 - y, z])/4 + 
      (I/18)*((Pi*(-10 + 14*y + 8*y^2 - 18*y^3 + 6*y^4 + 14*z + 55*y*z - 
           90*y^2*z + 21*y^3*z + 8*z^2 - 90*y*z^2 + 63*y^2*z^2 - 18*z^3 + 
           21*y*z^3 + 6*z^4)*G[0, y]*G[0, z])/(-1 + y + z)^2 + 
        (Pi*(33*y^2 - 66*y^3 + 33*y^4 + 42*y*z - 108*y^2*z + 66*y^3*z - 
           10*z^2 - 45*y*z^2 + 36*y^2*z^2 - 6*z^3 + 3*y*z^3 + 6*z^4)*G[0, y]*
          G[1 - y, z])/z^2 + Pi*(-10 - 3*y + 3*y^2 - 18*z + 18*y*z + 18*z^2)*
         G[0, 0, y] + Pi*(-10 - 18*y + 18*y^2 - 3*z + 18*y*z + 3*z^2)*
         G[0, 0, z] + ((-10*y^2 - 6*y^3 + 6*y^4 + 42*y*z - 45*y^2*z + 
           3*y^3*z + 33*z^2 - 108*y*z^2 + 36*y^2*z^2 - 66*z^3 + 66*y*z^3 + 
           33*z^4)*(Pi*G[0, z]*G[1, y] + Pi*G[0, 1 - y, z] + 
           Pi*G[1 - y, 0, z]))/y^2 + (-10 - 3*y + 3*y^2 - 3*z - 12*y*z + 
          3*z^2)*(Pi*G[1, y]*G[1 - y, z] + Pi*G[1, 1, y] + 
          Pi*G[1 - y, 1 - y, z])) - 
      (17*(Pi^2*G[1, y]*G[-y, z] + Pi^2*G[-y, 1 - y, z]))/72 + 
      (-((Pi^2*(-6*y^3 + 42*y^4 - 126*y^5 + 210*y^6 - 210*y^7 + 126*y^8 - 
            42*y^9 + 6*y^10 - 18*y^2*z + 269*y^3*z - 953*y^4*z + 1497*y^5*z - 
            1220*y^6*z + 563*y^7*z - 189*y^8*z + 63*y^9*z - 12*y^10*z - 
            18*y*z^2 + 448*y^2*z^2 - 2205*y^3*z^2 + 4363*y^4*z^2 - 
            4048*y^5*z^2 + 1668*y^6*z^2 - 181*y^7*z^2 - 21*y^8*z^2 - 
            12*y^9*z^2 + 6*y^10*z^2 - 6*z^3 + 269*y*z^3 - 2205*y^2*z^3 + 
            6140*y^3*z^3 - 7478*y^4*z^3 + 3770*y^5*z^3 - 108*y^6*z^3 - 
            502*y^7*z^3 + 135*y^8*z^3 - 15*y^9*z^3 + 42*z^4 - 953*y*z^4 + 
            4363*y^2*z^4 - 7478*y^3*z^4 + 5072*y^4*z^4 - 352*y^5*z^4 - 
            1024*y^6*z^4 + 381*y^7*z^4 - 51*y^8*z^4 - 126*z^5 + 1497*y*z^5 - 
            4048*y^2*z^5 + 3770*y^3*z^5 - 352*y^4*z^5 - 1200*y^5*z^5 + 
            492*y^6*z^5 - 39*y^7*z^5 + 210*z^6 - 1220*y*z^6 + 1668*y^2*z^6 - 
            108*y^3*z^6 - 1024*y^4*z^6 + 492*y^5*z^6 - 18*y^6*z^6 - 210*z^7 + 
            563*y*z^7 - 181*y^2*z^7 - 502*y^3*z^7 + 381*y^4*z^7 - 
            39*y^5*z^7 + 126*z^8 - 189*y*z^8 - 21*y^2*z^8 + 135*y^3*z^8 - 
            51*y^4*z^8 - 42*z^9 + 63*y*z^9 - 12*y^2*z^9 - 15*y^3*z^9 + 
            6*z^10 - 12*y*z^10 + 6*y^2*z^10)*G[1 - y, z])/
          ((-1 + y)^2*y*(-1 + z)^2*z*(-1 + y + z)^2*(y + z)^2)) - 
        ((-148*y^3 + 172*y^4 + 42*y^5 - 66*y^6 + 893*y^2*z - 1636*y^3*z + 
           707*y^4*z - 84*y^5*z + 66*y^6*z + 1848*y*z^2 - 6293*y^2*z^2 + 
           5957*y^3*z^2 - 1626*y^4*z^2 + 78*y^5*z^2 + 789*z^3 - 6852*y*z^3 + 
           11892*y^2*z^3 - 6522*y^3*z^3 + 747*y^4*z^3 - 2367*z^4 + 
           8949*y*z^4 - 8859*y^2*z^4 + 2313*y^3*z^4 + 2367*z^5 - 4734*y*z^5 + 
           2367*y^2*z^5 - 789*z^6 + 789*y*z^6)*G[0, 1, y])/
         ((-1 + y)*y^2*(-1 + z)*(y + z)) - 
        ((-58*y + 18*y^2 + 360*y^3 - 608*y^4 + 354*y^5 - 66*y^6 - 112*z + 
           354*y*z + 1457*y^2*z - 4104*y^3*z + 3047*y^4*z - 708*y^5*z + 
           66*y^6*z + 300*z^2 + 815*y*z^2 - 6062*y^2*z^2 + 8415*y^3*z^2 - 
           3786*y^4*z^2 + 318*y^5*z^2 - 228*z^3 - 2598*y*z^3 + 7311*y^2*z^3 - 
           5850*y^3*z^3 + 1347*y^4*z^3 + 4*z^4 + 1625*y*z^4 - 2844*y^2*z^4 + 
           1215*y^3*z^4 + 36*z^5 - 138*y*z^5 + 120*y^2*z^5)*G[1, 0, y])/
         ((-1 + y)*(-1 + z)*(-1 + y + z)^2*(y + z)) - 
        ((224*y^3 - 540*y^4 + 144*y^5 + 568*y^6 - 528*y^7 + 132*y^8 - 
           871*y^2*z + 3452*y^3*z - 7201*y^4*z + 8058*y^5*z - 3966*y^6*z + 
           528*y^7*z - 1848*y*z^2 + 11114*y^2*z^2 - 24920*y^3*z^2 + 
           26904*y^4*z^2 - 13698*y^5*z^2 + 2448*y^6*z^2 - 789*z^3 + 
           10278*y*z^3 - 33340*y^2*z^3 + 44920*y^3*z^3 - 26601*y^4*z^3 + 
           5496*y^5*z^3 + 3156*z^4 - 20535*y*z^4 + 40767*y^2*z^4 - 
           31644*y^3*z^4 + 8256*y^4*z^4 - 4734*z^5 + 18417*y*z^5 - 
           21615*y^2*z^5 + 7968*y^3*z^5 + 3156*z^6 - 7101*y*z^6 + 
           3945*y^2*z^6 - 789*z^7 + 789*y*z^7)*G[1, 0, z])/
         ((-1 + y)*y^2*(-1 + y + z)^2*(y + z)) - 
        ((396*y^2 - 792*y^3 + 396*y^4 + 418*y*z - 870*y^2*z + 528*y^3*z + 
           396*z^2 - 870*y*z^2 + 543*y^2*z^2 - 792*z^3 + 528*y*z^3 + 396*z^4)*
          (G[1, y]*G[1 - y, z] + G[1, 1, y] + G[1 - y, 1 - y, z]))/(y*z) - 
        ((789*y^4 - 2367*y^5 + 2367*y^6 - 789*y^7 + 1059*y^3*z - 4485*y^4*z + 
           6582*y^5*z - 3945*y^6*z + 789*y^7*z - 278*y^2*z^2 - 1792*y^3*z^2 + 
           5538*y^4*z^2 - 5046*y^5*z^2 + 1578*y^6*z^2 + 1059*y*z^3 - 
           1792*y^2*z^3 + 1696*y^3*z^3 - 1866*y^4*z^3 + 867*y^5*z^3 + 
           789*z^4 - 4485*y*z^4 + 5538*y^2*z^4 - 1866*y^3*z^4 + 24*y^4*z^4 - 
           2367*z^5 + 6582*y*z^5 - 5046*y^2*z^5 + 867*y^3*z^5 + 2367*z^6 - 
           3945*y*z^6 + 1578*y^2*z^6 - 789*z^7 + 789*y*z^7)*
          (G[1, y]*G[-y, z] + G[-y, 1 - y, z]))/((-1 + y)*y^2*(-1 + z)*z^2))/
       216 - (I/18)*((Pi*(-10*y^2 - 3*y^3 + 3*y^4 + 42*y*z - 42*y^2*z + 
           3*y^3*z + 33*z^2 - 108*y*z^2 + 33*y^2*z^2 - 66*z^3 + 66*y*z^3 + 
           33*z^4)*G[0, 1, y])/y^2 + (Pi*(-10 + 17*y - y^2 - 9*y^3 + 3*y^4 + 
           20*z + 31*y*z - 60*y^2*z + 9*y^3*z - 10*z^2 - 51*y*z^2 + 
           42*y^2*z^2 + 3*y*z^3)*G[1, 0, y])/(-1 + y + z)^2 + 
        (Pi*(-20*y^2 + 34*y^3 - 2*y^4 - 18*y^5 + 6*y^6 + 42*y*z - 92*y^2*z + 
           158*y^3*z - 126*y^4*z + 18*y^5*z + 33*z^2 - 258*y*z^2 + 
           448*y^2*z^2 - 342*y^3*z^2 + 90*y^4*z^2 - 132*z^3 + 522*y*z^3 - 
           540*y^2*z^3 + 150*y^3*z^3 + 198*z^4 - 438*y*z^4 + 204*y^2*z^4 - 
           132*z^5 + 132*y*z^5 + 33*z^6)*G[1, 0, z])/(y^2*(-1 + y + z)^2) + 
        ((33*y^4 - 66*y^5 + 33*y^6 + 42*y^3*z - 108*y^4*z + 66*y^5*z - 
           20*y^2*z^2 - 48*y^3*z^2 + 39*y^4*z^2 + 42*y*z^3 - 48*y^2*z^3 + 
           6*y^3*z^3 + 33*z^4 - 108*y*z^4 + 39*y^2*z^4 - 66*z^5 + 66*y*z^5 + 
           33*z^6)*(Pi*G[1, y]*G[-y, z] + Pi*G[-y, 1 - y, z]))/(y^2*z^2)) + 
      G[1, y]*G[0, 0, -y, z] + (11*(G[0, 1, y]*G[1 - y, 1 - y, z] + 
         G[1 - y, z]*G[0, 1, 1, y]))/12 - (I/4)*(Pi*G[0, z]*G[0, 1, y] + 
        Pi*G[0, z]*G[1, 0, y] + Pi*G[0, 1, 1, y] + Pi*G[1, 0, 0, y]) - 
      (7*(G[1, 0, y]*(G[0, 1 - y, z] + G[1 - y, 0, z]) + 
         G[1 - y, z]*G[1, 0, 0, y]))/12 - ((7*I)/12)*
       (G[0, y]*(Pi*G[0, 1 - y, z] + Pi*G[1 - y, 0, z]) + Pi*G[0, 1, 0, y] + 
        Pi*G[1, 0, 1, y]) + (-(G[1, 0, y]*G[-y, 1 - y, z]) - 
        G[-y, z]*G[1, 1, 0, y])/2 + (I/4)*(Pi*G[0, z]*G[0, 0, y] + 
        Pi*G[1 - y, z]*G[0, 0, y] + Pi*G[0, y]*G[0, 0, z] + 
        (Pi*G[0, z] + Pi*G[1 - y, z])*G[1, 1, y] + 
        Pi*G[0, y]*G[1 - y, 1 - y, z] + G[1, y]*(Pi*G[0, 0, z] + 
          Pi*G[0, 1 - y, z] + Pi*G[1 - y, 0, z] + Pi*G[1 - y, 1 - y, z]) + 
        Pi*G[0, 0, 0, y] + Pi*G[0, 0, 0, z] + Pi*G[0, 0, 1, y] + 
        Pi*G[0, 0, 1 - y, z] + Pi*G[0, 1 - y, 0, z] + 
        Pi*G[0, 1 - y, 1 - y, z] + Pi*G[1, 1, 0, y] + Pi*G[1, 1, 1, y] + 
        Pi*G[1 - y, 0, 0, z] + Pi*G[1 - y, 0, 1 - y, z] + 
        Pi*G[1 - y, 1 - y, 0, z] + Pi*G[1 - y, 1 - y, 1 - y, z]) + 
      (((-20*y^2 + 34*y^3 - 2*y^4 - 18*y^5 + 6*y^6 + 84*y*z - 249*y^2*z + 
           252*y^3*z - 87*y^4*z + 66*z^2 - 348*y*z^2 + 555*y^2*z^2 - 
           342*y^3*z^2 + 63*y^4*z^2 - 132*z^3 + 393*y*z^3 - 390*y^2*z^3 + 
           129*y^3*z^3 + 66*z^4 - 132*y*z^4 + 66*y^2*z^4)*G[0, z]*G[0, 1, y])/
         ((-1 + y)^2*y^2) + ((3*y^4 - 10*y*z - 12*y^2*z + 18*y^3*z - 
           12*y*z^2 + 33*y^2*z^2 + 24*y*z^3 + 6*z^4)*G[-y, z]*G[0, 1, y])/
         (y*z) + ((-20*y^2 + 34*y^3 - 2*y^4 - 18*y^5 + 6*y^6 - 34*y*z + 
           87*y^2*z + 88*y^3*z - 177*y^4*z + 36*y^5*z - 20*z^2 + 84*y*z^2 + 
           183*y^2*z^2 - 438*y^3*z^2 + 153*y^4*z^2 + 31*z^3 + 94*y*z^3 - 
           435*y^2*z^3 + 243*y^3*z^3 + z^4 - 174*y*z^4 + 147*y^2*z^4 - 
           18*z^5 + 33*y*z^5 + 6*z^6)*G[0, z]*G[1, 0, y])/
         ((-1 + y + z)^2*(y + z)^2) + ((-10 + 13*y + 10*z - 6*y*z + 3*y*z^2)*
          G[0, y]*G[1, 0, z])/(-1 + y + z) + (20 + 3*y - 3*y^2 + 30*z - 
          30*y*z - 30*z^2)*G[0, 0, 0, y] + (20 + 30*y - 30*y^2 + 3*z - 
          30*y*z - 3*z^2)*G[0, 0, 0, z] + 
        ((20*y^2 - 40*y^3 + 20*y^4 - 84*y*z + 203*y^2*z - 133*y^3*z - 
           25*y^4*z + 51*y^5*z - 12*y^6*z - 66*z^2 + 516*y*z^2 - 
           1009*y^2*z^2 + 710*y^3*z^2 - 91*y^4*z^2 - 60*y^5*z^2 + 6*y^6*z^2 + 
           264*z^3 - 1170*y*z^3 + 1713*y^2*z^3 - 981*y^3*z^3 + 141*y^4*z^3 + 
           21*y^5*z^3 - 396*z^4 + 1260*y*z^4 - 1377*y^2*z^4 + 570*y^3*z^4 - 
           51*y^4*z^4 + 264*z^5 - 654*y*z^5 + 516*y^2*z^5 - 126*y^3*z^5 - 
           66*z^6 + 132*y*z^6 - 66*y^2*z^6)*G[0, 0, 1, y])/
         ((-1 + y)^2*y^2*(-1 + z)^2) + ((-20*y^2 - 3*y^3 + 3*y^4 + 84*y*z - 
           84*y^2*z - 3*y^3*z + 66*z^2 - 216*y*z^2 + 66*y^2*z^2 - 132*z^3 + 
           132*y*z^3 + 66*z^4)*G[0, 1, 1, y])/y^2 + 
        ((-20 + 37*y - 11*y^2 - 9*y^3 + 3*y^4 + 34*z + 71*y*z - 120*y^2*z + 
           15*y^3*z - 2*z^2 - 129*y*z^2 + 93*y^2*z^2 - 18*z^3 + 21*y*z^3 + 
           6*z^4)*G[1, 0, 0, y])/(-1 + y + z)^2 + 
        ((20*y^2 - 40*y^3 + 20*y^4 + 34*y*z - 136*y^2*z + 43*y^3*z + 
           50*y^4*z + 21*y^5*z - 12*y^6*z + 20*z^2 - 152*y*z^2 + 74*y^2*z^2 + 
           334*y^3*z^2 - 196*y^4*z^2 - 48*y^5*z^2 + 6*y^6*z^2 - 68*z^3 + 
           117*y*z^3 + 528*y^2*z^3 - 787*y^3*z^3 + 186*y^4*z^3 + 15*y^5*z^3 + 
           72*z^4 + 242*y*z^4 - 948*y^2*z^4 + 618*y^3*z^4 - 66*y^4*z^4 - 
           2*z^5 - 424*y*z^5 + 576*y^2*z^5 - 168*y^3*z^5 - 46*z^6 + 
           210*y*z^6 - 114*y^2*z^6 + 30*z^7 - 27*y*z^7 - 6*z^8)*
          G[1, 1, 0, y])/((-1 + z)^2*(-1 + y + z)^2*(y + z)^2) + 
        ((-3 + 13*y + 9*z - 6*y*z - 9*z^2 + 3*y*z^2 + 3*z^3)*
          (G[1, y]*G[1, 0, z] + G[1, 0, 1 - y, z] + G[1, 1 - y, 0, z]))/y + 
        (20 + 3*y - 3*y^2 + 3*z + 24*y*z - 3*z^2)*(G[1 - y, z]*G[1, 1, y] + 
          G[1, y]*G[1 - y, 1 - y, z] + G[1, 1, 1, y] + G[1 - y, 1 - y, 1 - y, 
           z]))/36 - ((7*I)/6)*(Pi*G[1, y]*G[1 - y, -y, z] + 
        Pi*G[0, 1, 0, z] + Pi*G[1 - y, -y, 1 - y, z]) + 
      (((22*y^2 - 44*y^3 + 22*y^4 + 28*y*z - 116*y^2*z + 132*y^3*z - 
           44*y^4*z - 10*z^2 - 83*y*z^2 + 187*y^2*z^2 - 132*y^3*z^2 + 
           22*y^4*z^2 + 18*z^3 + 85*y*z^3 - 118*y^2*z^3 + 44*y^3*z^3 - 
           4*z^4 - 31*y*z^4 + 23*y^2*z^4 - 6*z^5 + y*z^5 + 2*z^6)*G[0, y]*
          G[0, 1 - y, z])/((-1 + z)^2*z^2) + 
        ((-y^2 + 5*y^3 - 10*y^4 + 10*y^5 - 5*y^6 + y^7 - 2*y*z + 25*y^2*z - 
           58*y^3*z + 56*y^4*z - 30*y^5*z + 11*y^6*z - 2*y^7*z - z^2 + 
           33*y*z^2 - 130*y^2*z^2 + 131*y^3*z^2 - 56*y^4*z^2 + 33*y^5*z^2 - 
           11*y^6*z^2 + y^7*z^2 + 15*z^3 - 126*y*z^3 + 186*y^2*z^3 - 
           8*y^3*z^3 - 36*y^4*z^3 - 18*y^5*z^3 + 3*y^6*z^3 - 48*z^4 + 
           159*y*z^4 + 36*y^2*z^4 - 225*y^3*z^4 + 74*y^4*z^4 + y^5*z^4 + 
           60*z^5 - 12*y*z^5 - 268*y^2*z^5 + 216*y^3*z^5 - 30*y^4*z^5 - 
           25*z^6 - 111*y*z^6 + 191*y^2*z^6 - 61*y^3*z^6 - 9*z^7 + 68*y*z^7 - 
           39*y^2*z^7 + 10*z^8 - 9*y*z^8 - 2*z^9)*G[1 - y, z]*G[1, 0, y])/
         ((-1 + z)^2*z*(-1 + y + z)^2*(y + z)^2) + 
        ((-10*y^2 + 18*y^3 - 4*y^4 - 6*y^5 + 2*y^6 - 18*y*z + 50*y^2*z + 
           13*y^3*z - 56*y^4*z + 11*y^5*z - 10*z^2 + 50*y*z^2 + 34*y^2*z^2 - 
           138*y^3*z^2 + 48*y^4*z^2 + 18*z^3 + 13*y*z^3 - 138*y^2*z^3 + 
           78*y^3*z^3 - 4*z^4 - 56*y*z^4 + 48*y^2*z^4 - 6*z^5 + 11*y*z^5 + 
           2*z^6)*G[0, y]*G[1 - y, 0, z])/((-1 + y + z)^2*(y + z)^2) + 
        G[1 - y, z]*G[0, 0, 1, y] + ((-20*y^4 + 76*y^5 - 100*y^6 + 40*y^7 + 
           20*y^8 - 20*y^9 + 4*y^10 - 14*y^3*z + 60*y^4*z - 14*y^5*z - 
           198*y^6*z + 288*y^7*z - 142*y^8*z + 20*y^9*z + 58*y^2*z^2 - 
           336*y^3*z^2 + 934*y^4*z^2 - 1472*y^5*z^2 + 1282*y^6*z^2 - 
           552*y^7*z^2 + 86*y^8*z^2 + 72*y*z^3 - 620*y^2*z^3 + 2021*y^3*z^3 - 
           3329*y^4*z^3 + 2933*y^5*z^3 - 1301*y^6*z^3 + 224*y^7*z^3 + 
           22*z^4 - 392*y*z^4 + 1832*y^2*z^4 - 3796*y^3*z^4 + 3929*y^4*z^4 - 
           1978*y^5*z^4 + 385*y^6*z^4 - 88*z^5 + 789*y*z^5 - 2347*y^2*z^5 + 
           3132*y^3*z^5 - 1937*y^4*z^5 + 455*y^5*z^5 + 132*z^6 - 734*y*z^6 + 
           1409*y^2*z^6 - 1140*y^3*z^6 + 335*y^4*z^6 - 88*z^7 + 309*y*z^7 - 
           354*y^2*z^7 + 133*y^3*z^7 + 22*z^8 - 44*y*z^8 + 22*y^2*z^8)*
          G[0, 1, 0, z])/((-1 + y)^2*y^2*(-1 + y + z)^2*(y + z)^2) + 
        ((22*y^4 - 88*y^5 + 132*y^6 - 88*y^7 + 22*y^8 + y^2*z + 23*y^3*z - 
           162*y^4*z + 382*y^5*z - 419*y^6*z + 219*y^7*z - 44*y^8*z + y*z^2 - 
           26*y^2*z^2 - 28*y^3*z^2 + 312*y^4*z^2 - 571*y^5*z^2 + 
           464*y^6*z^2 - 174*y^7*z^2 + 22*y^8*z^2 + 23*y*z^3 - 28*y^2*z^3 + 
           56*y^3*z^3 - 231*y^4*z^3 + 332*y^5*z^3 - 195*y^6*z^3 + 
           43*y^7*z^3 + 22*z^4 - 162*y*z^4 + 312*y^2*z^4 - 231*y^3*z^4 + 
           94*y^4*z^4 - 53*y^5*z^4 + 20*y^6*z^4 - 88*z^5 + 382*y*z^5 - 
           571*y^2*z^5 + 332*y^3*z^5 - 53*y^4*z^5 - 6*y^5*z^5 + 132*z^6 - 
           419*y*z^6 + 464*y^2*z^6 - 195*y^3*z^6 + 20*y^4*z^6 - 88*z^7 + 
           219*y*z^7 - 174*y^2*z^7 + 43*y^3*z^7 + 22*z^8 - 44*y*z^8 + 
           22*y^2*z^8)*(G[1, y]*G[1 - y, -y, z] + G[1 - y, -y, 1 - y, z]))/
         ((-1 + y)^2*y^2*(-1 + z)^2*z^2))/12 + G[1, y]*G[1 - y, -y, -y, z] + 
      (I/3)*(Pi*G[-y, z]*G[1, 0, y] + G[1, y]*(Pi*G[0, -y, z] + 
          Pi*G[1, 0, z] + Pi*G[-y, 0, z]) + G[0, y]*(Pi*G[1, 0, z] + 
          Pi*G[-y, 1 - y, z]) + Pi*G[0, -y, 1 - y, z] + 
        Pi*G[1, 0, 1 - y, z] + Pi*G[1, 1 - y, 0, z] + Pi*G[1 - y, 1, 0, z] + 
        Pi*G[-y, 0, 1 - y, z] + Pi*G[-y, 1 - y, 0, z]) + 
      (G[1, 0, y]*G[-y, 0, z] + G[0, 1, y]*(G[0, -y, z] + G[-y, 0, z]) + 
        G[0, 1, y]*G[-y, 1 - y, z] + G[-y, z]*(G[0, 1, 1, y] + 
          G[1, 0, 1, y]) + G[0, y]*(G[1, 0, 1 - y, z] + G[-y, 1 - y, 0, z]))/
       3 - (I/2)*(Pi*G[-y, z]*G[1, 1, y] + Pi*G[1, y]*G[-y, 1 - y, z] + 
        Pi*G[1, 0, 0, z] + Pi*G[-y, 1 - y, 1 - y, z]) - 
      ((2*I)/3)*(Pi*G[1, y]*G[-y, -y, z] + Pi*G[1, 1, 0, z] + 
        Pi*G[-y, -y, 1 - y, z]) + (Pi^2*G[1, 1, z] + 
        ((-20*y^2 + 31*y^3 + 7*y^4 - 27*y^5 + 9*y^6 + 42*y*z - 89*y^2*z + 
           161*y^3*z - 141*y^4*z + 27*y^5*z + 33*z^2 - 258*y*z^2 + 
           439*y^2*z^2 - 339*y^3*z^2 + 96*y^4*z^2 - 132*z^3 + 522*y*z^3 - 
           531*y^2*z^3 + 147*y^3*z^3 + 198*z^4 - 438*y*z^4 + 201*y^2*z^4 - 
           132*z^5 + 132*y*z^5 + 33*z^6)*G[1, 0, 0, z])/
         (y^2*(-1 + y + z)^2) + ((-3 + 16*y - 16*y^2 + 12*z - 22*y*z + 
           6*y^2*z - 18*z^2 + 6*y*z^2 + 12*z^3 - 3*z^4)*G[1, 1, 0, z])/
         (y*(-1 + y + z)) + ((33*y^4 - 66*y^5 + 33*y^6 + 42*y^3*z - 
           108*y^4*z + 66*y^5*z - 20*y^2*z^2 - 45*y^3*z^2 + 36*y^4*z^2 + 
           42*y*z^3 - 45*y^2*z^3 - 3*y^3*z^3 + 33*z^4 - 108*y*z^4 + 
           36*y^2*z^4 - 66*z^5 + 66*y*z^5 + 33*z^6)*(G[-y, z]*G[1, 1, y] + 
           G[1, y]*G[-y, 1 - y, z] + G[-y, 1 - y, 1 - y, z]))/(y^2*z^2) + 
        ((3*y^4 - 10*y*z - 6*y^2*z + 12*y^3*z - 6*y*z^2 + 18*y^2*z^2 + 
           12*y*z^3 + 3*z^4)*(G[1, y]*G[-y, -y, z] + G[-y, -y, 1 - y, z]))/
         (y*z))/18 + G[0, 0, -y, 1 - y, z] + G[0, 1, 1, 0, z] - 
      (5*(G[0, 1, 0, 1, y] + G[0, 1, 1, 0, y] + G[1, 0, 0, 1, y] + 
         G[1, 0, 1, 0, y]))/12 + (7*(G[0, 0, y]*G[0, 1 - y, z] + 
         G[0, 0, y]*G[1 - y, 0, z] + G[0, z]*G[0, 1, 0, y] + 
         G[0, z]*G[1, 0, 1, y] + G[1 - y, z]*(G[1, 0, 1, y] + 
           G[1, 1, 0, y]) + G[0, y]*(G[0, 1 - y, 0, z] + G[0, 1 - y, 1 - y, 
            z] + G[1 - y, 0, 0, z] + G[1 - y, 0, 1 - y, z]) + 
         G[0, 1, 0, 0, y] + G[1, 0, 1, 1, y]))/12 + 
      (G[0, 0, z]*G[0, 1, y] + G[0, 0, z]*G[1, 0, y] + 
        G[0, 1, y]*G[1 - y, 0, z] + G[0, z]*G[0, 1, 1, y] + 
        G[0, z]*G[1, 0, 0, y] + G[0, 0, 0, 1, y] + G[0, 0, 1, 0, y] + 
        G[0, 1, 1, 1, y] + G[1, 0, 0, 0, y] + G[1, 1, 0, 1, y] + 
        G[1, 1, 1, 0, y])/4 + G[1 - y, 1 - y, 1, 0, z] + 
      (-(G[0, 0, y]*G[0, 0, z]) - G[0, 0, y]*G[1 - y, 1 - y, z] - 
        G[1, 1, y]*(G[0, 0, z] + G[0, 1 - y, z] + G[1 - y, 0, z] + 
          G[1 - y, 1 - y, z]) - G[0, z]*G[0, 0, 0, y] - 
        G[1 - y, z]*G[0, 0, 0, y] - G[0, z]*G[0, 0, 1, y] - 
        G[0, z]*G[1, 1, 0, y] - (G[0, z] + G[1 - y, z])*G[1, 1, 1, y] - 
        G[0, y]*(G[0, 0, 0, z] + G[1 - y, 1 - y, 1 - y, z]) - 
        G[1, y]*(G[0, 0, 0, z] + G[0, 0, 1 - y, z] + G[0, 1 - y, 0, z] + 
          G[0, 1 - y, 1 - y, z] + G[1 - y, 0, 0, z] + G[1 - y, 0, 1 - y, z] + 
          G[1 - y, 1 - y, 0, z] + G[1 - y, 1 - y, 1 - y, z]) - 
        G[0, 0, 0, 0, y] - G[0, 0, 0, 0, z] - G[0, 0, 0, 1 - y, z] - 
        G[0, 0, 1, 1, y] - G[0, 0, 1 - y, 0, z] - G[0, 0, 1 - y, 1 - y, z] - 
        G[0, 1 - y, 0, 0, z] - G[0, 1 - y, 0, 1 - y, z] - 
        G[0, 1 - y, 1 - y, 0, z] - G[0, 1 - y, 1 - y, 1 - y, z] - 
        G[1, 1, 0, 0, y] - G[1, 1, 1, 1, y] - G[1 - y, 0, 0, 0, z] - 
        G[1 - y, 0, 0, 1 - y, z] - G[1 - y, 0, 1 - y, 0, z] - 
        G[1 - y, 0, 1 - y, 1 - y, z] - G[1 - y, 1 - y, 0, 0, z] - 
        G[1 - y, 1 - y, 0, 1 - y, z] - G[1 - y, 1 - y, 1 - y, 0, z] - 
        G[1 - y, 1 - y, 1 - y, 1 - y, z])/4 + 
      (7*(G[1, 1, y]*G[1 - y, -y, z] + G[1, y]*(G[1 - y, 1 - y, -y, z] + 
           G[1 - y, -y, 1 - y, z]) + G[0, 0, 1, 0, z] + G[0, 1, 0, 0, z] + 
         G[1 - y, 1 - y, -y, 1 - y, z] + G[1 - y, -y, 1 - y, 1 - y, z]))/6 + 
      G[1 - y, -y, -y, 1 - y, z] + (-(Pi^2*G[0, 1, z]) - 
        G[0, 1, y]*G[1, 1 - y, z] - G[0, 1, y]*G[-y, -y, z] - 
        G[1, z]*G[0, 1, 0, y] - G[1, z]*G[1, 0, 1, y] - 
        G[1, y]*(G[0, 1 - y, -y, z] + G[1, 0, -y, z] + G[1, 1 - y, -y, z]) - 
        G[0, 1 - y, -y, 1 - y, z] - G[1, 0, -y, 1 - y, z] - 
        G[1, 1 - y, -y, 1 - y, z] - G[1 - y, 0, 1, 0, z] - 
        G[-y, 0, 1, 0, z] - G[-y, 1 - y, 1, 0, z])/6 + 
      (G[1, 1, y]*G[-y, 1 - y, z] + G[-y, z]*G[1, 1, 1, y] + 
        G[1, y]*G[-y, 1 - y, 1 - y, z] + G[1, 0, 0, 0, z] + 
        G[-y, 1 - y, 1 - y, 1 - y, z])/2 + 
      (G[0, 1, y]*G[1, 0, z] + G[1, 0, y]*(G[0, -y, z] + G[1, 0, z] + 
          G[1, 1 - y, z]) + G[1, 0, y]*G[-y, -y, z] + G[1, z]*G[0, 0, 1, y] + 
        G[1, z]*G[1, 1, 0, y] + G[0, y]*(G[0, -y, 1 - y, z] + G[1, 1, 0, z] + 
          G[1, 1 - y, 0, z] + G[1 - y, 1, 0, z] + G[-y, 0, 1 - y, z]) + 
        G[1, y]*(G[0, -y, -y, z] + G[1, 1, 0, z] + G[-y, 0, -y, z] + 
          G[-y, -y, 0, z]) + G[0, y]*G[-y, -y, 1 - y, z] + 
        G[0, -y, -y, 1 - y, z] + G[1, 1, 0, 1 - y, z] + 
        G[1, 1, 1 - y, 0, z] + G[1, 1 - y, 1, 0, z] + G[1 - y, 1, 1, 0, z] + 
        G[-y, 0, -y, 1 - y, z] + G[-y, -y, 0, 1 - y, z] + 
        G[-y, -y, 1 - y, 0, z])/6 + 
      (2*(G[0, 1, y]*G[1 - y, -y, z] + G[1, 1, y]*G[-y, -y, z] + 
         G[1, y]*(G[-y, 1 - y, -y, z] + G[-y, -y, 1 - y, z]) + 
         G[1, 0, 1, 0, z] + G[1, 1, 0, 0, z] + G[-y, 1 - y, -y, 1 - y, z] + 
         G[-y, -y, 1 - y, 1 - y, z]))/3 + (-(G[0, 0, y]*G[1, 0, z]) - 
        G[1, 0, y]*G[1 - y, -y, z] - G[1, 1, y]*(G[0, -y, z] + G[1, 0, z] + 
          G[-y, 0, z]) - G[0, 0, y]*G[-y, 1 - y, z] - 
        G[-y, z]*G[0, 0, 1, y] - G[-y, z]*G[0, 1, 0, y] - 
        G[-y, z]*G[1, 0, 0, y] - G[0, y]*(G[0, 1, 0, z] + G[1, 0, 0, z] + 
          G[1 - y, -y, 1 - y, z] + G[-y, 1 - y, 1 - y, z]) - 
        G[1, y]*(G[0, 1, 0, z] + G[0, -y, 0, z] + G[0, -y, 1 - y, z] + 
          G[1, 0, 0, z] + G[1, 0, 1 - y, z] + G[1, 1 - y, 0, z] + 
          G[1 - y, 0, -y, z] + G[1 - y, 1, 0, z] + G[1 - y, -y, 0, z] + 
          G[-y, 0, 0, z] + G[-y, 0, 1 - y, z] + G[-y, 1 - y, 0, z] + 
          G[-y, -y, -y, z]) - G[0, 1, 0, 1 - y, z] - G[0, 1, 1 - y, 0, z] - 
        G[0, 1 - y, 1, 0, z] - G[0, -y, 0, 1 - y, z] - 
        G[0, -y, 1 - y, 0, z] - G[0, -y, 1 - y, 1 - y, z] - 
        G[1, 0, 0, 1 - y, z] - G[1, 0, 1 - y, 0, z] - G[1, 0, 1 - y, 1 - y, 
         z] - G[1, 1, 1, 0, z] - G[1, 1 - y, 0, 0, z] - 
        G[1, 1 - y, 0, 1 - y, z] - G[1, 1 - y, 1 - y, 0, z] - 
        G[1 - y, 0, -y, 1 - y, z] - G[1 - y, 1, 0, 0, z] - 
        G[1 - y, 1, 0, 1 - y, z] - G[1 - y, 1, 1 - y, 0, z] - 
        G[1 - y, -y, 0, 1 - y, z] - G[1 - y, -y, 1 - y, 0, z] - 
        G[-y, 0, 0, 1 - y, z] - G[-y, 0, 1 - y, 0, z] - 
        G[-y, 0, 1 - y, 1 - y, z] - G[-y, 1 - y, 0, 0, z] - 
        G[-y, 1 - y, 0, 1 - y, z] - G[-y, 1 - y, 1 - y, 0, z] - 
        G[-y, -y, -y, 1 - y, z])/3 + ((11*I)/12)*Pi*Zeta[3] - 
      (11*G[1, y]*Zeta[3])/12 - (5*G[1, z]*Zeta[3])/6 + 
      (-(((-20 + 34*y - 2*y^2 - 18*y^3 + 6*y^4 + 28*z + 95*y*z - 150*y^2*z + 
            27*y^3*z + 16*z^2 - 168*y*z^2 + 114*y^2*z^2 - 36*z^3 + 39*y*z^3 + 
            12*z^4)*G[0, z]*G[0, 0, y])/(-1 + y + z)^2) - 
        ((66*y^2 - 132*y^3 + 66*y^4 + 84*y*z - 216*y^2*z + 132*y^3*z - 
           20*z^2 - 87*y*z^2 + 69*y^2*z^2 - 12*z^3 + 9*y*z^3 + 12*z^4)*
          G[1 - y, z]*G[0, 0, y])/z^2 - ((-20 + 28*y + 16*y^2 - 36*y^3 + 
           12*y^4 + 34*z + 95*y*z - 168*y^2*z + 39*y^3*z - 2*z^2 - 
           150*y*z^2 + 114*y^2*z^2 - 18*z^3 + 27*y*z^3 + 6*z^4)*G[0, y]*
          G[0, 0, z])/(-1 + y + z)^2 - ((-3*y^2 + 15*y^3 - 30*y^4 + 30*y^5 - 
           15*y^6 + 3*y^7 - 3*y*z + 58*y^2*z - 131*y^3*z + 121*y^4*z - 
           72*y^5*z + 33*y^6*z - 6*y^7*z - 69*y*z^2 + 118*y^2*z^2 + 
           19*y^3*z^2 - 137*y^4*z^2 + 99*y^5*z^2 - 33*y^6*z^2 + 3*y^7*z^2 - 
           66*z^3 + 486*y*z^3 - 938*y^2*z^3 + 616*y^3*z^3 - 53*y^4*z^3 - 
           60*y^5*z^3 + 9*y^6*z^3 + 264*z^4 - 1146*y*z^4 + 1695*y^2*z^4 - 
           963*y^3*z^4 + 147*y^4*z^4 + 15*y^5*z^4 - 396*z^5 + 1257*y*z^5 - 
           1386*y^2*z^5 + 573*y^3*z^5 - 54*y^4*z^5 + 264*z^6 - 657*y*z^6 + 
           522*y^2*z^6 - 129*y^3*z^6 - 66*z^7 + 132*y*z^7 - 66*y^2*z^7)*
          G[1 - y, z]*G[0, 1, y])/((-1 + y)^2*y^2*(-1 + z)^2*z) - 
        Pi^2*G[1 - y, 1, z] - ((66*y^2 - 132*y^3 + 66*y^4 + 84*y*z - 
           216*y^2*z + 132*y^3*z - 20*z^2 - 87*y*z^2 + 69*y^2*z^2 - 6*z^3 - 
           3*y*z^3 + 6*z^4)*G[0, y]*G[1 - y, 1 - y, z])/z^2 - 
        ((3*y^3 - 10*z + 6*y^2*z + 3*y*z^2)*(G[-y, z]*G[1, 0, y] + 
           G[0, y]*G[-y, 1 - y, z]))/z - 
        ((66*y^4 - 264*y^5 + 396*y^6 - 264*y^7 + 66*y^8 + 84*y^3*z - 
           516*y^4*z + 1176*y^5*z - 1272*y^6*z + 660*y^7*z - 132*y^8*z - 
           10*y^2*z^2 - 223*y^3*z^2 + 1031*y^4*z^2 - 1749*y^5*z^2 + 
           1413*y^6*z^2 - 528*y^7*z^2 + 66*y^8*z^2 - 84*y*z^3 + 263*y^2*z^3 - 
           37*y^3*z^3 - 727*y^4*z^3 + 1059*y^5*z^3 - 606*y^6*z^3 + 
           132*y^7*z^3 - 66*z^4 + 516*y*z^4 - 1045*y^2*z^4 + 743*y^3*z^4 + 
           8*y^4*z^4 - 213*y^5*z^4 + 63*y^6*z^4 + 264*z^5 - 1173*y*z^5 + 
           1731*y^2*z^5 - 1026*y^3*z^5 + 189*y^4*z^5 + 3*y^5*z^5 - 396*z^6 + 
           1266*y*z^6 - 1395*y^2*z^6 + 588*y^3*z^6 - 57*y^4*z^6 + 264*z^7 - 
           657*y*z^7 + 522*y^2*z^7 - 129*y^3*z^7 - 66*z^8 + 132*y*z^8 - 
           66*y^2*z^8)*(G[1, y]*G[0, -y, z] + G[0, -y, 1 - y, z]))/
         ((-1 + y)^2*y^2*(-1 + z)^2*z^2) - 
        ((-20*y^2 - 12*y^3 + 12*y^4 + 84*y*z - 87*y^2*z + 9*y^3*z + 66*z^2 - 
           216*y*z^2 + 69*y^2*z^2 - 132*z^3 + 132*y*z^3 + 66*z^4)*
          (G[1, y]*G[0, 0, z] + G[0, 0, 1 - y, z] + G[0, 1 - y, 0, z] + 
           G[1 - y, 0, 0, z]))/y^2 - ((3*y^3 - 25*y^4 + 70*y^5 - 90*y^6 + 
           55*y^7 - 13*y^8 + 6*y^2*z - 143*y^3*z + 613*y^4*z - 1038*y^5*z + 
           770*y^6*z - 193*y^7*z - 21*y^8*z + 6*y^9*z + 3*y*z^2 - 
           289*y^2*z^2 + 1730*y^3*z^2 - 3937*y^4*z^2 + 4242*y^5*z^2 - 
           2142*y^6*z^2 + 369*y^7*z^2 + 24*y^8*z^2 - 231*y*z^3 + 
           2117*y^2*z^3 - 6680*y^3*z^3 + 9847*y^4*z^3 - 7216*y^5*z^3 + 
           2394*y^6*z^3 - 231*y^7*z^3 - 66*z^4 + 1206*y*z^4 - 5695*y^2*z^4 + 
           11468*y^3*z^4 - 11287*y^4*z^4 + 5292*y^5*z^4 - 912*y^6*z^4 + 
           264*z^5 - 2394*y*z^5 + 7095*y^2*z^5 - 9402*y^3*z^5 + 
           5781*y^4*z^5 - 1332*y^5*z^5 - 396*z^6 + 2211*y*z^6 - 
           4230*y^2*z^6 + 3423*y^3*z^6 - 1002*y^4*z^6 + 264*z^7 - 927*y*z^7 + 
           1062*y^2*z^7 - 399*y^3*z^7 - 66*z^8 + 132*y*z^8 - 66*y^2*z^8)*
          G[1 - y, 1, 0, z])/((-1 + y)^2*y^2*(-1 + y + z)^2*(y + z)^2) - 
        ((-20*y^2 - 6*y^3 + 6*y^4 + 84*y*z - 87*y^2*z - 3*y^3*z + 66*z^2 - 
           216*y*z^2 + 69*y^2*z^2 - 132*z^3 + 132*y*z^3 + 66*z^4)*
          (G[0, z]*G[1, 1, y] + G[1, y]*(G[0, 1 - y, z] + G[1 - y, 0, z]) + 
           G[0, 1 - y, 1 - y, z] + G[1 - y, 0, 1 - y, z] + 
           G[1 - y, 1 - y, 0, z]))/y^2 - ((-10*y + 3*y^2*z + 6*y*z^2 + 3*z^3)*
          (G[1, y]*G[-y, 0, z] + G[-y, 0, 1 - y, z] + G[-y, 1 - y, 0, z]))/
         y - ((115 - 276*y + 57*y^2 + 329*y^3 - 300*y^4 + 75*y^5 - 276*z + 
           386*y*z + 575*y^2*z - 1390*y^3*z + 891*y^4*z - 186*y^5*z + 
           57*z^2 + 575*y*z^2 - 1837*y^2*z^2 + 1850*y^3*z^2 - 738*y^4*z^2 + 
           93*y^5*z^2 + 329*z^3 - 1390*y*z^3 + 1850*y^2*z^3 - 990*y^3*z^3 + 
           183*y^4*z^3 - 300*z^4 + 891*y*z^4 - 738*y^2*z^4 + 183*y^3*z^4 + 
           75*z^5 - 186*y*z^5 + 93*y^2*z^5)*Zeta[3])/((-1 + y)^2*(-1 + z)^2*
          (-1 + y + z)))/36 + 
      (-(((10*y^2 - 21*y^3 + 11*y^4 + 22*y*z - 86*y^2*z + 62*y^3*z - 
            2*y^4*z + 9*y^5*z - 4*y^6*z + 10*z^2 - 109*y*z^2 + 159*y^2*z^2 + 
            4*y^3*z^2 - 32*y^4*z^2 - 20*y^5*z^2 + 2*y^6*z^2 - 40*z^3 + 
            170*y*z^3 - 30*y^2*z^3 - 143*y^3*z^3 + 34*y^4*z^3 + 7*y^5*z^3 + 
            60*z^4 - 76*y*z^4 - 144*y^2*z^4 + 137*y^3*z^4 - 13*y^4*z^4 - 
            40*z^5 - 32*y*z^5 + 112*y^2*z^5 - 39*y^3*z^5 + 10*z^6 + 
            25*y*z^6 - 21*y^2*z^6)*G[0, 1, 0, y])/((-1 + z)^2*(-1 + y + z)^2*
           (y + z)^2)) - ((-y + 13*y^2 - 23*y^3 + 11*y^4 - 23*y*z + 
           49*y^2*z - 20*y^3*z - 17*y^4*z + 15*y^5*z - 4*y^6*z - 22*z^2 + 
           162*y*z^2 - 317*y^2*z^2 + 216*y^3*z^2 - 27*y^4*z^2 - 16*y^5*z^2 + 
           2*y^6*z^2 + 88*z^3 - 382*y*z^3 + 565*y^2*z^3 - 321*y^3*z^3 + 
           49*y^4*z^3 + 5*y^5*z^3 - 132*z^4 + 419*y*z^4 - 462*y^2*z^4 + 
           191*y^3*z^4 - 18*y^4*z^4 + 88*z^5 - 219*y*z^5 + 174*y^2*z^5 - 
           43*y^3*z^5 - 22*z^6 + 44*y*z^6 - 22*y^2*z^6)*G[1, 0, 1, y])/
         ((-1 + y)^2*y^2*(-1 + z)^2) - G[1 - y, z]*Zeta[3])/12 - 
      (3*(G[1 - y, z]*G[0, 1, 0, y] + G[0, z]*Zeta[3] + 
         G[0, y]*(G[0, 0, 1 - y, z] + G[1 - y, 1 - y, 0, z] + Zeta[3])))/4) + 
    eps^2*(((-437*I)/17280)*Pi^5 - ((I/1296)*Pi*(-52043*y + 20193*y^2 + 
         63700*y^3 - 31850*y^4 - 52043*z + 40818*y*z + 107207*y^2*z - 
         128264*y^3*z + 32282*y^4*z + 20193*z^2 + 107207*y*z^2 - 
         192396*y^2*z^2 + 64564*y^3*z^2 + 63700*z^3 - 128264*y*z^3 + 
         64564*y^2*z^3 - 31850*z^4 + 32282*y*z^4))/((-1 + y)*(-1 + z)*
        (y + z)) - (-1237439*y + 210335*y^2 + 2054208*y^3 - 1027104*y^4 - 
        1237439*z + 437950*y*z + 3898081*y^2*z - 4142976*y^3*z + 
        1044384*y^4*z + 210335*z^2 + 3898081*y*z^2 - 6214464*y^2*z^2 + 
        2088768*y^3*z^2 + 2054208*z^3 - 4142976*y*z^3 + 2088768*y^2*z^3 - 
        1027104*z^4 + 1044384*y*z^4)/(15552*(-1 + y)*(-1 + z)*(y + z)) - 
      ((I/2592)*Pi^3*(400*y - 2337*y^2 + 6108*y^3 - 8302*y^4 + 5628*y^5 - 
         1497*y^6 + 400*z - 4818*y*z + 13099*y^2*z - 21606*y^3*z + 
         22684*y^4*z - 11256*y^5*z + 1497*y^6*z - 2337*z^2 + 13099*y*z^2 - 
         26752*y^2*z^2 + 31275*y^3*z^2 - 21057*y^4*z^2 + 5772*y^5*z^2 + 
         6108*z^3 - 21606*y*z^3 + 31275*y^2*z^3 - 22596*y^3*z^3 + 
         6675*y^4*z^3 - 8302*z^4 + 22684*y*z^4 - 21057*y^2*z^4 + 
         6675*y^3*z^4 + 5628*z^5 - 11256*y*z^5 + 5772*y^2*z^5 - 1497*z^6 + 
         1497*y*z^6))/((-1 + y)*(-1 + z)*(-1 + y + z)^2*(y + z)) + 
      (Pi^4*(-4945 + 15334*y - 7644*y^2 - 23966*y^3 + 38597*y^4 - 21720*y^5 + 
         4344*y^6 + 15334*z - 38456*y*z - 4290*y^2*z + 98120*y^3*z - 
         113680*y^4*z + 50436*y^5*z - 7464*y^6*z - 7644*z^2 - 4290*y*z^2 + 
         85133*y^2*z^2 - 160864*y^3*z^2 + 125153*y^4*z^2 - 41220*y^5*z^2 + 
         3732*y^6*z^2 - 23966*z^3 + 98120*y*z^3 - 160864*y^2*z^3 + 
         133252*y^3*z^3 - 57822*y^4*z^3 + 11280*y^5*z^3 + 38597*z^4 - 
         113680*y*z^4 + 125153*y^2*z^4 - 57822*y^3*z^4 + 8364*y^4*z^4 - 
         21720*z^5 + 50436*y*z^5 - 41220*y^2*z^5 + 11280*y^3*z^5 + 4344*z^6 - 
         7464*y*z^6 + 3732*y^2*z^6))/(25920*(-1 + y)^2*(-1 + z)^2*
        (-1 + y + z)^2) - ((179910*y^2 - 719640*y^3 + 1079460*y^4 - 
         719640*y^5 + 179910*y^6 + 1688*z + 241098*y*z - 1172103*y^2*z + 
         2052841*y^3*z - 1562205*y^4*z + 438681*y^5*z - 171896*z^2 + 
         430702*y*z^2 - 78539*y^2*z^2 - 447444*y^3*z^2 + 267177*y^4*z^2 + 
         340416*z^3 - 1006560*y*z^3 + 1009152*y^2*z^3 - 343008*y^3*z^3 - 
         170208*z^4 + 333072*y*z^4 - 171504*y^2*z^4)*G[0, y])/
       (7776*(-1 + y)^2*z*(-1 + y + z)) - 
      ((I/648)*Pi*(7110*y^2 - 28440*y^3 + 42660*y^4 - 28440*y^5 + 7110*y^6 + 
         260*z + 9636*y*z - 48669*y^2*z + 85591*y^3*z - 65019*y^4*z + 
         18201*y^5*z - 2825*z^2 + 148*y*z^2 + 23815*y^2*z^2 - 36774*y^3*z^2 + 
         15636*y^4*z^2 + 5130*z^3 - 14958*y*z^3 + 14958*y^2*z^3 - 
         5130*y^3*z^3 - 2565*z^4 + 4914*y*z^4 - 2565*y^2*z^4)*G[0, y])/
       ((-1 + y)^2*z*(-1 + y + z)) - (13*(Pi^4*G[0, y] + Pi^4*G[0, z]))/
       3456 + (I/36)*((Pi^3*(-5 + 6*y + 9*y^2 - 15*y^3 + 5*y^4 + 2*z + 
           12*y*z - 68*y^2*z + 67*y^3*z - 14*y^4*z + 60*z^2 - 124*y*z^2 + 
           145*y^2*z^2 - 83*y^3*z^2 + 7*y^4*z^2 - 160*z^3 + 240*y*z^3 - 
           122*y^2*z^3 + 31*y^3*z^3 + 175*z^4 - 186*y*z^4 + 36*y^2*z^4 - 
           90*z^5 + 52*y*z^5 + 18*z^6)*G[0, y])/((-1 + z)^2*(-1 + y + z)^2) + 
        (Pi^3*(-5 + 2*y + 60*y^2 - 160*y^3 + 175*y^4 - 90*y^5 + 18*y^6 + 
           6*z + 12*y*z - 124*y^2*z + 240*y^3*z - 186*y^4*z + 52*y^5*z + 
           9*z^2 - 68*y*z^2 + 145*y^2*z^2 - 122*y^3*z^2 + 36*y^4*z^2 - 
           15*z^3 + 67*y*z^3 - 83*y^2*z^3 + 31*y^3*z^3 + 5*z^4 - 14*y*z^4 + 
           7*y^2*z^4)*G[0, z])/((-1 + y)^2*(-1 + y + z)^2)) + 
      ((Pi^2*(5148*y^3 - 20592*y^4 + 30888*y^5 - 20592*y^6 + 5148*y^7 + 
           1196*y*z + 9444*y^2*z - 70530*y^3*z + 153166*y^4*z - 
           148794*y^5*z + 65814*y^6*z - 10296*y^7*z + 1196*z^2 + 2053*y*z^2 - 
           75532*y^2*z^2 + 271989*y^3*z^2 - 391418*y^4*z^2 + 256800*y^5*z^2 - 
           70236*y^6*z^2 + 5148*y^7*z^2 - 2315*z^3 - 31231*y*z^3 + 
           214031*y^2*z^3 - 472020*y^3*z^3 + 457075*y^4*z^3 - 
           190506*y^5*z^3 + 24966*y^6*z^3 - 5565*z^4 + 85738*y*z^4 - 
           294169*y^2*z^4 + 411516*y^3*z^4 - 249168*y^4*z^4 + 51612*y^5*z^4 + 
           21490*z^5 - 111163*y*z^5 + 212106*y^2*z^5 - 173382*y^3*z^5 + 
           50985*y^4*z^5 - 25870*z^6 + 75460*y*z^6 - 76833*y^2*z^6 + 
           27279*y^3*z^6 + 13929*z^7 - 24918*y*z^7 + 10953*y^2*z^7 - 
           2865*z^8 + 2865*y*z^8)*G[0, y])/((-1 + y)*(-1 + z)^2*z*
          (-1 + y + z)^2*(y + z)) + (Pi^2*(1196*y^2 - 2315*y^3 - 5565*y^4 + 
           21490*y^5 - 25870*y^6 + 13929*y^7 - 2865*y^8 + 1196*y*z + 
           2053*y^2*z - 31231*y^3*z + 85738*y^4*z - 111163*y^5*z + 
           75460*y^6*z - 24918*y^7*z + 2865*y^8*z + 9444*y*z^2 - 
           75532*y^2*z^2 + 214031*y^3*z^2 - 294169*y^4*z^2 + 212106*y^5*z^2 - 
           76833*y^6*z^2 + 10953*y^7*z^2 + 5148*z^3 - 70530*y*z^3 + 
           271989*y^2*z^3 - 472020*y^3*z^3 + 411516*y^4*z^3 - 
           173382*y^5*z^3 + 27279*y^6*z^3 - 20592*z^4 + 153166*y*z^4 - 
           391418*y^2*z^4 + 457075*y^3*z^4 - 249168*y^4*z^4 + 50985*y^5*z^4 + 
           30888*z^5 - 148794*y*z^5 + 256800*y^2*z^5 - 190506*y^3*z^5 + 
           51612*y^4*z^5 - 20592*z^6 + 65814*y*z^6 - 70236*y^2*z^6 + 
           24966*y^3*z^6 + 5148*z^7 - 10296*y*z^7 + 5148*y^2*z^7)*G[0, z])/
         ((-1 + y)^2*y*(-1 + z)*(-1 + y + z)^2*(y + z)))/2592 + 
      (3263*Pi^4*G[1, y])/17280 - (Pi^2*(1716*y^4 - 10296*y^5 + 25740*y^6 - 
         34320*y^7 + 25740*y^8 - 10296*y^9 + 1716*y^10 - 64*y^2*z + 
         5802*y^3*z - 39528*y^4*z + 117078*y^5*z - 190264*y^6*z + 
         181350*y^7*z - 100376*y^8*z + 29434*y^9*z - 3432*y^10*z - 
         128*y*z^2 + 8649*y^2*z^2 - 68577*y^3*z^2 + 235850*y^4*z^2 - 
         450299*y^5*z^2 + 517480*y^6*z^2 - 360252*y^7*z^2 + 143669*y^8*z^2 - 
         28108*y^9*z^2 + 1716*y^10*z^2 - 64*z^3 + 6812*y*z^3 - 
         71716*y^2*z^3 + 294351*y^3*z^3 - 645320*y^4*z^3 + 849379*y^5*z^3 - 
         693180*y^6*z^3 + 339826*y^7*z^3 - 89042*y^8*z^3 + 8954*y^9*z^3 + 
         2233*z^4 - 44365*y*z^4 + 249591*y^2*z^4 - 659787*y^3*z^4 + 
         984525*y^4*z^4 - 891944*y^5*z^4 + 492146*y^6*z^4 - 152408*y^7*z^4 + 
         20009*y^8*z^4 - 11994*z^5 + 128435*y*z^5 - 476846*y^2*z^5 + 
         876759*y^3*z^5 - 903198*y^4*z^5 + 539008*y^5*z^5 - 178016*y^6*z^5 + 
         25836*y^7*z^5 + 28715*z^6 - 205364*y*z^6 + 545426*y^2*z^6 - 
         716369*y^3*z^6 + 500259*y^4*z^6 - 178761*y^5*z^6 + 26094*y^6*z^6 - 
         37340*z^7 + 193218*y*z^7 - 377062*y^2*z^7 + 349857*y^3*z^7 - 
         154460*y^4*z^7 + 25819*y^5*z^7 + 27519*z^8 - 105813*y*z^8 + 
         149329*y^2*z^8 - 91191*y^3*z^8 + 20156*y^4*z^8 - 10858*z^9 + 
         30783*y*z^9 - 29096*y^2*z^9 + 9155*y^3*z^9 + 1789*z^10 - 
         3578*y*z^10 + 1789*y^2*z^10)*G[1, y])/(864*(-1 + y)^2*y*(-1 + z)^2*z*
        (-1 + y + z)^2*(y + z)^2) - (79*Pi^4*G[1, z])/540 - 
      ((I/54)*Pi^3*(-3 + 16*y - 16*y^2 + 12*z - 22*y*z + 6*y^2*z - 18*z^2 + 
         6*y*z^2 + 12*z^3 - 3*z^4)*G[1, z])/(y*(-1 + y + z)) + 
      (5791*Pi^4*G[1 - y, z])/17280 + 
      (-((Pi^2*(192*y - 1384*y^2 + 2384*y^3 - 1192*y^4 + 192*z - 2287*y*z + 
            5205*y^2*z - 3836*y^3*z + 726*y^4*z - 975*z^2 + 4414*y*z^2 - 
            4909*y^2*z^2 + 1344*y^3*z^2 + 54*y^4*z^2 + 1593*z^3 - 
            3366*y*z^3 + 1665*y^2*z^3 + 108*y^3*z^3 - 1029*z^4 + 1266*y*z^4 - 
            165*y^2*z^4 + 219*z^5 - 219*y*z^5)*G[1, z])/
          ((-1 + y)*y*(-1 + y + z)*(y + z))) - 
        (Pi^2*(-192*y^3 + 6699*y^4 - 35982*y^5 + 86145*y^6 - 112020*y^7 + 
           82557*y^8 - 32574*y^9 + 5367*y^10 - 576*y^2*z + 22204*y^3*z - 
           138439*y^4*z + 392649*y^5*z - 620860*y^6*z + 580846*y^7*z - 
           317439*y^8*z + 92349*y^9*z - 10734*y^10*z - 576*y*z^2 + 
           30962*y^2*z^2 - 235575*y^3*z^2 + 787106*y^4*z^2 - 
           1467173*y^5*z^2 + 1653486*y^6*z^2 - 1134296*y^7*z^2 + 
           447987*y^8*z^2 - 87288*y^9*z^2 + 5367*y^10*z^2 - 192*z^3 + 
           22204*y*z^3 - 235575*y^2*z^3 + 961108*y^3*z^3 - 2081791*y^4*z^3 + 
           2700100*y^5*z^3 - 2171907*y^6*z^3 + 1052161*y^7*z^3 - 
           273573*y^8*z^3 + 27465*y^9*z^3 + 6699*z^4 - 138439*y*z^4 + 
           787106*y^2*z^4 - 2081791*y^3*z^4 + 3089758*y^4*z^4 - 
           2773412*y^5*z^4 + 1513609*y^6*z^4 - 463998*y^7*z^4 + 
           60468*y^8*z^4 - 35982*z^5 + 392649*y*z^5 - 1467173*y^2*z^5 + 
           2700100*y^3*z^5 - 2773412*y^4*z^5 + 1644906*y^5*z^5 - 
           538539*y^6*z^5 + 77403*y^7*z^5 + 86145*z^6 - 620860*y*z^6 + 
           1653486*y^2*z^6 - 2171907*y^3*z^6 + 1513609*y^4*z^6 - 
           538539*y^5*z^6 + 78066*y^6*z^6 - 112020*z^7 + 580846*y*z^7 - 
           1134296*y^2*z^7 + 1052161*y^3*z^7 - 463998*y^4*z^7 + 
           77403*y^5*z^7 + 82557*z^8 - 317439*y*z^8 + 447987*y^2*z^8 - 
           273573*y^3*z^8 + 60468*y^4*z^8 - 32574*z^9 + 92349*y*z^9 - 
           87288*y^2*z^9 + 27465*y^3*z^9 + 5367*z^10 - 10734*y*z^10 + 
           5367*y^2*z^10)*G[1 - y, z])/((-1 + y)^2*y*(-1 + z)^2*z*
          (-1 + y + z)^2*(y + z)^2))/2592 + 
      ((Pi^2*(-62611*y + 163755*y^2 - 94365*y^3 - 73325*y^4 + 87780*y^5 - 
           21234*y^6 - 62611*z + 328518*y*z - 346198*y^2*z - 175158*y^3*z + 
           409127*y^4*z - 174912*y^5*z + 21234*y^6*z + 163755*z^2 - 
           346198*y*z^2 - 202658*y^2*z^2 + 802746*y^3*z^2 - 503769*y^4*z^2 + 
           86124*y^5*z^2 - 94365*z^3 - 175158*y*z^3 + 802746*y^2*z^3 - 
           700182*y^3*z^3 + 167967*y^4*z^3 - 73325*z^4 + 409127*y*z^4 - 
           503769*y^2*z^4 + 167967*y^3*z^4 + 87780*z^5 - 174912*y*z^5 + 
           86124*y^2*z^5 - 21234*z^6 + 21234*y*z^6))/((-1 + y)*(-1 + z)*
          (-1 + y + z)^2*(y + z)) + ((-1688*y + 171896*y^2 - 340416*y^3 + 
           170208*y^4 - 241098*y*z - 430702*y^2*z + 1006560*y^3*z - 
           333072*y^4*z - 179910*z^2 + 1172103*y*z^2 + 78539*y^2*z^2 - 
           1009152*y^3*z^2 + 171504*y^4*z^2 + 719640*z^3 - 2052841*y*z^3 + 
           447444*y^2*z^3 + 343008*y^3*z^3 - 1079460*z^4 + 1562205*y*z^4 - 
           267177*y^2*z^4 + 719640*z^5 - 438681*y*z^5 - 179910*z^6)*G[0, z])/
         (y*(-1 + z)^2*(-1 + y + z)) + 
        ((179910*y^4 - 359820*y^5 + 179910*y^6 + 528809*y^3*z - 
           1167900*y^4*z + 640779*y^5*z + 689158*y^2*z^2 - 1694664*y^3*z^2 + 
           772422*y^4*z^2 + 528809*y*z^3 - 1694664*y^2*z^3 + 623106*y^3*z^3 + 
           179910*z^4 - 1167900*y*z^4 + 772422*y^2*z^4 - 359820*z^5 + 
           640779*y*z^5 + 179910*z^6)*(G[1, y] + G[1 - y, z]))/
         (y*z*(y + z)^2))/7776 + (I/648)*
       ((Pi*(-260*y + 2825*y^2 - 5130*y^3 + 2565*y^4 - 9636*y*z - 148*y^2*z + 
           14958*y^3*z - 4914*y^4*z - 7110*z^2 + 48669*y*z^2 - 
           23815*y^2*z^2 - 14958*y^3*z^2 + 2565*y^4*z^2 + 28440*z^3 - 
           85591*y*z^3 + 36774*y^2*z^3 + 5130*y^3*z^3 - 42660*z^4 + 
           65019*y*z^4 - 15636*y^2*z^4 + 28440*z^5 - 18201*y*z^5 - 7110*z^6)*
          G[0, z])/(y*(-1 + z)^2*(-1 + y + z)) + 
        ((7110*y^4 - 14220*y^5 + 7110*y^6 + 20915*y^3*z - 45114*y^4*z + 
           24459*y^5*z + 27394*y^2*z^2 - 64026*y^3*z^2 + 31281*y^4*z^2 + 
           20915*y*z^3 - 64026*y^2*z^3 + 27864*y^3*z^3 + 7110*z^4 - 
           45114*y*z^4 + 31281*y^2*z^4 - 14220*z^5 + 24459*y*z^5 + 7110*z^6)*
          (Pi*G[1, y] + Pi*G[1 - y, z]))/(y*z*(y + z)^2)) + 
      (I/216)*((Pi*(792*y^2 - 1584*y^3 + 792*y^4 + 152*z + 1060*y*z - 
           3324*y^2*z + 2112*y^3*z + 211*z^2 - 1938*y*z^2 + 2475*y^2*z^2 - 
           726*z^3 + 726*y*z^3 + 363*z^4)*G[0, 0, y])/(z*(-1 + y + z)) + 
        (Pi*(152*y + 211*y^2 - 726*y^3 + 363*y^4 + 1060*y*z - 1938*y^2*z + 
           726*y^3*z + 792*z^2 - 3324*y*z^2 + 2475*y^2*z^2 - 1584*z^3 + 
           2112*y*z^3 + 792*z^4)*G[0, 0, z])/(y*(-1 + y + z))) + 
      (77*Pi^2*G[1 - y, z]*G[0, 1, y])/48 + (5*Pi^2*G[-y, z]*G[0, 1, y])/12 + 
      ((29*I)/48)*Pi^3*G[0, 1 - y, z] + ((5*I)/4)*Pi*G[0, 1, y]*
       G[0, 1 - y, z] - (29*Pi^2*G[1 - y, z]*G[1, 0, y])/48 - 
      ((11*I)/144)*(Pi^3*G[0, 1, y] + Pi^3*G[1, 0, y]) - 
      ((5*I)/8)*Pi^3*G[1, 0, z] - (Pi^2*G[0, y]*G[1, 0, z])/4 + 
      ((19*I)/144)*(Pi^3*G[0, y]*G[0, z] + Pi^3*G[1, y]*G[1 - y, z] + 
        Pi^3*G[0, 0, y] + Pi^3*G[0, 0, z] + Pi^3*G[1, 1, y]) - 
      (I/9)*(Pi^3*G[1, y]*G[1, z] + Pi^3*G[1, 1 - y, z]) + 
      (2*(Pi^2*G[1, z]*G[1, 1, y] + Pi^2*G[1, y]*G[1, 1 - y, z]))/9 + 
      (91*G[0, y]*(Pi^2*G[0, 1 - y, z] + Pi^2*G[1 - y, 0, z]))/144 + 
      ((79*I)/144)*(Pi^3*G[0, z]*G[1, y] + Pi^3*G[0, y]*G[1 - y, z] + 
        Pi^3*G[1 - y, 0, z]) + 
      (-((Pi^2*(4*y^3 - 90*y^4 + 294*y^5 - 330*y^6 + 40*y^7 + 186*y^8 - 
            130*y^9 + 26*y^10 + 8*y^2*z - 22*y^3*z - 91*y^4*z + 744*y^5*z - 
            1708*y^6*z + 1732*y^7*z - 785*y^8*z + 122*y^9*z + 4*y*z^2 + 
            365*y^2*z^2 - 2398*y^3*z^2 + 6554*y^4*z^2 - 9482*y^5*z^2 + 
            7467*y^6*z^2 - 2932*y^7*z^2 + 422*y^8*z^2 + 442*y*z^3 - 
            3935*y^2*z^3 + 12917*y^3*z^3 - 20906*y^4*z^3 + 17761*y^5*z^3 - 
            7461*y^6*z^3 + 1182*y^7*z^3 + 143*z^4 - 2490*y*z^4 + 
            11640*y^2*z^4 - 23980*y^3*z^4 + 24577*y^4*z^4 - 12198*y^5*z^4 + 
            2312*y^6*z^4 - 572*z^5 + 5063*y*z^5 - 14966*y^2*z^5 + 
            19906*y^3*z^5 - 12302*y^4*z^5 + 2879*y^5*z^5 + 858*z^6 - 
            4730*y*z^6 + 9023*y^2*z^6 - 7280*y^3*z^6 + 2133*y^4*z^6 - 
            572*z^7 + 1997*y*z^7 - 2278*y^2*z^7 + 853*y^3*z^7 + 143*z^8 - 
            286*y*z^8 + 143*y^2*z^8)*G[0, z]*G[1, y])/((-1 + y)^2*y^2*
           (-1 + y + z)^2*(y + z)^2)) - (Pi^2*(143*y^5 - 572*y^6 + 858*y^7 - 
           572*y^8 + 143*y^9 + 5*y^3*z + 440*y^4*z - 2489*y^5*z + 
           5063*y^6*z - 4730*y^7*z + 1997*y^8*z - 286*y^9*z + 9*y^2*z^2 + 
           359*y^3*z^2 - 3924*y^4*z^2 + 11626*y^5*z^2 - 14954*y^6*z^2 + 
           9019*y^7*z^2 - 2278*y^8*z^2 + 143*y^9*z^2 + 3*y*z^3 - 27*y^2*z^3 - 
           2374*y^3*z^3 + 12874*y^4*z^3 - 23950*y^5*z^3 + 19910*y^6*z^3 - 
           7288*y^7*z^3 + 853*y^8*z^3 - z^4 - 90*y*z^4 - 63*y^2*z^4 + 
           6498*y^3*z^4 - 20888*y^4*z^4 + 24641*y^5*z^4 - 12354*y^6*z^4 + 
           2137*y^7*z^4 + z^5 + 317*y*z^5 + 680*y^2*z^5 - 9485*y^3*z^5 + 
           17909*y^4*z^5 - 12333*y^5*z^5 + 2899*y^6*z^5 + 9*z^6 - 392*y*z^6 - 
           1683*y^2*z^6 + 7629*y^3*z^6 - 7658*y^4*z^6 + 2358*y^5*z^6 - 
           25*z^7 + 93*y*z^7 + 1815*y^2*z^7 - 3114*y^3*z^7 + 1247*y^4*z^7 + 
           25*z^8 + 190*y*z^8 - 887*y^2*z^8 + 482*y^3*z^8 - 9*z^9 - 
           157*y*z^9 + 156*y^2*z^9 - z^10 + 36*y*z^10 + z^11)*G[0, y]*
          G[1 - y, z])/(y*(-1 + z)^2*z^2*(-1 + y + z)^2*(y + z)^2) - 
        (Pi^2*(-y^4 + y^5 + 9*y^6 - 25*y^7 + 25*y^8 - 9*y^9 - y^10 + y^11 + 
           3*y^3*z - 90*y^4*z + 317*y^5*z - 392*y^6*z + 93*y^7*z + 
           190*y^8*z - 157*y^9*z + 36*y^10*z + 9*y^2*z^2 - 27*y^3*z^2 - 
           63*y^4*z^2 + 680*y^5*z^2 - 1683*y^6*z^2 + 1815*y^7*z^2 - 
           887*y^8*z^2 + 156*y^9*z^2 + 5*y*z^3 + 359*y^2*z^3 - 2374*y^3*z^3 + 
           6498*y^4*z^3 - 9485*y^5*z^3 + 7629*y^6*z^3 - 3114*y^7*z^3 + 
           482*y^8*z^3 + 440*y*z^4 - 3924*y^2*z^4 + 12874*y^3*z^4 - 
           20888*y^4*z^4 + 17909*y^5*z^4 - 7658*y^6*z^4 + 1247*y^7*z^4 + 
           143*z^5 - 2489*y*z^5 + 11626*y^2*z^5 - 23950*y^3*z^5 + 
           24641*y^4*z^5 - 12333*y^5*z^5 + 2358*y^6*z^5 - 572*z^6 + 
           5063*y*z^6 - 14954*y^2*z^6 + 19910*y^3*z^6 - 12354*y^4*z^6 + 
           2899*y^5*z^6 + 858*z^7 - 4730*y*z^7 + 9019*y^2*z^7 - 
           7288*y^3*z^7 + 2137*y^4*z^7 - 572*z^8 + 1997*y*z^8 - 
           2278*y^2*z^8 + 853*y^3*z^8 + 143*z^9 - 286*y*z^9 + 143*y^2*z^9)*
          G[1 - y, 0, z])/((-1 + y)^2*y^2*z*(-1 + y + z)^2*(y + z)^2))/72 + 
      (((-520*y - 1056*y^2 + 8328*y^3 - 13448*y^4 + 8736*y^5 - 2040*y^6 - 
           520*z - 1104*y*z + 41243*y^2*z - 91803*y^3*z + 68933*y^4*z - 
           18789*y^5*z + 2040*y^6*z - 1056*z^2 + 41243*y*z^2 - 
           155702*y^2*z^2 + 197895*y^3*z^2 - 93045*y^4*z^2 + 10665*y^5*z^2 + 
           8328*z^3 - 91803*y*z^3 + 197895*y^2*z^3 - 152592*y^3*z^3 + 
           37560*y^4*z^3 - 13448*z^4 + 68933*y*z^4 - 93045*y^2*z^4 + 
           37560*y^3*z^4 + 8736*z^5 - 18789*y*z^5 + 10665*y^2*z^5 - 
           2040*z^6 + 2040*y*z^6)*G[0, y]*G[0, z])/((-1 + y)*(-1 + z)*
          (-1 + y + z)^2*(y + z)) + ((15765*y^3 - 47295*y^4 + 47295*y^5 - 
           15765*y^6 + 36327*y^2*z - 135714*y^3*z + 178212*y^4*z - 
           94590*y^5*z + 15765*y^6*z + 18854*y*z^2 - 126362*y^2*z^2 + 
           236952*y^3*z^2 - 176739*y^4*z^2 + 47295*y^5*z^2 - 1096*z^3 - 
           38311*y*z^3 + 125027*y^2*z^3 - 131838*y^3*z^3 + 46830*y^4*z^3 - 
           368*z^4 + 23108*y*z^4 - 37575*y^2*z^4 + 14835*y^3*z^4 + 3504*z^5 - 
           5691*y*z^5 + 1575*y^2*z^5 - 2040*z^6 + 2040*y*z^6)*G[0, y]*
          G[1 - y, z])/((-1 + y)*(-1 + z)*z^2*(y + z)) + 
        ((-1096*y^3 - 368*y^4 + 3504*y^5 - 2040*y^6 + 18854*y^2*z - 
           38311*y^3*z + 23108*y^4*z - 5691*y^5*z + 2040*y^6*z + 
           36327*y*z^2 - 126362*y^2*z^2 + 125027*y^3*z^2 - 37575*y^4*z^2 + 
           1575*y^5*z^2 + 15765*z^3 - 135714*y*z^3 + 236952*y^2*z^3 - 
           131838*y^3*z^3 + 14835*y^4*z^3 - 47295*z^4 + 178212*y*z^4 - 
           176739*y^2*z^4 + 46830*y^3*z^4 + 47295*z^5 - 94590*y*z^5 + 
           47295*y^2*z^5 - 15765*z^6 + 15765*y*z^6)*(G[0, z]*G[1, y] + 
           G[0, 1 - y, z] + G[1 - y, 0, z]))/((-1 + y)*y^2*(-1 + z)*(y + z)))/
       1296 + (I/108)*((Pi*(-76*y + 60*y^2 + 408*y^3 - 824*y^4 + 564*y^5 - 
           132*y^6 - 76*z + 156*y*z + 2006*y^2*z - 5106*y^3*z + 4082*y^4*z - 
           1194*y^5*z + 132*y^6*z + 60*z^2 + 2006*y*z^2 - 8528*y^2*z^2 + 
           11145*y^3*z^2 - 5331*y^4*z^2 + 648*y^5*z^2 + 408*z^3 - 
           5106*y*z^3 + 11145*y^2*z^3 - 8538*y^3*z^3 + 2073*y^4*z^3 - 
           824*z^4 + 4082*y*z^4 - 5331*y^2*z^4 + 2073*y^3*z^4 + 564*z^5 - 
           1194*y*z^5 + 648*y^2*z^5 - 132*z^6 + 132*y*z^6)*G[0, y]*G[0, z])/
         ((-1 + y)*(-1 + z)*(-1 + y + z)^2*(y + z)) + 
        (Pi^3*(6*y^2 - 95*y^3 + 305*y^4 - 375*y^5 + 140*y^6 + 79*y^7 - 
           75*y^8 + 15*y^9 + 12*y*z - 226*y^2*z + 1005*y^3*z - 1723*y^4*z + 
           1132*y^5*z + 48*y^6*z - 371*y^7*z + 141*y^8*z - 18*y^9*z + 6*z^2 - 
           179*y*z^2 + 1245*y^2*z^2 - 3068*y^3*z^2 + 3026*y^4*z^2 - 
           566*y^5*z^2 - 936*y^6*z^2 + 550*y^7*z^2 - 87*y^8*z^2 + 9*y^9*z^2 - 
           42*z^3 + 671*y*z^3 - 2701*y^2*z^3 + 4004*y^3*z^3 - 1682*y^4*z^3 - 
           1262*y^5*z^3 + 1330*y^6*z^3 - 339*y^7*z^3 + 21*y^8*z^3 + 126*z^4 - 
           1179*y*z^4 + 2932*y^2*z^4 - 2360*y^3*z^4 - 536*y^4*z^4 + 
           1650*y^5*z^4 - 696*y^6*z^4 + 69*y^7*z^4 - 210*z^5 + 1172*y*z^5 - 
           1812*y^2*z^5 + 588*y^3*z^5 + 784*y^4*z^5 - 636*y^5*z^5 + 
           114*y^6*z^5 + 210*z^6 - 731*y*z^6 + 769*y^2*z^6 - 146*y^3*z^6 - 
           177*y^4*z^6 + 63*y^5*z^6 - 126*z^7 + 309*y*z^7 - 267*y^2*z^7 + 
           81*y^3*z^7 + 3*y^4*z^7 + 42*z^8 - 87*y*z^8 + 60*y^2*z^8 - 
           9*y^3*z^8 - 6*z^9 + 12*y*z^9 - 6*y^2*z^9)*G[1, y])/
         ((-1 + y)^2*y*(-1 + z)^2*(-1 + y + z)^2*(y + z)^2) + 
        (Pi*(789*y^3 - 2367*y^4 + 2367*y^5 - 789*y^6 + 1803*y^2*z - 
           6762*y^3*z + 8904*y^4*z - 4734*y^5*z + 789*y^6*z + 884*y*z^2 - 
           6269*y^2*z^2 + 11898*y^3*z^2 - 8880*y^4*z^2 + 2367*y^5*z^2 - 
           112*z^3 - 1858*y*z^3 + 6347*y^2*z^3 - 6738*y^3*z^3 + 
           2379*y^4*z^3 + 16*z^4 + 1232*y*z^4 - 2061*y^2*z^4 + 813*y^3*z^4 + 
           228*z^5 - 390*y*z^5 + 144*y^2*z^5 - 132*z^6 + 132*y*z^6)*G[0, y]*
          G[1 - y, z])/((-1 + y)*(-1 + z)*z^2*(y + z)) + 
        ((-112*y^3 + 16*y^4 + 228*y^5 - 132*y^6 + 884*y^2*z - 1858*y^3*z + 
           1232*y^4*z - 390*y^5*z + 132*y^6*z + 1803*y*z^2 - 6269*y^2*z^2 + 
           6347*y^3*z^2 - 2061*y^4*z^2 + 144*y^5*z^2 + 789*z^3 - 6762*y*z^3 + 
           11898*y^2*z^3 - 6738*y^3*z^3 + 813*y^4*z^3 - 2367*z^4 + 
           8904*y*z^4 - 8880*y^2*z^4 + 2379*y^3*z^4 + 2367*z^5 - 4734*y*z^5 + 
           2367*y^2*z^5 - 789*z^6 + 789*y*z^6)*(Pi*G[0, z]*G[1, y] + 
           Pi*G[0, 1 - y, z] + Pi*G[1 - y, 0, z]))/((-1 + y)*y^2*(-1 + z)*
          (y + z))) + ((3*I)/16)*Pi^3*G[1 - y, 1 - y, z] - 
      (49*Pi^2*G[1, y]*G[1 - y, 1 - y, z])/48 + ((23*I)/12)*Pi*G[1, 0, y]*
       G[1 - y, 1 - y, z] - ((I/216)*(792*y^2 - 1584*y^3 + 792*y^4 + 
         836*y*z - 1740*y^2*z + 1056*y^3*z + 792*z^2 - 1740*y*z^2 + 
         891*y^2*z^2 - 1584*z^3 + 1056*y*z^3 + 792*z^4)*
        (Pi*G[1, y]*G[1 - y, z] + Pi*G[1, 1, y] + Pi*G[1 - y, 1 - y, z]))/
       (y*z) + ((Pi^2*(-y + y^2 + z + 2*y*z - 6*y^2*z + 8*y^3*z - 4*y^4*z - 
           3*y*z^2 + 6*y^2*z^2 + 8*y^3*z^2 - 8*y^4*z^2 - 9*z^3 + 12*y^2*z^3 - 
           24*y^3*z^3 + 4*y^4*z^3 + 16*z^4 + 13*y*z^4 - 23*y^2*z^4 + 
           8*y^3*z^4 - 9*z^5 - 18*y*z^5 + 10*y^2*z^5 + 7*y*z^6 + z^7)*G[0, y]*
          G[1, z])/(y*(-1 + z)^2*z*(-1 + y + z)) + 
        (Pi^2*(-4*y^3 + 19*y^4 - 39*y^5 + 50*y^6 - 50*y^7 + 39*y^8 - 19*y^9 + 
           4*y^10 - 12*y^2*z + 118*y^3*z - 344*y^4*z + 445*y^5*z - 
           288*y^6*z + 124*y^7*z - 76*y^8*z + 41*y^9*z - 8*y^10*z - 
           12*y*z^2 + 200*y^2*z^2 - 845*y^3*z^2 + 1579*y^4*z^2 - 
           1510*y^5*z^2 + 779*y^6*z^2 - 260*y^7*z^2 + 98*y^8*z^2 - 
           33*y^9*z^2 + 4*y^10*z^2 - 4*z^3 + 118*y*z^3 - 845*y^2*z^3 + 
           2372*y^3*z^3 - 3452*y^4*z^3 + 2996*y^5*z^3 - 1669*y^6*z^3 + 
           581*y^7*z^3 - 104*y^8*z^3 + 7*y^9*z^3 + 19*z^4 - 344*y*z^4 + 
           1579*y^2*z^4 - 3452*y^3*z^4 + 4606*y^4*z^4 - 4072*y^5*z^4 + 
           2225*y^6*z^4 - 604*y^7*z^4 + 43*y^8*z^4 - 39*z^5 + 445*y*z^5 - 
           1510*y^2*z^5 + 2996*y^3*z^5 - 4072*y^4*z^5 + 3410*y^5*z^5 - 
           1451*y^6*z^5 + 217*y^7*z^5 + 50*z^6 - 288*y*z^6 + 779*y^2*z^6 - 
           1669*y^3*z^6 + 2225*y^4*z^6 - 1451*y^5*z^6 + 354*y^6*z^6 - 
           50*z^7 + 124*y*z^7 - 260*y^2*z^7 + 581*y^3*z^7 - 604*y^4*z^7 + 
           217*y^5*z^7 + 39*z^8 - 76*y*z^8 + 98*y^2*z^8 - 104*y^3*z^8 + 
           43*y^4*z^8 - 19*z^9 + 41*y*z^9 - 33*y^2*z^9 + 7*y^3*z^9 + 4*z^10 - 
           8*y*z^10 + 4*y^2*z^10)*G[1 - y, 1 - y, z])/((-1 + y)^2*y*
          (-1 + z)^2*z*(-1 + y + z)^2*(y + z)^2))/72 - 
      ((25*I)/72)*(Pi^3*G[1, y]*G[-y, z] + Pi^3*G[-y, 1 - y, z]) - 
      ((-45*y^2 + 45*y^3 + 24*y^4 - 137*y*z + 81*y^2*z + 90*y^3*z - 101*z^2 + 
         63*y*z^2 + 99*y^2*z^2 + 27*z^3 + 24*y*z^3 - 9*z^4)*
        (G[-y, z]*G[1, 0, y] + G[0, y]*G[-y, 1 - y, z]))/(108*z*(y + z)) + 
      (79*(Pi^2*G[-y, z]*G[1, 1, y] + Pi^2*G[1, y]*G[-y, 1 - y, z]))/72 + 
      (-(((-14220*y^2 + 56880*y^3 - 85320*y^4 + 56880*y^5 - 14220*y^6 - 
            520*z - 19089*y*z + 96066*y^2*z - 168464*y^3*z + 127686*y^4*z - 
            35679*y^5*z + 7690*z^2 - 8423*y*z^2 - 34733*y^2*z^2 + 
            63975*y^3*z^2 - 28509*y^4*z^2 - 14340*z^3 + 41724*y*z^3 - 
            41724*y^2*z^3 + 14340*y^3*z^3 + 7170*z^4 - 13692*y*z^4 + 
            7170*y^2*z^4)*G[0, 0, y])/((-1 + y)^2*z*(-1 + y + z))) - 
        ((-520*y + 7690*y^2 - 14340*y^3 + 7170*y^4 - 19089*y*z - 8423*y^2*z + 
           41724*y^3*z - 13692*y^4*z - 14220*z^2 + 96066*y*z^2 - 
           34733*y^2*z^2 - 41724*y^3*z^2 + 7170*y^4*z^2 + 56880*z^3 - 
           168464*y*z^3 + 63975*y^2*z^3 + 14340*y^3*z^3 - 85320*z^4 + 
           127686*y*z^4 - 28509*y^2*z^4 + 56880*z^5 - 35679*y*z^5 - 
           14220*z^6)*G[0, 0, z])/(y*(-1 + z)^2*(-1 + y + z)) - 
        ((-1888*y^3 + 3415*y^4 - 210*y^5 - 1317*y^6 + 18062*y^2*z - 
           30745*y^3*z + 9974*y^4*z - 228*y^5*z + 1317*y^6*z + 36327*y*z^2 - 
           122579*y^2*z^2 + 111893*y^3*z^2 - 28095*y^4*z^2 + 1446*y^5*z^2 + 
           15765*z^3 - 135714*y*z^3 + 233238*y^2*z^3 - 126375*y^3*z^3 + 
           14706*y^4*z^3 - 47295*z^4 + 178212*y*z^4 - 176016*y^2*z^4 + 
           46107*y^3*z^4 + 47295*z^5 - 94590*y*z^5 + 47295*y^2*z^5 - 
           15765*z^6 + 15765*y*z^6)*G[0, 1, y])/((-1 + y)*y^2*(-1 + z)*
          (y + z)) - ((956*y - 7029*y^2 + 16668*y^3 - 17390*y^4 + 8112*y^5 - 
           1317*y^6 - 664*z - 4605*y*z + 53150*y^2*z - 102771*y^3*z + 
           69149*y^4*z - 15576*y^5*z + 1317*y^6*z + 1416*z^2 + 34598*y*z^2 - 
           144983*y^2*z^2 + 181503*y^3*z^2 - 78990*y^4*z^2 + 6456*y^5*z^2 - 
           264*z^3 - 61674*y*z^3 + 153084*y^2*z^3 - 118989*y^3*z^3 + 
           27231*y^4*z^3 - 1064*z^4 + 33194*y*z^4 - 56727*y^2*z^4 + 
           24597*y^3*z^4 + 576*z^5 - 2469*y*z^5 + 2505*y^2*z^5)*G[1, 0, y])/
         ((-1 + y)*(-1 + z)*(-1 + y + z)^2*(y + z)) - 
        ((1760*y^3 - 3240*y^4 - 2880*y^5 + 10480*y^6 - 8160*y^7 + 2040*y^8 - 
           19810*y^2*z + 80192*y^3*z - 154966*y^4*z + 156756*y^5*z - 
           70332*y^6*z + 8160*y^7*z - 36327*y*z^2 + 223943*y^2*z^2 - 
           500270*y^3*z^2 + 527214*y^4*z^2 - 259182*y^5*z^2 + 44622*y^6*z^2 - 
           15765*z^3 + 203571*y*z^3 - 661102*y^2*z^3 + 885046*y^3*z^3 - 
           518064*y^4*z^3 + 105306*y^5*z^3 + 63060*z^4 - 408516*y*z^4 + 
           808440*y^2*z^4 - 625230*y^3*z^4 + 162246*y^4*z^4 - 94590*z^5 + 
           367392*y*z^5 - 430296*y^2*z^5 + 158502*y^3*z^5 + 63060*z^6 - 
           141885*y*z^6 + 78825*y^2*z^6 - 15765*z^7 + 15765*y*z^7)*
          G[1, 0, z])/((-1 + y)*y^2*(-1 + y + z)^2*(y + z)) - 
        ((14220*y^4 - 28440*y^5 + 14220*y^6 + 42370*y^3*z - 91491*y^4*z + 
           49641*y^5*z + 55652*y^2*z^2 - 131625*y^3*z^2 + 63414*y^4*z^2 + 
           42370*y*z^3 - 131625*y^2*z^3 + 55986*y^3*z^3 + 14220*z^4 - 
           91491*y*z^4 + 63414*y^2*z^4 - 28440*z^5 + 49641*y*z^5 + 14220*z^6)*
          (G[1, y]*G[1 - y, z] + G[1, 1, y] + G[1 - y, 1 - y, z]))/
         (y*z*(y + z)^2) - ((15765*y^4 - 47295*y^5 + 47295*y^6 - 15765*y^7 + 
           20562*y^3*z - 88419*y^4*z + 130917*y^5*z - 78825*y^6*z + 
           15765*y^7*z - 3596*y^2*z^2 - 34528*y^3*z^2 + 105825*y^4*z^2 - 
           99231*y^5*z^2 + 31530*y^6*z^2 + 20562*y*z^3 - 34528*y^2*z^3 + 
           29176*y^3*z^3 - 32835*y^4*z^3 + 16617*y^5*z^3 + 15765*z^4 - 
           88419*y*z^4 + 105825*y^2*z^4 - 32835*y^3*z^4 - 336*y^4*z^4 - 
           47295*z^5 + 130917*y*z^5 - 99231*y^2*z^5 + 16617*y^3*z^5 + 
           47295*z^6 - 78825*y*z^6 + 31530*y^2*z^6 - 15765*z^7 + 15765*y*z^7)*
          (G[1, y]*G[-y, z] + G[-y, 1 - y, z]))/((-1 + y)*y^2*(-1 + z)*z^2))/
       1296 - (I/108)*((Pi^3*(-6*y^3 + 42*y^4 - 126*y^5 + 210*y^6 - 210*y^7 + 
           126*y^8 - 42*y^9 + 6*y^10 - 18*y^2*z + 229*y^3*z - 817*y^4*z + 
           1377*y^5*z - 1300*y^6*z + 763*y^7*z - 309*y^8*z + 87*y^9*z - 
           12*y^10*z - 18*y*z^2 + 368*y^2*z^2 - 1797*y^3*z^2 + 3707*y^4*z^2 - 
           3872*y^5*z^2 + 2244*y^6*z^2 - 845*y^7*z^2 + 267*y^8*z^2 - 
           60*y^9*z^2 + 6*y^10*z^2 - 6*z^3 + 229*y*z^3 - 1797*y^2*z^3 + 
           5068*y^3*z^3 - 6550*y^4*z^3 + 4042*y^5*z^3 - 1116*y^6*z^3 + 
           202*y^7*z^3 - 81*y^8*z^3 + 9*y^9*z^3 + 42*z^4 - 817*y*z^4 + 
           3707*y^2*z^4 - 6550*y^3*z^4 + 4864*y^4*z^4 - 896*y^5*z^4 - 
           512*y^6*z^4 + 165*y^7*z^4 - 3*y^8*z^4 - 126*z^5 + 1377*y*z^5 - 
           3872*y^2*z^5 + 4042*y^3*z^5 - 896*y^4*z^5 - 1056*y^5*z^5 + 
           588*y^6*z^5 - 63*y^7*z^5 + 210*z^6 - 1300*y*z^6 + 2244*y^2*z^6 - 
           1116*y^3*z^6 - 512*y^4*z^6 + 588*y^5*z^6 - 114*y^6*z^6 - 210*z^7 + 
           763*y*z^7 - 845*y^2*z^7 + 202*y^3*z^7 + 165*y^4*z^7 - 63*y^5*z^7 + 
           126*z^8 - 309*y*z^8 + 267*y^2*z^8 - 81*y^3*z^8 - 3*y^4*z^8 - 
           42*z^9 + 87*y*z^9 - 60*y^2*z^9 + 9*y^3*z^9 + 6*z^10 - 12*y*z^10 + 
           6*y^2*z^10)*G[1 - y, z])/((-1 + y)^2*y*(-1 + z)^2*z*(-1 + y + z)^2*
          (y + z)^2) + (Pi*(-148*y^3 + 172*y^4 + 42*y^5 - 66*y^6 + 
           848*y^2*z - 1546*y^3*z + 662*y^4*z - 84*y^5*z + 66*y^6*z + 
           1803*y*z^2 - 6113*y^2*z^2 + 5777*y^3*z^2 - 1581*y^4*z^2 + 
           78*y^5*z^2 + 789*z^3 - 6762*y*z^3 + 11712*y^2*z^3 - 6432*y^3*z^3 + 
           747*y^4*z^3 - 2367*z^4 + 8904*y*z^4 - 8814*y^2*z^4 + 
           2313*y^3*z^4 + 2367*z^5 - 4734*y*z^5 + 2367*y^2*z^5 - 789*z^6 + 
           789*y*z^6)*G[0, 1, y])/((-1 + y)*y^2*(-1 + z)*(y + z)) + 
        (Pi*(-58*y + 18*y^2 + 360*y^3 - 608*y^4 + 354*y^5 - 66*y^6 - 112*z + 
           354*y*z + 1412*y^2*z - 4014*y^3*z + 3002*y^4*z - 708*y^5*z + 
           66*y^6*z + 300*z^2 + 770*y*z^2 - 5882*y^2*z^2 + 8235*y^3*z^2 - 
           3741*y^4*z^2 + 318*y^5*z^2 - 228*z^3 - 2508*y*z^3 + 7131*y^2*z^3 - 
           5760*y^3*z^3 + 1347*y^4*z^3 + 4*z^4 + 1580*y*z^4 - 2799*y^2*z^4 + 
           1215*y^3*z^4 + 36*z^5 - 138*y*z^5 + 120*y^2*z^5)*G[1, 0, y])/
         ((-1 + y)*(-1 + z)*(-1 + y + z)^2*(y + z)) + 
        (Pi*(224*y^3 - 540*y^4 + 144*y^5 + 568*y^6 - 528*y^7 + 132*y^8 - 
           826*y^2*z + 3272*y^3*z - 6886*y^4*z + 7788*y^5*z - 3876*y^6*z + 
           528*y^7*z - 1803*y*z^2 + 10799*y^2*z^2 - 24200*y^3*z^2 + 
           26184*y^4*z^2 - 13428*y^5*z^2 + 2448*y^6*z^2 - 789*z^3 + 
           10143*y*z^3 - 32800*y^2*z^3 + 44200*y^3*z^3 - 26286*y^4*z^3 + 
           5496*y^5*z^3 + 3156*z^4 - 20400*y*z^4 + 40452*y^2*z^4 - 
           31464*y^3*z^4 + 8256*y^4*z^4 - 4734*z^5 + 18372*y*z^5 - 
           21570*y^2*z^5 + 7968*y^3*z^5 + 3156*z^6 - 7101*y*z^6 + 
           3945*y^2*z^6 - 789*z^7 + 789*y*z^7)*G[1, 0, z])/
         ((-1 + y)*y^2*(-1 + y + z)^2*(y + z)) + 
        ((789*y^4 - 2367*y^5 + 2367*y^6 - 789*y^7 + 1014*y^3*z - 4395*y^4*z + 
           6537*y^5*z - 3945*y^6*z + 789*y^7*z - 278*y^2*z^2 - 1702*y^3*z^2 + 
           5403*y^4*z^2 - 5001*y^5*z^2 + 1578*y^6*z^2 + 1014*y*z^3 - 
           1702*y^2*z^3 + 1606*y^3*z^3 - 1821*y^4*z^3 + 867*y^5*z^3 + 
           789*z^4 - 4395*y*z^4 + 5403*y^2*z^4 - 1821*y^3*z^4 + 24*y^4*z^4 - 
           2367*z^5 + 6537*y*z^5 - 5001*y^2*z^5 + 867*y^3*z^5 + 2367*z^6 - 
           3945*y*z^6 + 1578*y^2*z^6 - 789*z^7 + 789*y*z^7)*
          (Pi*G[1, y]*G[-y, z] + Pi*G[-y, 1 - y, z]))/((-1 + y)*y^2*(-1 + z)*
          z^2)) - (7*(Pi^2*G[0, z]*G[0, 0, y] + Pi^2*G[0, y]*G[0, 0, z] + 
         Pi^2*G[0, z]*G[1, 1, y] + G[1, y]*(Pi^2*G[0, 1 - y, z] + 
           Pi^2*G[1 - y, 0, z]) + Pi^2*G[0, 0, 0, y] + Pi^2*G[0, 0, 0, z]))/
       16 + (-((Pi^2*(-110 + 148*y + 118*y^2 - 234*y^3 + 78*y^4 + 148*z + 
            539*y*z - 948*y^2*z + 255*y^3*z + 118*z^2 - 948*y*z^2 + 
            651*y^2*z^2 - 234*z^3 + 255*y*z^3 + 78*z^4)*G[0, y]*G[0, z])/
          (-1 + y + z)^2) - (Pi^2*(110 - 294*y + 174*y^2 + 136*y^3 - 
           168*y^4 + 42*y^5 - 218*z + 251*y*z + 665*y^2*z - 1307*y^3*z + 
           717*y^4*z - 108*y^5*z - 450*z^2 + 2112*y*z^2 - 3604*y^2*z^2 + 
           2740*y^3*z^2 - 858*y^4*z^2 + 54*y^5*z^2 + 1780*z^3 - 5124*y*z^3 + 
           5174*y^2*z^3 - 2139*y^3*z^3 + 321*y^4*z^3 - 2110*z^4 + 
           4600*y*z^4 - 3066*y^2*z^4 + 570*y^3*z^4 + 1110*z^5 - 1767*y*z^5 + 
           657*y^2*z^5 - 222*z^6 + 222*y*z^6)*G[0, 0, y])/
         ((-1 + y)*(-1 + z)^2*(-1 + y + z)^2) - 
        (Pi^2*(110 - 218*y - 450*y^2 + 1780*y^3 - 2110*y^4 + 1110*y^5 - 
           222*y^6 - 294*z + 251*y*z + 2112*y^2*z - 5124*y^3*z + 4600*y^4*z - 
           1767*y^5*z + 222*y^6*z + 174*z^2 + 665*y*z^2 - 3604*y^2*z^2 + 
           5174*y^3*z^2 - 3066*y^4*z^2 + 657*y^5*z^2 + 136*z^3 - 1307*y*z^3 + 
           2740*y^2*z^3 - 2139*y^3*z^3 + 570*y^4*z^3 - 168*z^4 + 717*y*z^4 - 
           858*y^2*z^4 + 321*y^3*z^4 + 42*z^5 - 108*y*z^5 + 54*y^2*z^5)*
          G[0, 0, z])/((-1 + y)^2*(-1 + z)*(-1 + y + z)^2) - 
        (Pi^2*(-6*y^4 + 42*y^5 - 126*y^6 + 210*y^7 - 210*y^8 + 126*y^9 - 
           42*y^10 + 6*y^11 - 166*y^4*z + 472*y^5*z - 78*y^6*z - 1100*y^7*z + 
           1550*y^8*z - 864*y^9*z + 198*y^10*z - 12*y^11*z + 18*y^2*z^2 - 
           2*y^3*z^2 - 210*y^4*z^2 + 1888*y^5*z^2 - 5653*y^6*z^2 + 
           7623*y^7*z^2 - 5149*y^8*z^2 + 1737*y^9*z^2 - 258*y^10*z^2 + 
           6*y^11*z^2 + 12*y*z^3 + 1067*y^2*z^3 - 7254*y^3*z^3 + 
           20867*y^4*z^3 - 34337*y^5*z^3 + 34937*y^6*z^3 - 21747*y^7*z^3 + 
           7763*y^8*z^3 - 1416*y^9*z^3 + 108*y^10*z^3 + 1302*y*z^4 - 
           13982*y^2*z^4 + 53245*y^3*z^4 - 103163*y^4*z^4 + 114266*y^5*z^4 - 
           74392*y^6*z^4 + 27572*y^7*z^4 - 5265*y^8*z^4 + 417*y^9*z^4 + 
           429*z^5 - 10110*y*z^5 + 59598*y^2*z^5 - 156637*y^3*z^5 + 
           219152*y^4*z^5 - 172294*y^5*z^5 + 74682*y^6*z^5 - 16107*y^7*z^5 + 
           1299*y^8*z^5 - 2574*z^6 + 31455*y*z^6 - 126506*y^2*z^6 + 
           242283*y^3*z^6 - 247101*y^4*z^6 + 135191*y^5*z^6 - 36297*y^6*z^6 + 
           3549*y^7*z^6 + 6435*z^7 - 52038*y*z^7 + 151772*y^2*z^7 - 
           213193*y^3*z^7 + 153932*y^4*z^7 - 53865*y^5*z^7 + 6933*y^6*z^7 - 
           8580*z^8 + 49560*y*z^8 - 105870*y^2*z^8 + 105957*y^3*z^8 - 
           49704*y^4*z^8 + 8637*y^5*z^8 + 6435*z^9 - 27030*y*z^9 + 
           41166*y^2*z^9 - 26958*y^3*z^9 + 6399*y^4*z^9 - 2574*z^10 + 
           7707*y*z^10 - 7692*y^2*z^10 + 2559*y^3*z^10 + 429*z^11 - 
           858*y*z^11 + 429*y^2*z^11)*G[0, 1 - y, z])/((-1 + y)^2*y^2*
          (-1 + z)^2*z*(-1 + y + z)^2*(y + z)^2) - 
        (Pi^2*(9 - 155*y + 476*y^2 - 480*y^3 - 55*y^4 + 421*y^5 - 270*y^6 + 
           54*y^7 - 45*z + 602*y*z - 1873*y^2*z + 2346*y^3*z - 1073*y^4*z - 
           212*y^5*z + 327*y^6*z - 72*y^7*z + 99*z^2 - 861*y*z^2 + 
           2745*y^2*z^2 - 4253*y^3*z^2 + 3286*y^4*z^2 - 1046*y^5*z^2 - 
           6*y^6*z^2 + 36*y^7*z^2 - 138*z^3 + 560*y*z^3 - 1757*y^2*z^3 + 
           3472*y^3*z^3 - 3274*y^4*z^3 + 1224*y^5*z^3 - 87*y^6*z^3 + 
           147*z^4 - 233*y*z^4 + 394*y^2*z^4 - 1154*y^3*z^4 + 1203*y^4*z^4 - 
           369*y^5*z^4 - 117*z^5 + 174*y*z^5 + 54*y^3*z^5 - 87*y^4*z^5 + 
           57*z^6 - 111*y*z^6 + 27*y^2*z^6 + 15*y^3*z^6 - 12*z^7 + 24*y*z^7 - 
           12*y^2*z^7)*G[1, 1, y])/((-1 + y)^2*y*(-1 + z)^2*(-1 + y + z)^2) - 
        ((-3*y + 3*y^2 + 6*z - 20*y*z + 8*y^2*z + 24*y^3*z - 12*y^4*z - 
           9*z^2 + 63*y*z^2 - 28*y^2*z^2 + 24*y^3*z^2 - 24*y^4*z^2 - 18*z^3 - 
           66*y*z^3 + 56*y^2*z^3 - 72*y^3*z^3 + 12*y^4*z^3 + 42*z^4 + 
           65*y*z^4 - 75*y^2*z^4 + 24*y^3*z^4 - 18*z^5 - 66*y*z^5 + 
           36*y^2*z^5 - 9*z^6 + 27*y*z^6 + 6*z^7)*(Pi^2*G[1, y]*G[1, z] + 
           Pi^2*G[1, 1 - y, z]))/(y*(-1 + z)^2*z*(-1 + y + z)) - 
        (Pi^2*(9*y^2 - 46*y^3 + 78*y^4 - 54*y^5 + 13*y^6 + 18*y*z - 
           125*y^2*z + 280*y^3*z - 254*y^4*z + 78*y^5*z + 3*y^6*z + 9*z^2 - 
           100*y*z^2 + 332*y^2*z^2 - 442*y^3*z^2 + 234*y^4*z^2 - 36*y^5*z^2 + 
           3*y^6*z^2 - 27*z^3 + 178*y*z^3 - 395*y^2*z^3 + 370*y^3*z^3 - 
           144*y^4*z^3 + 24*y^5*z^3 + 36*z^4 - 174*y*z^4 + 288*y^2*z^4 - 
           186*y^3*z^4 + 48*y^4*z^4 - 27*z^5 + 96*y*z^5 - 99*y^2*z^5 + 
           36*y^3*z^5 + 9*z^6 - 18*y*z^6 + 9*y^2*z^6)*G[1 - y, 1, z])/
         ((-1 + y)^2*y*(-1 + y + z)*(y + z)^2) - 
        ((792*y^2 - 1584*y^3 + 792*y^4 + 152*z + 994*y*z - 3192*y^2*z + 
           2046*y^3*z + 79*z^2 - 1608*y*z^2 + 2277*y^2*z^2 - 462*z^3 + 
           462*y*z^3 + 231*z^4)*G[0, 0, 0, y])/(z*(-1 + y + z)) - 
        ((152*y + 79*y^2 - 462*y^3 + 231*y^4 + 994*y*z - 1608*y^2*z + 
           462*y^3*z + 792*z^2 - 3192*y*z^2 + 2277*y^2*z^2 - 1584*z^3 + 
           2046*y*z^3 + 792*z^4)*G[0, 0, 0, z])/(y*(-1 + y + z)))/216 - 
      (11*Pi^2*G[0, 0, 1, y])/16 - (I/4)*Pi*G[1 - y, z]*G[0, 0, 1, y] + 
      (3*G[0, 1 - y, z]*G[0, 0, 1, y])/4 - (143*Pi^2*G[0, 0, 1 - y, z])/144 + 
      (11*Pi^2*G[0, 1, 0, y])/16 - ((-248*y^2 + 668*y^3 - 436*y^4 - 188*y^5 + 
         252*y^6 - 48*y^7 - 512*y*z + 2244*y^2*z - 1343*y^3*z - 2515*y^4*z + 
         2579*y^5*z - 421*y^6*z - 32*y^7*z - 248*z^2 + 2500*y*z^2 - 
         2534*y^2*z^2 - 7205*y^3*z^2 + 12966*y^4*z^2 - 5577*y^5*z^2 + 
         34*y^6*z^2 + 64*y^7*z^2 + 908*z^3 - 2751*y*z^3 - 7145*y^2*z^3 + 
         23626*y^3*z^3 - 19170*y^4*z^3 + 4389*y^5*z^3 + 119*y^6*z^3 - 
         1140*z^4 - 1843*y*z^4 + 17554*y^2*z^4 - 25150*y^3*z^4 + 
         11766*y^4*z^4 - 1187*y^5*z^4 + 440*z^5 + 4727*y*z^5 - 
         13413*y^2*z^5 + 10889*y^3*z^5 - 2595*y^4*z^5 + 160*z^6 - 
         2361*y*z^6 + 3686*y^2*z^6 - 1485*y^3*z^6 - 132*z^7 + 252*y*z^7 - 
         144*y^2*z^7 + 12*z^8 - 12*y*z^8)*G[0, 1, 0, y])/
       (144*(-1 + y)*(-1 + z)^2*(-1 + y + z)^2*(y + z)^2) + 
      (47*Pi^2*G[0, 1, 0, z])/24 + (103*Pi^2*G[0, 1, 1, y])/144 + 
      ((9*I)/4)*(Pi*G[0, 1, y]*G[1 - y, 1 - y, z] + Pi*G[1 - y, z]*
         G[0, 1, 1, y]) + G[-y, 1 - y, z]*G[1, 0, 0, y] + 
      (55*(Pi^2*G[0, z]*G[0, 1, y] + Pi^2*G[0, z]*G[1, 0, y] + 
         Pi^2*G[1, 0, 0, y]))/144 - ((19*I)/12)*
       (G[1, 0, y]*(Pi*G[0, 1 - y, z] + Pi*G[1 - y, 0, z]) + 
        Pi*G[1 - y, z]*G[1, 0, 0, y]) + (89*Pi^2*G[1, 0, 0, z])/72 + 
      (19*Pi^2*G[1, 0, 1, y])/16 - 
      (I/6)*((Pi*(10*y^2 - 21*y^3 + 11*y^4 + 22*y*z - 86*y^2*z + 62*y^3*z - 
           2*y^4*z + 9*y^5*z - 4*y^6*z + 10*z^2 - 109*y*z^2 + 159*y^2*z^2 + 
           4*y^3*z^2 - 32*y^4*z^2 - 20*y^5*z^2 + 2*y^6*z^2 - 40*z^3 + 
           170*y*z^3 - 30*y^2*z^3 - 143*y^3*z^3 + 34*y^4*z^3 + 7*y^5*z^3 + 
           60*z^4 - 76*y*z^4 - 144*y^2*z^4 + 137*y^3*z^4 - 13*y^4*z^4 - 
           40*z^5 - 32*y*z^5 + 112*y^2*z^5 - 39*y^3*z^5 + 10*z^6 + 25*y*z^6 - 
           21*y^2*z^6)*G[0, 1, 0, y])/((-1 + z)^2*(-1 + y + z)^2*(y + z)^2) + 
        (Pi*(-y + 13*y^2 - 23*y^3 + 11*y^4 - 23*y*z + 49*y^2*z - 20*y^3*z - 
           17*y^4*z + 15*y^5*z - 4*y^6*z - 22*z^2 + 162*y*z^2 - 317*y^2*z^2 + 
           216*y^3*z^2 - 27*y^4*z^2 - 16*y^5*z^2 + 2*y^6*z^2 + 88*z^3 - 
           382*y*z^3 + 565*y^2*z^3 - 321*y^3*z^3 + 49*y^4*z^3 + 5*y^5*z^3 - 
           132*z^4 + 419*y*z^4 - 462*y^2*z^4 + 191*y^3*z^4 - 18*y^4*z^4 + 
           88*z^5 - 219*y*z^5 + 174*y^2*z^5 - 43*y^3*z^5 - 22*z^6 + 
           44*y*z^6 - 22*y^2*z^6)*G[1, 0, 1, y])/((-1 + y)^2*y^2*
          (-1 + z)^2)) - (Pi^2*G[1, 0, 1, z])/9 - (11*Pi^2*G[1, 0, 1 - y, z])/
       36 - (17*Pi^2*G[1, 1, 0, y])/48 - G[1, 1 - y, z]*G[1, 1, 0, y] - 
      I*(Pi*G[1, 0, y]*G[-y, 1 - y, z] + Pi*G[-y, z]*G[1, 1, 0, y]) + 
      (7*Pi^2*G[1, 1, 0, z])/12 - (2*(Pi^2*G[1, y]*G[1, 1, z] + 
         Pi^2*G[1, 1, 1 - y, z]))/9 + 
      (I/18)*((Pi*(-20*y^2 + 34*y^3 - 2*y^4 - 18*y^5 + 6*y^6 + 84*y*z - 
           249*y^2*z + 252*y^3*z - 87*y^4*z + 66*z^2 - 348*y*z^2 + 
           555*y^2*z^2 - 342*y^3*z^2 + 63*y^4*z^2 - 132*z^3 + 393*y*z^3 - 
           390*y^2*z^3 + 129*y^3*z^3 + 66*z^4 - 132*y*z^4 + 66*y^2*z^4)*
          G[0, z]*G[0, 1, y])/((-1 + y)^2*y^2) + 
        (Pi*(3*y^4 - 10*y*z - 12*y^2*z + 18*y^3*z - 12*y*z^2 + 33*y^2*z^2 + 
           24*y*z^3 + 6*z^4)*G[-y, z]*G[0, 1, y])/(y*z) + 
        (Pi*(-20*y^2 + 34*y^3 - 2*y^4 - 18*y^5 + 6*y^6 - 34*y*z + 87*y^2*z + 
           88*y^3*z - 177*y^4*z + 36*y^5*z - 20*z^2 + 84*y*z^2 + 
           183*y^2*z^2 - 438*y^3*z^2 + 153*y^4*z^2 + 31*z^3 + 94*y*z^3 - 
           435*y^2*z^3 + 243*y^3*z^3 + z^4 - 174*y*z^4 + 147*y^2*z^4 - 
           18*z^5 + 33*y*z^5 + 6*z^6)*G[0, z]*G[1, 0, y])/
         ((-1 + y + z)^2*(y + z)^2) + (Pi*(-10 + 13*y + 10*z - 6*y*z + 
           3*y*z^2)*G[0, y]*G[1, 0, z])/(-1 + y + z) + 
        (Pi*(20*y^2 - 40*y^3 + 20*y^4 - 84*y*z + 203*y^2*z - 133*y^3*z - 
           25*y^4*z + 51*y^5*z - 12*y^6*z - 66*z^2 + 516*y*z^2 - 
           1009*y^2*z^2 + 710*y^3*z^2 - 91*y^4*z^2 - 60*y^5*z^2 + 6*y^6*z^2 + 
           264*z^3 - 1170*y*z^3 + 1713*y^2*z^3 - 981*y^3*z^3 + 141*y^4*z^3 + 
           21*y^5*z^3 - 396*z^4 + 1260*y*z^4 - 1377*y^2*z^4 + 570*y^3*z^4 - 
           51*y^4*z^4 + 264*z^5 - 654*y*z^5 + 516*y^2*z^5 - 126*y^3*z^5 - 
           66*z^6 + 132*y*z^6 - 66*y^2*z^6)*G[0, 0, 1, y])/
         ((-1 + y)^2*y^2*(-1 + z)^2) + (Pi*(-20*y^2 - 3*y^3 + 3*y^4 + 
           84*y*z - 84*y^2*z - 3*y^3*z + 66*z^2 - 216*y*z^2 + 66*y^2*z^2 - 
           132*z^3 + 132*y*z^3 + 66*z^4)*G[0, 1, 1, y])/y^2 + 
        (Pi*(-20 + 37*y - 11*y^2 - 9*y^3 + 3*y^4 + 34*z + 71*y*z - 
           120*y^2*z + 15*y^3*z - 2*z^2 - 129*y*z^2 + 93*y^2*z^2 - 18*z^3 + 
           21*y*z^3 + 6*z^4)*G[1, 0, 0, y])/(-1 + y + z)^2 + 
        (Pi*(20*y^2 - 40*y^3 + 20*y^4 + 34*y*z - 136*y^2*z + 43*y^3*z + 
           50*y^4*z + 21*y^5*z - 12*y^6*z + 20*z^2 - 152*y*z^2 + 74*y^2*z^2 + 
           334*y^3*z^2 - 196*y^4*z^2 - 48*y^5*z^2 + 6*y^6*z^2 - 68*z^3 + 
           117*y*z^3 + 528*y^2*z^3 - 787*y^3*z^3 + 186*y^4*z^3 + 15*y^5*z^3 + 
           72*z^4 + 242*y*z^4 - 948*y^2*z^4 + 618*y^3*z^4 - 66*y^4*z^4 - 
           2*z^5 - 424*y*z^5 + 576*y^2*z^5 - 168*y^3*z^5 - 46*z^6 + 
           210*y*z^6 - 114*y^2*z^6 + 30*z^7 - 27*y*z^7 - 6*z^8)*
          G[1, 1, 0, y])/((-1 + z)^2*(-1 + y + z)^2*(y + z)^2) + 
        ((-3 + 13*y + 9*z - 6*y*z - 9*z^2 + 3*y*z^2 + 3*z^3)*
          (Pi*G[1, y]*G[1, 0, z] + Pi*G[1, 0, 1 - y, z] + 
           Pi*G[1, 1 - y, 0, z]))/y) - 
      (41*(Pi^2*G[1 - y, z]*G[0, 0, y] + Pi^2*G[1, y]*G[0, 0, z] + 
         Pi^2*G[1 - y, z]*G[1, 1, y] + Pi^2*G[0, 1 - y, 0, z] + 
         Pi^2*G[1, 1, 1, y] + Pi^2*G[1 - y, 0, 0, z]))/48 - 
      (47*(Pi^2*G[0, 1 - y, 1 - y, z] + Pi^2*G[1 - y, 0, 1 - y, z]))/144 + 
      (7*(Pi^2*G[1, y]*G[1 - y, 1, z] + Pi^2*G[1, 1 - y, 1 - y, z] + 
         Pi^2*G[1 - y, 1, 1 - y, z]))/36 - 
      (13*(Pi^2*G[0, y]*G[1 - y, 1 - y, z] + Pi^2*G[1 - y, 1 - y, 0, z]))/
       48 - (23*(G[1 - y, 1 - y, z]*G[1, 0, 0, y] + 
         G[1, 0, y]*(G[0, 1 - y, 1 - y, z] + G[1 - y, 0, 1 - y, z] + 
           G[1 - y, 1 - y, 0, z])))/12 - ((23*I)/12)*
       (Pi*G[1 - y, z]*G[0, 1, 0, y] + G[0, y]*(Pi*G[0, 0, 1 - y, z] + 
          Pi*G[1 - y, 1 - y, 0, z])) + (5*Pi^2*G[1 - y, 1 - y, 1, z])/36 - 
      (167*Pi^2*G[1 - y, 1 - y, 1 - y, z])/144 + 
      (25*G[1, 0, y]*G[1 - y, 1 - y, 1 - y, z])/12 + 
      ((Pi^2*(-3*y + 3*y^2 + 27*y^3 - 75*y^4 + 75*y^5 - 27*y^6 - 3*y^7 + 
           3*y^8 - 12*z + 185*y*z - 509*y^2*z + 360*y^3*z + 364*y^4*z - 
           679*y^5*z + 339*y^6*z - 42*y^7*z - 6*y^8*z + 57*z^2 - 674*y*z^2 + 
           1921*y^2*z^2 - 2109*y^3*z^2 + 620*y^4*z^2 + 494*y^5*z^2 - 
           369*y^6*z^2 + 57*y^7*z^2 + 3*y^8*z^2 - 117*z^3 + 903*y*z^3 - 
           2736*y^2*z^3 + 4115*y^3*z^3 - 3118*y^4*z^3 + 992*y^5*z^3 - 
           9*y^6*z^3 - 30*y^7*z^3 + 150*z^4 - 497*y*z^4 + 1748*y^2*z^4 - 
           3670*y^3*z^4 + 3472*y^4*z^4 - 1305*y^5*z^4 + 102*y^6*z^4 - 
           150*z^5 + 125*y*z^5 - 472*y^2*z^5 + 1466*y^3*z^5 - 1386*y^4*z^5 + 
           405*y^5*z^5 + 117*z^6 - 114*y*z^6 + 84*y^2*z^6 - 186*y^3*z^6 + 
           123*y^4*z^6 - 57*z^7 + 99*y*z^7 - 51*y^2*z^7 - 3*y^3*z^7 + 
           12*z^8 - 24*y*z^8 + 12*y^2*z^8)*G[1, y]*G[1 - y, z])/
         ((-1 + y)^2*y*(-1 + z)^2*z*(-1 + y + z)^2) + 
        (Pi^2*(6*y^3 - 130*y^4 + 406*y^5 - 390*y^6 - 110*y^7 + 434*y^8 - 
           270*y^9 + 54*y^10 + 12*y^2*z + 232*y^3*z - 1254*y^4*z + 
           2848*y^5*z - 4003*y^6*z + 3849*y^7*z - 2407*y^8*z + 843*y^9*z - 
           120*y^10*z + 6*y*z^2 + 1271*y^2*z^2 - 8790*y^3*z^2 + 
           23807*y^4*z^2 - 33725*y^5*z^2 + 27635*y^6*z^2 - 13767*y^7*z^2 + 
           4349*y^8*z^2 - 846*y^9*z^2 + 60*y^10*z^2 + 1344*y*z^3 - 
           14792*y^2*z^3 + 56281*y^3*z^3 - 104789*y^4*z^3 + 106862*y^5*z^3 - 
           61198*y^6*z^3 + 19196*y^7*z^3 - 3177*y^8*z^3 + 273*y^9*z^3 + 
           429*z^4 - 10236*y*z^4 + 60954*y^2*z^4 - 158989*y^3*z^4 + 
           216362*y^4*z^4 - 161338*y^5*z^4 + 63984*y^6*z^4 - 11985*y^7*z^4 + 
           813*y^8*z^4 - 2574*z^5 + 31665*y*z^5 - 127700*y^2*z^5 + 
           242871*y^3*z^5 - 243429*y^4*z^5 + 128933*y^5*z^5 - 32583*y^6*z^5 + 
           2817*y^7*z^5 + 6435*z^6 - 52248*y*z^6 + 152396*y^2*z^6 - 
           213265*y^3*z^6 + 152732*y^4*z^6 - 52587*y^5*z^6 + 6549*y^6*z^6 - 
           8580*z^7 + 49686*y*z^7 - 106104*y^2*z^7 + 106101*y^3*z^7 - 
           49704*y^4*z^7 + 8601*y^5*z^7 + 6435*z^8 - 27072*y*z^8 + 
           41238*y^2*z^8 - 27012*y^3*z^8 + 6405*y^4*z^8 - 2574*z^9 + 
           7713*y*z^9 - 7704*y^2*z^9 + 2565*y^3*z^9 + 429*z^10 - 858*y*z^10 + 
           429*y^2*z^10)*G[0, 1, y])/((-1 + y)^2*y^2*(-1 + z)^2*
          (-1 + y + z)^2*(y + z)^2) + (Pi^2*(-100*y^3 + 161*y^4 + 23*y^5 - 
           126*y^6 + 42*y^7 - 197*y^2*z + 728*y^3*z - 50*y^4*z - 790*y^5*z + 
           366*y^6*z - 60*y^7*z - 82*y*z^2 + 928*y^2*z^2 - 778*y^3*z^2 - 
           1871*y^4*z^2 + 1940*y^5*z^2 - 342*y^6*z^2 + 30*y^7*z^2 + 9*z^3 + 
           304*y*z^3 - 1209*y^2*z^3 - 1449*y^3*z^3 + 3905*y^4*z^3 - 
           1650*y^5*z^3 + 126*y^6*z^3 - 45*z^4 - 411*y*z^4 + 95*y^2*z^4 + 
           3069*y^3*z^4 - 2838*y^4*z^4 + 489*y^5*z^4 + 87*z^5 + 259*y*z^5 + 
           632*y^2*z^5 - 1719*y^3*z^5 + 693*y^4*z^5 - 78*z^6 - 121*y*z^6 - 
           171*y^2*z^6 + 249*y^3*z^6 + 27*z^7 + 81*y*z^7 - 78*y^2*z^7 + 
           3*z^8 - 30*y*z^8 - 3*z^9)*G[1, 0, y])/(y*(-1 + z)^2*(-1 + y + z)^2*
          (y + z)^2) + (Pi^2*(-3*y^2 + 6*y^3 - 3*y^4 + 15*y*z - 346*y^2*z + 
           584*y^3*z - 97*y^4*z - 234*y^5*z + 78*y^6*z + 462*y*z^2 - 
           901*y^2*z^2 + 1777*y^3*z^2 - 1584*y^4*z^2 + 234*y^5*z^2 + 
           429*z^3 - 3177*y*z^3 + 5462*y^2*z^3 - 4269*y^3*z^3 + 
           1149*y^4*z^3 - 1716*z^4 + 6609*y*z^4 - 6822*y^2*z^4 + 
           1902*y^3*z^4 + 2574*z^5 - 5610*y*z^5 + 2610*y^2*z^5 - 1716*z^6 + 
           1701*y*z^6 + 429*z^7)*G[1, 0, z])/(y^2*z*(-1 + y + z)^2) + 
        (Pi^2*(-6*y + 6*y^2 + 3*z - 14*y*z + 20*y^2*z - 3*z^2 + 32*y*z^2 - 
           12*y^2*z^2 - 36*y*z^3 + 24*y^2*z^3 - 3*z^4 + 24*y*z^4 + 3*z^5)*
          G[1, 1, z])/(y*z*(-1 + y + z)) + 
        ((-429*y^6 + 1287*y^7 - 1287*y^8 + 429*y^9 - 1386*y^5*z + 
           4917*y^6*z - 5673*y^7*z + 2142*y^8*z - 1225*y^4*z^2 + 
           6859*y^5*z^2 - 10014*y^6*z^2 + 4371*y^7*z^2 - 560*y^3*z^3 + 
           5025*y^4*z^3 - 9501*y^5*z^3 + 4647*y^6*z^3 - 1225*y^2*z^4 + 
           5025*y^3*z^4 - 7746*y^4*z^4 + 3219*y^5*z^4 - 1386*y*z^5 + 
           6859*y^2*z^5 - 9501*y^3*z^5 + 3219*y^4*z^5 - 429*z^6 + 
           4917*y*z^6 - 10014*y^2*z^6 + 4647*y^3*z^6 + 1287*z^7 - 
           5673*y*z^7 + 4371*y^2*z^7 - 1287*z^8 + 2142*y*z^8 + 429*z^9)*
          (Pi^2*G[1, y]*G[-y, z] + Pi^2*G[-y, 1 - y, z]))/
         (y^2*z^2*(-1 + y + z)*(y + z)^2) + 
        ((792*y^2 - 1584*y^3 + 792*y^4 + 836*y*z - 1806*y^2*z + 1122*y^3*z + 
           792*z^2 - 1806*y*z^2 + 891*y^2*z^2 - 1584*z^3 + 1122*y*z^3 + 
           792*z^4)*(G[1 - y, z]*G[1, 1, y] + G[1, y]*G[1 - y, 1 - y, z] + 
           G[1, 1, 1, y] + G[1 - y, 1 - y, 1 - y, z]))/(y*z))/216 + 
      (133*(Pi^2*G[1, y]*G[1 - y, -y, z] + Pi^2*G[1 - y, -y, 1 - y, z]))/72 + 
      (((-1052*y^3 + 3156*y^4 - 3156*y^5 + 1052*y^6 - 2365*y^2*z + 
           9990*y^3*z - 14989*y^4*z + 9468*y^5*z - 2104*y^6*z - 993*y*z^2 + 
           10292*y^2*z^2 - 24388*y^3*z^2 + 23505*y^4*z^2 - 9468*y^5*z^2 + 
           1052*y^6*z^2 + 308*z^3 + 2762*y*z^3 - 15467*y^2*z^3 + 
           24048*y^3*z^3 - 14819*y^4*z^3 + 3156*y^5*z^3 - 684*z^4 - 
           2568*y*z^4 + 9733*y^2*z^4 - 9600*y^3*z^4 + 3131*y^4*z^4 + 
           356*z^5 + 894*y*z^5 - 2240*y^2*z^5 + 1002*y^3*z^5 + 108*z^6 - 
           183*y*z^6 + 63*y^2*z^6 - 88*z^7 + 88*y*z^7)*G[0, y]*
          G[0, 1 - y, z])/((-1 + y)*(-1 + z)^2*z^2*(y + z)) + 
        ((32*y^2 - 201*y^3 + 525*y^4 - 730*y^5 + 570*y^6 - 237*y^7 + 41*y^8 + 
           64*y*z - 726*y^2*z + 2155*y^3*z - 3006*y^4*z + 2470*y^5*z - 
           1378*y^6*z + 503*y^7*z - 82*y^8*z + 32*z^2 - 821*y*z^2 + 
           3431*y^2*z^2 - 3822*y^3*z^2 + 755*y^4*z^2 - 172*y^5*z^2 + 
           955*y^6*z^2 - 399*y^7*z^2 + 41*y^8*z^2 - 312*z^3 + 2397*y*z^3 - 
           1458*y^2*z^3 - 9149*y^3*z^3 + 14273*y^4*z^3 - 5784*y^5*z^3 - 
           84*y^6*z^3 + 117*y^7*z^3 + 612*z^4 + 204*y*z^4 - 15177*y^2*z^4 + 
           33219*y^3*z^4 - 24841*y^4*z^4 + 6050*y^5*z^4 - 79*y^6*z^4 + 
           132*z^5 - 8685*y*z^5 + 30167*y^2*z^5 - 35579*y^3*z^5 + 
           15783*y^4*z^5 - 1818*y^5*z^5 - 1528*z^6 + 11932*y*z^6 - 
           22531*y^2*z^6 + 15624*y^3*z^6 - 3473*y^4*z^6 + 1680*z^7 - 
           6232*y*z^7 + 6799*y^2*z^7 - 2247*y^3*z^7 - 716*z^8 + 1241*y*z^8 - 
           537*y^2*z^8 + 100*z^9 - 100*y*z^9)*G[1 - y, z]*G[1, 0, y])/
         ((-1 + y)*(-1 + z)^2*z*(-1 + y + z)^2*(y + z)^2) + 
        ((-152*y^2 + 212*y^3 + 364*y^4 - 844*y^5 + 508*y^6 - 88*y^7 - 
           288*y*z + 708*y^2*z + 2306*y^3*z - 6457*y^4*z + 4692*y^5*z - 
           1049*y^6*z + 88*y^7*z - 152*z^2 + 708*y*z^2 + 3900*y^2*z^2 - 
           15063*y^3*z^2 + 16362*y^4*z^2 - 6308*y^5*z^2 + 553*y^6*z^2 + 
           212*z^3 + 2306*y*z^3 - 15063*y^2*z^3 + 24356*y^3*z^3 - 
           14295*y^4*z^3 + 2472*y^5*z^3 + 364*z^4 - 6457*y*z^4 + 
           16362*y^2*z^4 - 14295*y^3*z^4 + 4014*y^4*z^4 - 844*z^5 + 
           4692*y*z^5 - 6308*y^2*z^5 + 2472*y^3*z^5 + 508*z^6 - 1049*y*z^6 + 
           553*y^2*z^6 - 88*z^7 + 88*y*z^7)*G[0, y]*G[1 - y, 0, z])/
         ((-1 + y)*(-1 + z)*(-1 + y + z)^2*(y + z)^2) + 
        ((-532*y^4 + 1952*y^5 - 2312*y^6 + 368*y^7 + 1228*y^8 - 880*y^9 + 
           176*y^10 + 221*y^3*z - 1581*y^4*z + 7343*y^5*z - 15633*y^6*z + 
           15336*y^7*z - 6566*y^8*z + 880*y^9*z + 3134*y^2*z^2 - 
           19350*y^3*z^2 + 52847*y^4*z^2 - 78400*y^5*z^2 + 63887*y^6*z^2 - 
           26016*y^7*z^2 + 3898*y^8*z^2 + 3417*y*z^3 - 30253*y^2*z^3 + 
           99427*y^3*z^3 - 162754*y^4*z^3 + 141406*y^5*z^3 - 61555*y^6*z^3 + 
           10312*y^7*z^3 + 1052*z^4 - 18676*y*z^4 + 87601*y^2*z^4 - 
           181316*y^3*z^4 + 187174*y^4*z^4 - 93776*y^5*z^4 + 17957*y^6*z^4 - 
           4208*z^5 + 37662*y*z^5 - 111821*y^2*z^5 + 149031*y^3*z^5 - 
           92107*y^4*z^5 + 21475*y^5*z^5 + 6312*z^6 - 35068*y*z^6 + 
           67201*y^2*z^6 - 54366*y^3*z^6 + 15937*y^4*z^6 - 4208*z^7 + 
           14769*y*z^7 - 16914*y^2*z^7 + 6353*y^3*z^7 + 1052*z^8 - 
           2104*y*z^8 + 1052*y^2*z^8)*G[0, 1, 0, z])/((-1 + y)^2*y^2*
          (-1 + y + z)^2*(y + z)^2) + ((32*y^2 - 404*y^3 + 724*y^4 - 
           316*y^5 - 84*y^6 + 48*y^7 + 32*y*z + 716*y^2*z - 1951*y^3*z + 
           1365*y^4*z + 115*y^5*z - 309*y^6*z + 32*y^7*z + 2196*y*z^2 - 
           10466*y^2*z^2 + 16811*y^3*z^2 - 10334*y^4*z^2 + 1167*y^5*z^2 + 
           706*y^6*z^2 - 64*y^7*z^2 + 1052*z^3 - 11999*y*z^3 + 
           33471*y^2*z^3 - 37382*y^3*z^3 + 16710*y^4*z^3 - 1539*y^5*z^3 - 
           329*y^6*z^3 - 4208*z^4 + 24605*y*z^4 - 46902*y^2*z^4 + 
           37266*y^3*z^4 - 11334*y^4*z^4 + 557*y^5*z^4 + 6312*z^5 - 
           24261*y*z^5 + 32535*y^2*z^5 - 17455*y^3*z^5 + 2885*y^4*z^5 - 
           4208*z^6 + 11531*y*z^6 - 10438*y^2*z^6 + 3115*y^3*z^6 + 1052*z^7 - 
           2104*y*z^7 + 1052*y^2*z^7)*G[1, 0, 1, y])/((-1 + y)^2*y^2*
          (-1 + z)^2*(y + z)) + ((1052*y^4 - 4208*y^5 + 6312*y^6 - 4208*y^7 + 
           1052*y^8 + 32*y^2*z + 1144*y^3*z - 7791*y^4*z + 18293*y^5*z - 
           20053*y^6*z + 10479*y^7*z - 2104*y^8*z + 32*y*z^2 - 832*y^2*z^2 - 
           1967*y^3*z^2 + 14946*y^4*z^2 - 27053*y^5*z^2 + 22156*y^6*z^2 - 
           8334*y^7*z^2 + 1052*y^8*z^2 + 1144*y*z^3 - 1967*y^2*z^3 + 
           3586*y^3*z^3 - 11046*y^4*z^3 + 15541*y^5*z^3 - 9321*y^6*z^3 + 
           2063*y^7*z^3 + 1052*z^4 - 7791*y*z^4 + 14946*y^2*z^4 - 
           11046*y^3*z^4 + 4184*y^4*z^4 - 2251*y^5*z^4 + 922*y^6*z^4 - 
           4208*z^5 + 18293*y*z^5 - 27053*y^2*z^5 + 15541*y^3*z^5 - 
           2251*y^4*z^5 - 354*y^5*z^5 + 6312*z^6 - 20053*y*z^6 + 
           22156*y^2*z^6 - 9321*y^3*z^6 + 922*y^4*z^6 - 4208*z^7 + 
           10479*y*z^7 - 8334*y^2*z^7 + 2063*y^3*z^7 + 1052*z^8 - 
           2104*y*z^8 + 1052*y^2*z^8)*(G[1, y]*G[1 - y, -y, z] + 
           G[1 - y, -y, 1 - y, z]))/((-1 + y)^2*y^2*(-1 + z)^2*z^2))/144 + 
      (I/6)*((Pi*(22*y^2 - 44*y^3 + 22*y^4 + 28*y*z - 116*y^2*z + 132*y^3*z - 
           44*y^4*z - 10*z^2 - 83*y*z^2 + 187*y^2*z^2 - 132*y^3*z^2 + 
           22*y^4*z^2 + 18*z^3 + 85*y*z^3 - 118*y^2*z^3 + 44*y^3*z^3 - 
           4*z^4 - 31*y*z^4 + 23*y^2*z^4 - 6*z^5 + y*z^5 + 2*z^6)*G[0, y]*
          G[0, 1 - y, z])/((-1 + z)^2*z^2) + 
        (Pi*(-y^2 + 5*y^3 - 10*y^4 + 10*y^5 - 5*y^6 + y^7 - 2*y*z + 
           25*y^2*z - 58*y^3*z + 56*y^4*z - 30*y^5*z + 11*y^6*z - 2*y^7*z - 
           z^2 + 33*y*z^2 - 130*y^2*z^2 + 131*y^3*z^2 - 56*y^4*z^2 + 
           33*y^5*z^2 - 11*y^6*z^2 + y^7*z^2 + 15*z^3 - 126*y*z^3 + 
           186*y^2*z^3 - 8*y^3*z^3 - 36*y^4*z^3 - 18*y^5*z^3 + 3*y^6*z^3 - 
           48*z^4 + 159*y*z^4 + 36*y^2*z^4 - 225*y^3*z^4 + 74*y^4*z^4 + 
           y^5*z^4 + 60*z^5 - 12*y*z^5 - 268*y^2*z^5 + 216*y^3*z^5 - 
           30*y^4*z^5 - 25*z^6 - 111*y*z^6 + 191*y^2*z^6 - 61*y^3*z^6 - 
           9*z^7 + 68*y*z^7 - 39*y^2*z^7 + 10*z^8 - 9*y*z^8 - 2*z^9)*
          G[1 - y, z]*G[1, 0, y])/((-1 + z)^2*z*(-1 + y + z)^2*(y + z)^2) + 
        (Pi*(-10*y^2 + 18*y^3 - 4*y^4 - 6*y^5 + 2*y^6 - 18*y*z + 50*y^2*z + 
           13*y^3*z - 56*y^4*z + 11*y^5*z - 10*z^2 + 50*y*z^2 + 34*y^2*z^2 - 
           138*y^3*z^2 + 48*y^4*z^2 + 18*z^3 + 13*y*z^3 - 138*y^2*z^3 + 
           78*y^3*z^3 - 4*z^4 - 56*y*z^4 + 48*y^2*z^4 - 6*z^5 + 11*y*z^5 + 
           2*z^6)*G[0, y]*G[1 - y, 0, z])/((-1 + y + z)^2*(y + z)^2) + 
        (Pi*(-20*y^4 + 76*y^5 - 100*y^6 + 40*y^7 + 20*y^8 - 20*y^9 + 4*y^10 - 
           14*y^3*z + 60*y^4*z - 14*y^5*z - 198*y^6*z + 288*y^7*z - 
           142*y^8*z + 20*y^9*z + 58*y^2*z^2 - 336*y^3*z^2 + 934*y^4*z^2 - 
           1472*y^5*z^2 + 1282*y^6*z^2 - 552*y^7*z^2 + 86*y^8*z^2 + 
           72*y*z^3 - 620*y^2*z^3 + 2021*y^3*z^3 - 3329*y^4*z^3 + 
           2933*y^5*z^3 - 1301*y^6*z^3 + 224*y^7*z^3 + 22*z^4 - 392*y*z^4 + 
           1832*y^2*z^4 - 3796*y^3*z^4 + 3929*y^4*z^4 - 1978*y^5*z^4 + 
           385*y^6*z^4 - 88*z^5 + 789*y*z^5 - 2347*y^2*z^5 + 3132*y^3*z^5 - 
           1937*y^4*z^5 + 455*y^5*z^5 + 132*z^6 - 734*y*z^6 + 1409*y^2*z^6 - 
           1140*y^3*z^6 + 335*y^4*z^6 - 88*z^7 + 309*y*z^7 - 354*y^2*z^7 + 
           133*y^3*z^7 + 22*z^8 - 44*y*z^8 + 22*y^2*z^8)*G[0, 1, 0, z])/
         ((-1 + y)^2*y^2*(-1 + y + z)^2*(y + z)^2) + 
        ((22*y^4 - 88*y^5 + 132*y^6 - 88*y^7 + 22*y^8 + y^2*z + 23*y^3*z - 
           162*y^4*z + 382*y^5*z - 419*y^6*z + 219*y^7*z - 44*y^8*z + y*z^2 - 
           26*y^2*z^2 - 28*y^3*z^2 + 312*y^4*z^2 - 571*y^5*z^2 + 
           464*y^6*z^2 - 174*y^7*z^2 + 22*y^8*z^2 + 23*y*z^3 - 28*y^2*z^3 + 
           56*y^3*z^3 - 231*y^4*z^3 + 332*y^5*z^3 - 195*y^6*z^3 + 
           43*y^7*z^3 + 22*z^4 - 162*y*z^4 + 312*y^2*z^4 - 231*y^3*z^4 + 
           94*y^4*z^4 - 53*y^5*z^4 + 20*y^6*z^4 - 88*z^5 + 382*y*z^5 - 
           571*y^2*z^5 + 332*y^3*z^5 - 53*y^4*z^5 - 6*y^5*z^5 + 132*z^6 - 
           419*y*z^6 + 464*y^2*z^6 - 195*y^3*z^6 + 20*y^4*z^6 - 88*z^7 + 
           219*y*z^7 - 174*y^2*z^7 + 43*y^3*z^7 + 22*z^8 - 44*y*z^8 + 
           22*y^2*z^8)*(Pi*G[1, y]*G[1 - y, -y, z] + 
           Pi*G[1 - y, -y, 1 - y, z]))/((-1 + y)^2*y^2*(-1 + z)^2*z^2)) - 
      (4*(Pi^2*G[1, y]*G[0, -y, z] + Pi^2*G[0, -y, 1 - y, z] + 
         Pi^2*G[-y, 0, 1 - y, z]))/9 + (G[0, -y, z]*G[1, 1, 0, y] + 
        G[1, 0, y]*(G[0, -y, 1 - y, z] + G[-y, 0, 1 - y, z]))/2 - 
      (5*(Pi^2*G[-y, z]*G[1, 0, y] + Pi^2*G[1, y]*G[-y, 0, z] + 
         Pi^2*G[0, y]*G[-y, 1 - y, z] + Pi^2*G[-y, 1 - y, 0, z]))/12 + 
      ((2*I)/3)*(Pi*G[1, 0, y]*G[-y, 0, z] + G[0, 1, y]*
         (Pi*G[0, -y, z] + Pi*G[-y, 0, z]) + Pi*G[0, 1, y]*G[-y, 1 - y, z] + 
        G[-y, z]*(Pi*G[0, 1, 1, y] + Pi*G[1, 0, 1, y]) + 
        G[0, y]*(Pi*G[1, 0, 1 - y, z] + Pi*G[-y, 1 - y, 0, z])) + 
      (9*Pi^2*G[-y, 1 - y, 1 - y, z])/8 + 
      (8*(Pi^2*G[1, y]*G[-y, -y, z] + Pi^2*G[-y, -y, 1 - y, z]))/9 - 
      (3*(G[-y, -y, z]*G[1, 1, 0, y] + G[1, 0, y]*G[-y, -y, 1 - y, z]))/2 + 
      (((520*y^3 - 1136*y^4 + 412*y^5 + 504*y^6 - 300*y^7 - 3527*y^2*z + 
           10038*y^3*z - 9576*y^4*z + 3398*y^5*z - 633*y^6*z + 300*y^7*z - 
           7275*y*z^2 + 32108*y^2*z^2 - 48181*y^3*z^2 + 29687*y^4*z^2 - 
           6384*y^5*z^2 + 93*y^6*z^2 - 3156*z^3 + 30330*y*z^3 - 
           73848*y^2*z^3 + 72036*y^3*z^3 - 27972*y^4*z^3 + 2610*y^5*z^3 + 
           9468*z^4 - 45051*y*z^4 + 70323*y^2*z^4 - 43821*y^3*z^4 + 
           9033*y^4*z^4 - 9468*z^5 + 28308*y*z^5 - 28212*y^2*z^5 + 
           9372*y^3*z^5 + 3156*z^6 - 6312*y*z^6 + 3156*y^2*z^6)*G[0, z]*
          G[0, 1, y])/((-1 + y)^2*y^2*(-1 + z)*(y + z)) + 
        ((96*y^3 - 660*y^4 + 1500*y^5 - 1500*y^6 + 660*y^7 - 96*y^8 + 
           192*y^2*z - 2492*y^3*z + 6112*y^4*z - 6428*y^5*z + 3720*y^6*z - 
           1296*y^7*z + 192*y^8*z + 96*y*z^2 + 1528*y^2*z^2 - 2461*y^3*z^2 - 
           2713*y^4*z^2 + 6937*y^5*z^2 - 4287*y^6*z^2 + 996*y^7*z^2 - 
           96*y^8*z^2 + 6588*y*z^3 - 30446*y^2*z^3 + 47177*y^3*z^3 - 
           26746*y^4*z^3 + 865*y^5*z^3 + 2922*y^6*z^3 - 312*y^7*z^3 + 
           3156*z^4 - 35997*y*z^4 + 99985*y^2*z^4 - 111170*y^3*z^4 + 
           49582*y^4*z^4 - 4701*y^5*z^4 - 903*y^6*z^4 - 12624*z^5 + 
           73815*y*z^5 - 140706*y^2*z^5 + 111870*y^3*z^5 - 34182*y^4*z^5 + 
           1779*y^5*z^5 + 18936*z^6 - 72783*y*z^6 + 97605*y^2*z^6 - 
           52365*y^3*z^6 + 8655*y^4*z^6 - 12624*z^7 + 34593*y*z^7 - 
           31314*y^2*z^7 + 9345*y^3*z^7 + 3156*z^8 - 6312*y*z^8 + 
           3156*y^2*z^8)*G[1 - y, z]*G[0, 1, y])/((-1 + y)^2*y^2*(-1 + z)^2*z*
          (y + z)) + ((-27*y^4 + 150*y^5 - 123*y^6 - 404*y^2*z + 2*y^3*z + 
           1146*y^4*z - 867*y^5*z + 123*y^6*z - 548*y*z^2 + 238*y^2*z^2 + 
           2452*y^3*z^2 - 3003*y^4*z^2 + 789*y^5*z^2 - 180*z^3 + 542*y*z^3 + 
           2392*y^2*z^3 - 4782*y^3*z^3 + 1956*y^4*z^3 + 333*z^4 + 966*y*z^4 - 
           3483*y^2*z^4 + 2256*y^3*z^4 + 66*z^5 - 1179*y*z^5 + 1185*y^2*z^5 - 
           219*z^6 + 219*y*z^6)*G[-y, z]*G[0, 1, y])/((-1 + y)*y*(-1 + z)*z*
          (y + z)) + ((-124*y^2 - 324*y^3 + 2016*y^4 - 2864*y^5 + 1596*y^6 - 
           300*y^7 - 200*y*z - 888*y^2*z + 11618*y^3*z - 22739*y^4*z + 
           15476*y^5*z - 3567*y^6*z + 300*y^7*z - 124*z^2 - 1020*y*z^2 + 
           19516*y^2*z^2 - 53729*y^3*z^2 + 54278*y^4*z^2 - 20928*y^5*z^2 + 
           2007*y^6*z^2 - 456*z^3 + 12146*y*z^3 - 53921*y^2*z^3 + 
           80520*y^3*z^3 - 46713*y^4*z^3 + 8352*y^5*z^3 + 2280*z^4 - 
           23027*y*z^4 + 53654*y^2*z^4 - 46101*y^3*z^4 + 13122*y^4*z^4 - 
           2960*z^5 + 15056*y*z^5 - 20004*y^2*z^5 + 7980*y^3*z^5 + 1524*z^6 - 
           3219*y*z^6 + 1767*y^2*z^6 - 264*z^7 + 264*y*z^7)*G[0, z]*
          G[1, 0, y])/((-1 + y)*(-1 + z)*(-1 + y + z)^2*(y + z)^2) + 
        ((-664*y^3 + 928*y^4 - 96*y^5 - 168*y^6 + 3356*y^2*z - 5809*y^3*z + 
           1622*y^4*z + 447*y^5*z + 168*y^6*z + 7248*y*z^2 - 24362*y^2*z^2 + 
           22202*y^3*z^2 - 5025*y^4*z^2 - 207*y^5*z^2 + 3156*z^3 - 
           27093*y*z^3 + 46686*y^2*z^3 - 25008*y^3*z^3 + 2475*y^4*z^3 - 
           9468*z^4 + 35598*y*z^4 - 35121*y^2*z^4 + 9135*y^3*z^4 + 9468*z^5 - 
           18909*y*z^5 + 9441*y^2*z^5 - 3156*z^6 + 3156*y*z^6)*G[0, 1, 1, y])/
         ((-1 + y)*y^2*(-1 + z)*(y + z)) + 
        ((-232*y + 96*y^2 + 1272*y^3 - 2072*y^4 + 1104*y^5 - 168*y^6 - 
           448*z + 1176*y*z + 6467*y^2*z - 16797*y^3*z + 11897*y^4*z - 
           2463*y^5*z + 168*y^6*z + 936*z^2 + 5123*y*z^2 - 27935*y^2*z^2 + 
           36516*y^3*z^2 - 15855*y^4*z^2 + 1215*y^5*z^2 + 144*z^3 - 
           14922*y*z^3 + 35718*y^2*z^3 - 27042*y^3*z^3 + 6030*y^4*z^3 - 
           1568*z^4 + 11195*y*z^4 - 15822*y^2*z^4 + 6195*y^3*z^4 + 1200*z^5 - 
           2604*y*z^5 + 1476*y^2*z^5 - 264*z^6 + 264*y*z^6)*G[1, 0, 0, y])/
         ((-1 + y)*(-1 + z)*(-1 + y + z)^2*(y + z)) + 
        ((896*y^3 - 1896*y^4 - 480*y^5 + 3856*y^6 - 3168*y^7 + 792*y^8 - 
           3367*y^2*z + 13556*y^3*z - 29689*y^4*z + 35346*y^5*z - 
           19014*y^6*z + 3168*y^7*z - 7275*y*z^2 + 43616*y^2*z^2 - 
           98204*y^3*z^2 + 107973*y^4*z^2 - 57276*y^5*z^2 + 11166*y^6*z^2 - 
           3156*z^3 + 40788*y*z^3 - 131785*y^2*z^3 + 177472*y^3*z^3 - 
           105873*y^4*z^3 + 22410*y^5*z^3 + 12624*z^4 - 81870*y*z^4 + 
           161997*y^2*z^4 - 125436*y^3*z^4 + 32685*y^4*z^4 - 18936*z^5 + 
           73632*y*z^5 - 86268*y^2*z^5 + 31716*y^3*z^5 + 12624*z^6 - 
           28431*y*z^6 + 15807*y^2*z^6 - 3156*z^7 + 3156*y*z^7)*
          G[1, 0, 0, z])/((-1 + y)*y^2*(-1 + y + z)^2*(y + z)) + 
        ((-88*y^2 - 276*y^3 + 1536*y^4 - 2072*y^5 + 1080*y^6 - 180*y^7 - 
           20*y*z - 1520*y^2*z + 12005*y^3*z - 21728*y^4*z + 13597*y^5*z - 
           2310*y^6*z - 24*y^7*z + 20*z^2 - 2512*y*z^2 + 24202*y^2*z^2 - 
           64702*y^3*z^2 + 67087*y^4*z^2 - 25547*y^5*z^2 + 1296*y^6*z^2 + 
           156*y^7*z^2 - 1220*z^3 + 18473*y*z^3 - 80400*y^2*z^3 + 
           129527*y^3*z^3 - 85661*y^4*z^3 + 19323*y^5*z^3 - 114*y^6*z^3 + 
           4788*z^4 - 42850*y*z^4 + 112777*y^2*z^4 - 118935*y^3*z^4 + 
           49473*y^4*z^4 - 5253*y^5*z^4 - 7544*z^5 + 43624*y*z^5 - 
           74753*y^2*z^5 + 49476*y^3*z^5 - 10659*y^4*z^5 + 5804*z^6 - 
           20210*y*z^6 + 21501*y^2*z^6 - 7095*y^3*z^6 - 2148*z^7 + 
           3795*y*z^7 - 1719*y^2*z^7 + 300*z^8 - 300*y*z^8)*G[1, 1, 0, y])/
         ((-1 + y)*(-1 + z)^2*(-1 + y + z)^2*(y + z)^2) + 
        ((192*y - 1384*y^2 + 2384*y^3 - 1192*y^4 + 192*z - 2287*y*z + 
           5205*y^2*z - 3836*y^3*z + 726*y^4*z - 975*z^2 + 4414*y*z^2 - 
           4909*y^2*z^2 + 1344*y^3*z^2 + 54*y^4*z^2 + 1593*z^3 - 3366*y*z^3 + 
           1665*y^2*z^3 + 108*y^3*z^3 - 1029*z^4 + 1266*y*z^4 - 165*y^2*z^4 + 
           219*z^5 - 219*y*z^5)*G[1, 1, 0, z])/((-1 + y)*y*(-1 + y + z)*
          (y + z)) + ((96*y^3 - 344*y^4 - 520*y^5 + 3600*y^6 - 5680*y^7 + 
           3784*y^8 - 936*y^9 + 192*y^2*z - 5299*y^3*z + 20440*y^4*z - 
           25541*y^5*z + 2479*y^6*z + 16862*y^7*z - 10747*y^8*z + 
           1614*y^9*z + 96*y*z^2 - 12854*y^2*z^2 + 79208*y^3*z^2 - 
           179401*y^4*z^2 + 180624*y^5*z^2 - 67333*y^6*z^2 - 9976*y^7*z^2 + 
           10422*y^8*z^2 - 786*y^9*z^2 - 11007*y*z^3 + 110832*y^2*z^3 - 
           376817*y^3*z^3 + 591160*y^4*z^3 - 454994*y^5*z^3 + 
           152019*y^6*z^3 - 7734*y^7*z^3 - 3459*y^8*z^3 - 3156*z^4 + 
           68412*y*z^4 - 366759*y^2*z^4 + 835628*y^3*z^4 - 945430*y^4*z^4 + 
           534908*y^5*z^4 - 130299*y^6*z^4 + 6744*y^7*z^4 + 15780*z^5 - 
           171810*y*z^5 + 605321*y^2*z^5 - 974863*y^3*z^5 + 782321*y^4*z^5 - 
           296235*y^5*z^5 + 39534*y^6*z^5 - 31560*z^6 + 219900*y*z^6 - 
           538107*y^2*z^6 + 604224*y^3*z^6 - 316155*y^4*z^6 + 61650*y^5*z^6 + 
           31560*z^7 - 149871*y*z^7 + 252063*y^2*z^7 - 181209*y^3*z^7 + 
           47409*y^4*z^7 - 15780*z^8 + 50592*y*z^8 - 53844*y^2*z^8 + 
           19032*y^3*z^8 + 3156*z^9 - 6312*y*z^9 + 3156*y^2*z^9)*
          G[1 - y, 1, 0, z])/((-1 + y)^2*y^2*(-1 + z)*(-1 + y + z)^2*
          (y + z)^2) + ((3156*y^4 - 9468*y^5 + 9468*y^6 - 3156*y^7 + 
           4092*y^3*z - 17625*y^4*z + 26130*y^5*z - 15753*y^6*z + 
           3156*y^7*z - 1328*y^2*z^2 - 6157*y^3*z^2 + 20868*y^4*z^2 - 
           19668*y^5*z^2 + 6285*y^6*z^2 + 4092*y*z^3 - 6157*y^2*z^3 + 
           4420*y^3*z^3 - 5649*y^4*z^3 + 3150*y^5*z^3 + 3156*z^4 - 
           17625*y*z^4 + 20868*y^2*z^4 - 5649*y^3*z^4 - 750*y^4*z^4 - 
           9468*z^5 + 26130*y*z^5 - 19668*y^2*z^5 + 3150*y^3*z^5 + 9468*z^6 - 
           15753*y*z^6 + 6285*y^2*z^6 - 3156*z^7 + 3156*y*z^7)*
          (G[-y, z]*G[1, 1, y] + G[1, y]*G[-y, 1 - y, z] + 
           G[-y, 1 - y, 1 - y, z]))/((-1 + y)*y^2*(-1 + z)*z^2) + 
        ((-180*y^2 + 333*y^3 + 66*y^4 - 219*y^5 - 772*y*z + 721*y^2*z + 
           756*y^3*z - 924*y^4*z + 219*y^5*z - 180*z^2 + 721*y*z^2 + 
           968*y^2*z^2 - 2511*y^3*z^2 + 930*y^4*z^2 + 333*z^3 + 756*y*z^3 - 
           2511*y^2*z^3 + 1422*y^3*z^3 + 66*z^4 - 924*y*z^4 + 930*y^2*z^4 - 
           219*z^5 + 219*y*z^5)*(G[1, y]*G[-y, -y, z] + G[-y, -y, 1 - y, z]))/
         ((-1 + y)*y*(-1 + z)*z))/432 + (I/9)*(Pi^3*G[1, 1, z] + 
        (Pi*(-20*y^2 + 31*y^3 + 7*y^4 - 27*y^5 + 9*y^6 + 42*y*z - 89*y^2*z + 
           161*y^3*z - 141*y^4*z + 27*y^5*z + 33*z^2 - 258*y*z^2 + 
           439*y^2*z^2 - 339*y^3*z^2 + 96*y^4*z^2 - 132*z^3 + 522*y*z^3 - 
           531*y^2*z^3 + 147*y^3*z^3 + 198*z^4 - 438*y*z^4 + 201*y^2*z^4 - 
           132*z^5 + 132*y*z^5 + 33*z^6)*G[1, 0, 0, z])/
         (y^2*(-1 + y + z)^2) + (Pi*(-3 + 16*y - 16*y^2 + 12*z - 22*y*z + 
           6*y^2*z - 18*z^2 + 6*y*z^2 + 12*z^3 - 3*z^4)*G[1, 1, 0, z])/
         (y*(-1 + y + z)) + ((33*y^4 - 66*y^5 + 33*y^6 + 42*y^3*z - 
           108*y^4*z + 66*y^5*z - 20*y^2*z^2 - 45*y^3*z^2 + 36*y^4*z^2 + 
           42*y*z^3 - 45*y^2*z^3 - 3*y^3*z^3 + 33*z^4 - 108*y*z^4 + 
           36*y^2*z^4 - 66*z^5 + 66*y*z^5 + 33*z^6)*(Pi*G[-y, z]*G[1, 1, y] + 
           Pi*G[1, y]*G[-y, 1 - y, z] + Pi*G[-y, 1 - y, 1 - y, z]))/
         (y^2*z^2) + ((3*y^4 - 10*y*z - 6*y^2*z + 12*y^3*z - 6*y*z^2 + 
           18*y^2*z^2 + 12*y*z^3 + 3*z^4)*(Pi*G[1, y]*G[-y, -y, z] + 
           Pi*G[-y, -y, 1 - y, z]))/(y*z)) - G[1, z]*G[0, 0, 0, 1, y] - 
      (5*(G[0, 1 - y, z]*G[0, 1, 1, y] + G[0, 1, y]*G[0, 1 - y, 1 - y, z] + 
         G[0, 1, y]*G[1 - y, 0, 1 - y, z] + G[1 - y, z]*G[0, 0, 0, 1, y]))/
       4 + (G[1 - y, 1 - y, z]*G[0, 0, 1, y] + G[1 - y, z]*G[0, 0, 1, 1, y])/
       4 - (9*(G[1 - y, 1 - y, z]*G[0, 1, 1, y] + G[0, 1, y]*
          G[1 - y, 1 - y, 1 - y, z] + G[1 - y, z]*G[0, 1, 1, 1, y]))/4 - 
      ((5*I)/4)*(Pi*G[0, 1, 0, 1, y] + Pi*G[0, 1, 1, 0, y] + 
        Pi*G[1, 0, 0, 1, y] + Pi*G[1, 0, 1, 0, y]) + 
      (5*((G[1, 1 - y, z] + G[1 - y, 1, z])*G[0, 1, 0, y] + 
         G[1, z]*G[0, 1, 0, 1, y] + G[1, z]*G[1, 0, 1, 0, y]))/6 - 
      (7*(G[0, 1, y]*G[0, 0, 1 - y, z] + G[1 - y, z]*(G[0, 1, 1, 0, y] + 
           G[1, 0, 1, 0, y])))/4 + ((19*I)/12)*
       (Pi*G[0, 0, y]*G[0, 1 - y, z] + Pi*G[0, 0, y]*G[1 - y, 0, z] + 
        Pi*G[0, z]*G[0, 1, 0, y] + Pi*G[0, z]*G[1, 0, 1, y] + 
        G[1 - y, z]*(Pi*G[1, 0, 1, y] + Pi*G[1, 1, 0, y]) + 
        G[0, y]*(Pi*G[0, 1 - y, 0, z] + Pi*G[0, 1 - y, 1 - y, z] + 
          Pi*G[1 - y, 0, 0, z] + Pi*G[1 - y, 0, 1 - y, z]) + 
        Pi*G[0, 1, 0, 0, y] + Pi*G[1, 0, 1, 1, y]) + 
      (((-y^3 + 5*y^4 - 10*y^5 + 10*y^6 - 5*y^7 + y^8 - 2*y^2*z - 5*y^3*z - 
           4*y^4*z + 44*y^5*z - 48*y^6*z + 17*y^7*z - 2*y^8*z - y*z^2 - 
           27*y^2*z^2 + 102*y^3*z^2 + 27*y^4*z^2 - 164*y^5*z^2 + 77*y^6*z^2 - 
           15*y^7*z^2 + y^8*z^2 - 27*y*z^3 + 206*y^2*z^3 - 202*y^3*z^3 - 
           260*y^4*z^3 + 294*y^5*z^3 - 48*y^6*z^3 + 5*y^7*z^3 - 6*z^4 + 
           148*y*z^4 - 432*y^2*z^4 - 24*y^3*z^4 + 540*y^4*z^4 - 230*y^5*z^4 + 
           13*y^6*z^4 + 30*z^5 - 302*y*z^5 + 358*y^2*z^5 + 336*y^3*z^5 - 
           424*y^4*z^5 + 68*y^5*z^5 - 61*z^6 + 307*y*z^6 - 98*y^2*z^6 - 
           265*y^3*z^6 + 116*y^4*z^6 + 64*z^7 - 163*y*z^7 - 4*y^2*z^7 + 
           59*y^3*z^7 - 36*z^8 + 42*y*z^8 - y^2*z^8 + 10*z^9 - 4*y*z^9 - 
           z^10)*G[0, 1 - y, z]*G[1, 0, y])/(y*(-1 + z)^2*z*(-1 + y + z)^2*
          (y + z)^2) + ((-y^2 + 8*y^3 - 19*y^4 + 19*y^5 - 8*y^6 + y^7 - 
           2*y*z + 39*y^2*z - 97*y^3*z + 88*y^4*z - 31*y^5*z + 3*y^6*z - 
           z^2 + 50*y*z^2 - 167*y^2*z^2 + 97*y^3*z^2 + 25*y^4*z^2 - 
           4*y^5*z^2 + 23*z^3 - 127*y*z^3 + 12*y^2*z^3 + 196*y^3*z^3 - 
           75*y^4*z^3 - 38*z^4 - 10*y*z^4 + 248*y^2*z^4 - 147*y^3*z^4 + 
           6*z^5 + 115*y*z^5 - 99*y^2*z^5 + 15*z^6 - 26*y*z^6 - 5*z^7)*
          G[0, 0, y]*G[1 - y, 0, z])/(z*(-1 + y + z)^2*(y + z)^2) + 
        ((y^2 - 23*y^3 + 42*y^4 - 18*y^5 - 3*y^6 + y^7 + 2*y*z - 52*y^2*z + 
           140*y^3*z - 27*y^4*z - 72*y^5*z + 9*y^6*z + z^2 - 39*y*z^2 + 
           177*y^2*z^2 - 55*y^3*z^2 - 184*y^4*z^2 + 68*y^5*z^2 - 8*z^3 + 
           98*y*z^3 - 120*y^2*z^3 - 143*y^3*z^3 + 114*y^4*z^3 + 19*z^4 - 
           93*y*z^4 + y^2*z^4 + 52*y^3*z^4 - 19*z^5 + 37*y*z^5 - 6*y^2*z^5 + 
           8*z^6 - 5*y*z^6 - z^7)*G[1, 0, y]*G[1 - y, 0, z])/
         (y*(-1 + y + z)^2*(y + z)^2) + ((2*y - 28*y^2 + 72*y^3 - 68*y^4 + 
           22*y^5 + 48*y*z - 175*y^2*z + 252*y^3*z - 164*y^4*z + 32*y^5*z + 
           7*y^6*z + 44*z^2 - 320*y*z^2 + 736*y^2*z^2 - 708*y^3*z^2 + 
           276*y^4*z^2 - 28*y^5*z^2 - 132*z^3 + 574*y*z^3 - 874*y^2*z^3 + 
           546*y^3*z^3 - 118*y^4*z^3 + 132*z^4 - 392*y*z^4 + 388*y^2*z^4 - 
           128*y^3*z^4 - 44*z^5 + 88*y*z^5 - 44*y^2*z^5)*G[0, z]*
          G[1, 0, 1, y])/((-1 + y)^2*y^2*(-1 + y + z)) + 
        ((-y^3 - y^4 + 8*y^5 - 8*y^6 + y^7 + y^8 - 3*y^2*z + 28*y^3*z - 
           35*y^4*z - 5*y^5*z + 16*y^6*z + y^7*z - 2*y^8*z - 4*y*z^2 - 
           13*y^2*z^2 + 51*y^3*z^2 - 40*y^4*z^2 - 8*y^5*z^2 + 26*y^6*z^2 - 
           13*y^7*z^2 + y^8*z^2 - 86*y*z^3 + 412*y^2*z^3 - 671*y^3*z^3 + 
           404*y^4*z^3 - 22*y^5*z^3 - 48*y^6*z^3 + 7*y^7*z^3 - 44*z^4 + 
           498*y*z^4 - 1390*y^2*z^4 + 1546*y^3*z^4 - 676*y^4*z^4 + 
           52*y^5*z^4 + 18*y^6*z^4 + 176*z^5 - 1026*y*z^5 + 1955*y^2*z^5 - 
           1541*y^3*z^5 + 461*y^4*z^5 - 21*y^5*z^5 - 264*z^6 + 1010*y*z^6 - 
           1349*y^2*z^6 + 716*y^3*z^6 - 117*y^4*z^6 + 176*z^7 - 480*y*z^7 + 
           432*y^2*z^7 - 128*y^3*z^7 - 44*z^8 + 88*y*z^8 - 44*y^2*z^8)*
          G[1 - y, z]*G[1, 0, 1, y])/((-1 + y)^2*y^2*(-1 + z)^2*z*(y + z)) + 
        ((-6*y^4 + 12*y^5 - 9*y^6 + 3*y^7 - 2*y^3*z + 22*y^4*z - 26*y^5*z + 
           10*y^6*z + 16*y^2*z^2 - 2*y^3*z^2 - 25*y^4*z^2 + 10*y^5*z^2 - 
           2*y*z^3 - 2*y^2*z^3 - 12*y^3*z^3 - 3*y^4*z^3 - 6*z^4 + 22*y*z^4 - 
           15*y^2*z^4 - 13*y^3*z^4 + 12*z^5 - 18*y*z^5 - 8*y^2*z^5 - 7*z^6 + 
           z^7)*(G[1, 0, y]*G[-y, 1 - y, z] + G[-y, z]*G[1, 1, 0, y]))/
         (y*z*(-1 + y + z)*(y + z)^2) + Pi^2*G[1 - y, 0, 1, z] + 
        ((-20*y^2 + 63*y^3 - 68*y^4 + 28*y^5 - 4*y^6 + y^7 - 44*y*z + 
           214*y^2*z - 296*y^3*z + 139*y^4*z - 40*y^5*z + 37*y^6*z - 
           10*y^7*z - 20*z^2 + 231*y*z^2 - 506*y^2*z^2 + 271*y^3*z^2 + 
           83*y^4*z^2 - 8*y^5*z^2 - 54*y^6*z^2 + 5*y^7*z^2 + 76*z^3 - 
           376*y*z^3 + 280*y^2*z^3 + 361*y^3*z^3 - 410*y^4*z^3 + 52*y^5*z^3 + 
           17*y^6*z^3 - 102*z^4 + 163*y*z^4 + 352*y^2*z^4 - 744*y^3*z^4 + 
           355*y^4*z^4 - 28*y^5*z^4 + 47*z^5 + 121*y*z^5 - 484*y^2*z^5 + 
           411*y^3*z^5 - 95*y^4*z^5 + 11*z^6 - 121*y*z^6 + 178*y^2*z^6 - 
           66*y^3*z^6 - 15*z^7 + 29*y*z^7 - 14*y^2*z^7 + 3*z^8 - 3*y*z^8)*
          G[0, 1, 0, 0, y])/((-1 + y)*(-1 + z)^2*(-1 + y + z)^2*(y + z)^2) + 
        ((-2*y^2 + 26*y^3 - 47*y^4 + 25*y^5 - 3*y^6 + y^7 - 27*y^2*z + 
           62*y^3*z - 19*y^4*z - 46*y^5*z + 40*y^6*z - 10*y^7*z - 97*y*z^2 + 
           448*y^2*z^2 - 708*y^3*z^2 + 407*y^4*z^2 - 8*y^5*z^2 - 51*y^6*z^2 + 
           5*y^7*z^2 - 44*z^3 + 511*y*z^3 - 1438*y^2*z^3 + 1609*y^3*z^3 - 
           710*y^4*z^3 + 58*y^5*z^3 + 18*y^6*z^3 + 176*z^4 - 1038*y*z^4 + 
           2000*y^2*z^4 - 1599*y^3*z^4 + 490*y^4*z^4 - 25*y^5*z^4 - 264*z^5 + 
           1019*y*z^5 - 1375*y^2*z^5 + 741*y^3*z^5 - 125*y^4*z^5 + 176*z^6 - 
           483*y*z^6 + 438*y^2*z^6 - 131*y^3*z^6 - 44*z^7 + 88*y*z^7 - 
           44*y^2*z^7)*G[1, 0, 1, 1, y])/((-1 + y)^2*y^2*(-1 + z)^2*(y + z)))/
       12 + G[-y, z]*G[1, 1, 0, 0, y] - G[1, z]*G[1, 1, 1, 0, y] + 
      ((11*I)/12)*(Pi*G[0, 0, z]*G[0, 1, y] + Pi*G[0, 0, z]*G[1, 0, y] + 
        Pi*G[0, 1, y]*G[1 - y, 0, z] + Pi*G[0, z]*G[0, 1, 1, y] + 
        Pi*G[0, z]*G[1, 0, 0, y] + Pi*G[0, 0, 0, 1, y] + 
        Pi*G[0, 0, 1, 0, y] + Pi*G[0, 1, 1, 1, y] + Pi*G[1, 0, 0, 0, y] + 
        Pi*G[1, 1, 0, 1, y] + Pi*G[1, 1, 1, 0, y]) + 
      (19*(G[0, 1 - y, z]*G[1, 0, 0, y] + G[1 - y, 0, z]*G[1, 0, 0, y] + 
         G[1, 0, y]*(G[0, 0, 1 - y, z] + G[0, 1 - y, 0, z] + 
           G[1 - y, 0, 0, z]) + G[1 - y, z]*(G[0, 0, 1, 0, y] + 
           G[1, 0, 0, 0, y] + G[1, 1, 1, 0, y])))/12 + 
      (((-10 + 17*y - y^2 - 9*y^3 + 3*y^4 + 17*z + 40*y*z - 69*y^2*z + 
           12*y^3*z - z^2 - 69*y*z^2 + 51*y^2*z^2 - 9*z^3 + 12*y*z^3 + 3*z^4)*
          G[0, 0, y]*G[0, 0, z])/(-1 + y + z)^2 + 
        ((33*y^2 - 66*y^3 + 33*y^4 + 42*y*z - 108*y^2*z + 66*y^3*z - 10*z^2 - 
           42*y*z^2 + 33*y^2*z^2 - 3*z^3 + 3*z^4)*G[0, 0, y]*
          G[1 - y, 1 - y, z])/z^2 + ((-10*y^2 - 3*y^3 + 3*y^4 + 42*y*z - 
           42*y^2*z + 33*z^2 - 108*y*z^2 + 33*y^2*z^2 - 66*z^3 + 66*y*z^3 + 
           33*z^4)*(G[0, 0, z]*G[1, 1, y] + G[1, y]*(G[0, 0, 1 - y, z] + 
             G[0, 1 - y, 0, z] + G[1 - y, 0, 0, z]) + G[0, 0, 1 - y, 1 - y, 
            z] + G[0, 1 - y, 0, 1 - y, z] + G[0, 1 - y, 1 - y, 0, z] + 
           G[1 - y, 0, 0, 1 - y, z] + G[1 - y, 0, 1 - y, 0, z] + 
           G[1 - y, 1 - y, 0, 0, z]))/y^2)/9 + 
      ((17*I)/6)*(Pi*G[1, y]*G[0, 0, -y, z] + Pi*G[0, 0, -y, 1 - y, z] + 
        Pi*G[1 - y, 1 - y, 1, 0, z]) - 
      (25*(G[1 - y, 1 - y, z]*G[0, 1, 0, y] + G[0, y]*(G[0, 0, 0, 1 - y, z] + 
           G[1 - y, 1 - y, 1 - y, 0, z])))/12 - 
      ((11*I)/12)*(Pi*G[0, 0, y]*G[0, 0, z] + Pi*G[0, 0, y]*
         G[1 - y, 1 - y, z] + G[1, 1, y]*(Pi*G[0, 0, z] + Pi*G[0, 1 - y, z] + 
          Pi*G[1 - y, 0, z] + Pi*G[1 - y, 1 - y, z]) + 
        Pi*G[0, z]*G[0, 0, 0, y] + Pi*G[1 - y, z]*G[0, 0, 0, y] + 
        Pi*G[0, z]*G[0, 0, 1, y] + Pi*G[0, z]*G[1, 1, 0, y] + 
        (Pi*G[0, z] + Pi*G[1 - y, z])*G[1, 1, 1, y] + 
        G[0, y]*(Pi*G[0, 0, 0, z] + Pi*G[1 - y, 1 - y, 1 - y, z]) + 
        G[1, y]*(Pi*G[0, 0, 0, z] + Pi*G[0, 0, 1 - y, z] + 
          Pi*G[0, 1 - y, 0, z] + Pi*G[0, 1 - y, 1 - y, z] + 
          Pi*G[1 - y, 0, 0, z] + Pi*G[1 - y, 0, 1 - y, z] + 
          Pi*G[1 - y, 1 - y, 0, z] + Pi*G[1 - y, 1 - y, 1 - y, z]) + 
        Pi*G[0, 0, 0, 0, y] + Pi*G[0, 0, 0, 0, z] + Pi*G[0, 0, 0, 1 - y, z] + 
        Pi*G[0, 0, 1, 1, y] + Pi*G[0, 0, 1 - y, 0, z] + 
        Pi*G[0, 0, 1 - y, 1 - y, z] + Pi*G[0, 1 - y, 0, 0, z] + 
        Pi*G[0, 1 - y, 0, 1 - y, z] + Pi*G[0, 1 - y, 1 - y, 0, z] + 
        Pi*G[0, 1 - y, 1 - y, 1 - y, z] + Pi*G[1, 1, 0, 0, y] + 
        Pi*G[1, 1, 1, 1, y] + Pi*G[1 - y, 0, 0, 0, z] + 
        Pi*G[1 - y, 0, 0, 1 - y, z] + Pi*G[1 - y, 0, 1 - y, 0, z] + 
        Pi*G[1 - y, 0, 1 - y, 1 - y, z] + Pi*G[1 - y, 1 - y, 0, 0, z] + 
        Pi*G[1 - y, 1 - y, 0, 1 - y, z] + Pi*G[1 - y, 1 - y, 1 - y, 0, z] + 
        Pi*G[1 - y, 1 - y, 1 - y, 1 - y, z]) + 
      (Pi^2*G[0, 1 - y, 1, z] + Pi^2*G[1, 1, 1, z] + 
        ((3*y^3 - 10*z + 6*y^2*z + 3*y*z^2)*(G[1, 0, y]*G[1 - y, -y, z] + 
           G[0, y]*G[1 - y, -y, 1 - y, z]))/z + 
        ((-10*y + 3*y^2*z + 6*y*z^2 + 3*z^3)*(G[1, y]*G[1 - y, -y, 0, z] + 
           G[1 - y, -y, 0, 1 - y, z] + G[1 - y, -y, 1 - y, 0, z]))/y)/18 + 
      ((19*I)/6)*(Pi*G[1, 1, y]*G[1 - y, -y, z] + 
        G[1, y]*(Pi*G[1 - y, 1 - y, -y, z] + Pi*G[1 - y, -y, 1 - y, z]) + 
        Pi*G[0, 0, 1, 0, z] + Pi*G[0, 1, 0, 0, z] + 
        Pi*G[1 - y, 1 - y, -y, 1 - y, z] + Pi*G[1 - y, -y, 1 - y, 1 - y, 
          z]) + (-(((-44*y^2 + 132*y^3 - 132*y^4 + 44*y^5 - 56*y*z + 
            332*y^2*z - 584*y^3*z + 396*y^4*z - 88*y^5*z + 20*z^2 + 
            201*y*z^2 - 770*y^2*z^2 + 901*y^3*z^2 - 396*y^4*z^2 + 
            44*y^5*z^2 - 56*z^3 - 295*y*z^3 + 776*y^2*z^3 - 586*y^3*z^3 + 
            132*y^4*z^3 + 42*z^4 + 220*y*z^4 - 342*y^2*z^4 + 133*y^3*z^4 + 
            9*z^5 - 79*y*z^5 + 48*y^2*z^5 - 20*z^6 + 9*y*z^6 + 5*z^7)*
           G[0, 0, y]*G[0, 1 - y, z])/((-1 + z)^2*z^2*(-1 + y + z))) - 
        ((-20*y^3 + 42*y^4 - 22*y^5 - 38*y^2*z + 112*y^3*z - 9*y^4*z - 
           74*y^5*z + 7*y^6*z - 8*y*z^2 + 72*y^2*z^2 + 68*y^3*z^2 - 
           234*y^4*z^2 + 70*y^5*z^2 + 6*z^3 - 16*y*z^3 + 94*y^2*z^3 - 
           270*y^3*z^3 + 127*y^4*z^3 - 18*z^4 + 58*y*z^4 - 142*y^2*z^4 + 
           76*y^3*z^4 + 19*z^5 - 40*y*z^5 + 17*y^2*z^5 - 8*z^6 + 6*y*z^6 + 
           z^7)*G[0, z]*G[0, 1, 0, y])/(y*(-1 + y + z)^2*(y + z)^2) - 
        ((-20*y^3 + 36*y^4 - 8*y^5 - 12*y^6 + 4*y^7 - 42*y^2*z + 120*y^3*z + 
           3*y^4*z - 102*y^5*z + 21*y^6*z - 32*y*z^2 + 158*y^2*z^2 - 
           18*y^3*z^2 - 232*y^4*z^2 + 92*y^5*z^2 - 6*z^3 + 92*y*z^3 - 
           96*y^2*z^3 - 194*y^3*z^3 + 147*y^4*z^3 + 18*z^4 - 86*y*z^4 - 
           32*y^2*z^4 + 82*y^3*z^4 - 19*z^5 + 28*y*z^5 + 9*y^2*z^5 + 8*z^6 - 
           2*y*z^6 - z^7)*G[0, y]*G[0, 1 - y, 0, z])/(y*(-1 + y + z)^2*
          (y + z)^2) - ((44*y^3 - 88*y^4 + 44*y^5 + 56*y^2*z - 232*y^3*z + 
           264*y^4*z - 88*y^5*z - 20*y*z^2 - 165*y^2*z^2 + 373*y^3*z^2 - 
           264*y^4*z^2 + 44*y^5*z^2 - 3*z^3 + 41*y*z^3 + 165*y^2*z^3 - 
           234*y^3*z^3 + 88*y^4*z^3 + 9*z^4 - 18*y*z^4 - 55*y^2*z^4 + 
           45*y^3*z^4 - 8*z^5 - 7*y*z^5 - y^2*z^5 + z^6 + 4*y*z^6 + z^7)*
          G[0, y]*G[0, 1 - y, 1 - y, z])/(y*(-1 + z)^2*z^2) - 
        ((-2*y^2 + 13*y^3 - 29*y^4 + 29*y^5 - 13*y^6 + 2*y^7 - 4*y*z + 
           56*y^2*z - 152*y^3*z + 175*y^4*z - 102*y^5*z + 31*y^6*z - 
           4*y^7*z - 2*z^2 + 69*y*z^2 - 305*y^2*z^2 + 403*y^3*z^2 - 
           271*y^4*z^2 + 135*y^5*z^2 - 31*y^6*z^2 + 2*y^7*z^2 + 30*z^3 - 
           270*y*z^3 + 501*y^2*z^3 - 268*y^3*z^3 + 111*y^4*z^3 - 84*y^5*z^3 + 
           9*y^6*z^3 - 96*z^4 + 360*y*z^4 - 108*y^2*z^4 - 228*y^3*z^4 + 
           52*y^4*z^4 + 14*y^5*z^4 + 120*z^5 - 72*y*z^5 - 410*y^2*z^5 + 
           342*y^3*z^5 - 42*y^4*z^5 - 50*z^6 - 195*y*z^6 + 343*y^2*z^6 - 
           110*y^3*z^6 - 18*z^7 + 130*y*z^7 - 75*y^2*z^7 + 20*z^8 - 
           18*y*z^8 - 4*z^9)*G[1 - y, z]*G[1, 0, 0, y])/
         ((-1 + z)^2*z*(-1 + y + z)^2*(y + z)^2) - 
        ((-20*y + 46*y^2 - 38*y^3 + 18*y^4 - 6*y^5 - 9*z + 104*y*z - 
           93*y^2*z + 6*y^3*z - 8*y^4*z + 45*z^2 - 217*y*z^2 - 5*y^2*z^2 + 
           165*y^3*z^2 - 20*y^4*z^2 - 90*z^3 + 226*y*z^3 + 115*y^2*z^3 - 
           196*y^3*z^3 + 10*y^4*z^3 + 90*z^4 - 116*y*z^4 - 73*y^2*z^4 + 
           63*y^3*z^4 - 45*z^5 + 22*y*z^5 + 10*y^2*z^5 + 9*z^6 + y*z^6)*
          G[1 - y, z]*G[1, 1, 0, y])/(y*(-1 + z)^2*(-1 + y + z)^2) - 
        ((y^2 - 23*y^3 + 38*y^4 - 6*y^5 - 15*y^6 + 5*y^7 + 2*y*z - 50*y^2*z + 
           127*y^3*z + 10*y^4*z - 115*y^5*z + 26*y^6*z + z^2 - 39*y*z^2 + 
           167*y^2*z^2 - 12*y^3*z^2 - 248*y^4*z^2 + 99*y^5*z^2 - 8*z^3 + 
           97*y*z^3 - 97*y^2*z^3 - 196*y^3*z^3 + 147*y^4*z^3 + 19*z^4 - 
           88*y*z^4 - 25*y^2*z^4 + 75*y^3*z^4 - 19*z^5 + 31*y*z^5 + 
           4*y^2*z^5 + 8*z^6 - 3*y*z^6 - z^7)*G[0, y]*G[1 - y, 0, 0, z])/
         (y*(-1 + y + z)^2*(y + z)^2) - ((44*y^3 - 88*y^4 + 44*y^5 + 2*y*z + 
           50*y^2*z - 226*y^3*z + 262*y^4*z - 88*y^5*z - z^2 - 25*y*z^2 - 
           148*y^2*z^2 + 358*y^3*z^2 - 260*y^4*z^2 + 44*y^5*z^2 - z^3 + 
           44*y*z^3 + 150*y^2*z^3 - 222*y^3*z^3 + 86*y^4*z^3 + 8*z^4 - 
           16*y*z^4 - 52*y^2*z^4 + 42*y^3*z^4 - 8*z^5 - 10*y*z^5 + z^6 + 
           5*y*z^6 + z^7)*G[0, y]*G[1 - y, 0, 1 - y, z])/(y*(-1 + z)^2*z^2) - 
        ((40*y^4 - 148*y^5 + 180*y^6 - 40*y^7 - 80*y^8 + 60*y^9 - 12*y^10 + 
           28*y^3*z - 154*y^4*z + 132*y^5*z + 332*y^6*z - 680*y^7*z + 
           450*y^8*z - 120*y^9*z + 12*y^10*z - 116*y^2*z^2 + 644*y^3*z^2 - 
           1776*y^4*z^2 + 3064*y^5*z^2 - 3256*y^6*z^2 + 1960*y^7*z^2 - 
           580*y^8*z^2 + 60*y^9*z^2 - 144*y*z^3 + 1354*y^2*z^3 - 
           4705*y^3*z^3 + 8557*y^4*z^3 - 8979*y^5*z^3 + 5421*y^6*z^3 - 
           1712*y^7*z^3 + 208*y^8*z^3 - 44*z^4 + 928*y*z^4 - 4894*y^2*z^4 + 
           11593*y^3*z^4 - 14482*y^4*z^4 + 9861*y^5*z^4 - 3438*y^6*z^4 + 
           472*y^7*z^4 + 220*z^5 - 2361*y*z^5 + 8335*y^2*z^5 - 
           13782*y^3*z^5 + 11644*y^4*z^5 - 4825*y^5*z^5 + 765*y^6*z^5 - 
           440*z^6 + 3043*y*z^6 - 7486*y^2*z^6 + 8486*y^3*z^6 - 
           4494*y^4*z^6 + 895*y^5*z^6 + 440*z^7 - 2083*y*z^7 + 3513*y^2*z^7 - 
           2529*y^3*z^7 + 663*y^4*z^7 - 220*z^8 + 705*y*z^8 - 750*y^2*z^8 + 
           265*y^3*z^8 + 44*z^9 - 88*y*z^9 + 44*y^2*z^9)*G[0, 1, 0, 0, z])/
         ((-1 + y)^2*y^2*(-1 + z)*(-1 + y + z)^2*(y + z)^2) - 
        ((44*y^5 - 176*y^6 + 264*y^7 - 176*y^8 + 44*y^9 + y^3*z + 95*y^4*z - 
           510*y^5*z + 1038*y^6*z - 1019*y^7*z + 483*y^8*z - 88*y^9*z + 
           4*y^2*z^2 - y^3*z^2 - 400*y^4*z^2 + 1420*y^5*z^2 - 2006*y^6*z^2 + 
           1377*y^7*z^2 - 438*y^8*z^2 + 44*y^9*z^2 + y*z^3 - y^2*z^3 - 
           128*y^3*z^3 + 762*y^4*z^3 - 1628*y^5*z^3 + 1608*y^6*z^3 - 
           745*y^7*z^3 + 131*y^8*z^3 + 95*y*z^4 - 400*y^2*z^4 + 762*y^3*z^4 - 
           928*y^4*z^4 + 838*y^5*z^4 - 490*y^6*z^4 + 127*y^7*z^4 + 44*z^5 - 
           510*y*z^5 + 1420*y^2*z^5 - 1628*y^3*z^5 + 838*y^4*z^5 - 
           190*y^5*z^5 + 22*y^6*z^5 - 176*z^6 + 1038*y*z^6 - 2006*y^2*z^6 + 
           1608*y^3*z^6 - 490*y^4*z^6 + 22*y^5*z^6 + 264*z^7 - 1019*y*z^7 + 
           1377*y^2*z^7 - 745*y^3*z^7 + 127*y^4*z^7 - 176*z^8 + 483*y*z^8 - 
           438*y^2*z^8 + 131*y^3*z^8 + 44*z^9 - 88*y*z^9 + 44*y^2*z^9)*
          (G[1, 1, y]*G[1 - y, -y, z] + G[1, y]*G[1 - y, -y, 1 - y, z] + 
           G[1 - y, -y, 1 - y, 1 - y, z]))/((-1 + y)^2*y^2*(-1 + z)^2*z^2*
          (y + z)))/12 + (2*I)*(Pi*G[1, y]*G[1 - y, -y, -y, z] + 
        Pi*G[0, 1, 1, 0, z] + Pi*G[1 - y, -y, -y, 1 - y, z]) + 
      (-(Pi^2*G[1, z]*G[1, 0, y]) - G[0, y]*(Pi^2*G[1, 1 - y, z] + 
          Pi^2*G[1 - y, 1, z]) - G[1, 1 - y, z]*G[0, 0, 1, y] - 
        G[0, 1, y]*G[-y, -y, -y, z] - ((20*y^4 - 76*y^5 + 100*y^6 - 40*y^7 - 
           20*y^8 + 20*y^9 - 4*y^10 + 11*y^3*z - 66*y^4*z + 61*y^5*z + 
           131*y^6*z - 268*y^7*z + 167*y^8*z - 40*y^9*z + 4*y^10*z - 
           64*y^2*z^2 + 362*y^3*z^2 - 981*y^4*z^2 + 1608*y^5*z^2 - 
           1595*y^6*z^2 + 884*y^7*z^2 - 234*y^8*z^2 + 20*y^9*z^2 - 75*y*z^3 + 
           716*y^2*z^3 - 2503*y^3*z^3 + 4531*y^4*z^3 - 4668*y^5*z^3 + 
           2719*y^6*z^3 - 808*y^7*z^3 + 88*y^8*z^3 - 22*z^4 + 476*y*z^4 - 
           2539*y^2*z^4 + 6050*y^3*z^4 - 7564*y^4*z^4 + 5120*y^5*z^4 - 
           1755*y^6*z^4 + 232*y^7*z^4 + 110*z^5 - 1200*y*z^5 + 4276*y^2*z^5 - 
           7117*y^3*z^5 + 6042*y^4*z^5 - 2511*y^5*z^5 + 398*y^6*z^5 - 
           220*z^6 + 1538*y*z^6 - 3813*y^2*z^6 + 4352*y^3*z^6 - 
           2321*y^4*z^6 + 466*y^5*z^6 + 220*z^7 - 1049*y*z^7 + 1780*y^2*z^7 - 
           1289*y^3*z^7 + 340*y^4*z^7 - 110*z^8 + 354*y*z^8 - 378*y^2*z^8 + 
           134*y^3*z^8 + 22*z^9 - 44*y*z^9 + 22*y^2*z^9)*G[0, 0, 1, 0, z])/
         ((-1 + y)^2*y^2*(-1 + z)*(-1 + y + z)^2*(y + z)^2) - 
        G[1, z]*G[0, 1, 1, 0, y] - G[1, z]*G[1, 0, 0, 1, y] - 
        ((22*y^5 - 88*y^6 + 132*y^7 - 88*y^8 + 22*y^9 + 2*y^3*z + 43*y^4*z - 
           249*y^5*z + 513*y^6*z - 505*y^7*z + 240*y^8*z - 44*y^9*z + 
           3*y^2*z^2 - 8*y^3*z^2 - 183*y^4*z^2 + 688*y^5*z^2 - 982*y^6*z^2 + 
           676*y^7*z^2 - 216*y^8*z^2 + 22*y^9*z^2 + 2*y*z^3 - 8*y^2*z^3 - 
           46*y^3*z^3 + 355*y^4*z^3 - 785*y^5*z^3 + 779*y^6*z^3 - 
           361*y^7*z^3 + 64*y^8*z^3 + 43*y*z^4 - 183*y^2*z^4 + 355*y^3*z^4 - 
           441*y^4*z^4 + 402*y^5*z^4 - 234*y^6*z^4 + 60*y^7*z^4 + 22*z^5 - 
           249*y*z^5 + 688*y^2*z^5 - 785*y^3*z^5 + 402*y^4*z^5 - 90*y^5*z^5 + 
           10*y^6*z^5 - 88*z^6 + 513*y*z^6 - 982*y^2*z^6 + 779*y^3*z^6 - 
           234*y^4*z^6 + 10*y^5*z^6 + 132*z^7 - 505*y*z^7 + 676*y^2*z^7 - 
           361*y^3*z^7 + 60*y^4*z^7 - 88*z^8 + 240*y*z^8 - 216*y^2*z^8 + 
           64*y^3*z^8 + 22*z^9 - 44*y*z^9 + 22*y^2*z^9)*
          (G[1, y]*G[1 - y, 1 - y, -y, z] + G[1 - y, 1 - y, -y, 1 - y, z]))/
         ((-1 + y)^2*y^2*(-1 + z)^2*z^2*(y + z)) - 
        ((2*y^4 - 4*y^5 + 2*y^6 - 10*y*z + 18*y^2*z - 18*y^4*z + 14*y^5*z - 
           4*y^6*z + 18*y*z^2 - 28*y^2*z^2 - 9*y^3*z^2 + 31*y^4*z^2 - 
           14*y^5*z^2 + 2*y^6*z^2 - 9*y^2*z^3 + 28*y^3*z^3 - 23*y^4*z^3 + 
           5*y^5*z^3 + 2*z^4 - 18*y*z^4 + 31*y^2*z^4 - 23*y^3*z^4 + 
           6*y^4*z^4 - 4*z^5 + 14*y*z^5 - 14*y^2*z^5 + 5*y^3*z^5 + 2*z^6 - 
           4*y*z^6 + 2*y^2*z^6)*(G[1, y]*G[1 - y, -y, -y, z] + 
           G[1 - y, -y, -y, 1 - y, z]))/((-1 + y)^2*y*(-1 + z)^2*z))/6 - 
      (I/3)*(Pi^3*G[0, 1, z] + Pi*G[0, 1, y]*G[1, 1 - y, z] + 
        Pi*G[0, 1, y]*G[-y, -y, z] + Pi*G[1, z]*G[0, 1, 0, y] + 
        Pi*G[1, z]*G[1, 0, 1, y] + G[1, y]*(Pi*G[0, 1 - y, -y, z] + 
          Pi*G[1, 0, -y, z] + Pi*G[1, 1 - y, -y, z]) + 
        Pi*G[0, 1 - y, -y, 1 - y, z] + Pi*G[1, 0, -y, 1 - y, z] + 
        Pi*G[1, 1 - y, -y, 1 - y, z] + Pi*G[1 - y, 0, 1, 0, z] + 
        Pi*G[-y, 0, 1, 0, z] + Pi*G[-y, 1 - y, 1, 0, z]) + 
      ((11*I)/6)*(Pi*G[1, 1, y]*G[-y, 1 - y, z] + Pi*G[-y, z]*G[1, 1, 1, y] + 
        Pi*G[1, y]*G[-y, 1 - y, 1 - y, z] + Pi*G[1, 0, 0, 0, z] + 
        Pi*G[-y, 1 - y, 1 - y, 1 - y, z]) + 
      (-(Pi^2*G[1, y]*G[0, 1, z]) - ((3*y^4 - 6*y^5 + 3*y^6 - 20*y*z + 
           34*y^2*z + 4*y^3*z - 36*y^4*z + 24*y^5*z - 6*y^6*z + 34*y*z^2 - 
           47*y^2*z^2 - 29*y^3*z^2 + 63*y^4*z^2 - 24*y^5*z^2 + 3*y^6*z^2 + 
           10*y*z^3 - 41*y^2*z^3 + 76*y^3*z^3 - 51*y^4*z^3 + 9*y^5*z^3 + 
           6*z^4 - 54*y*z^4 + 90*y^2*z^4 - 63*y^3*z^4 + 15*y^4*z^4 - 12*z^5 + 
           42*y*z^5 - 42*y^2*z^5 + 15*y^3*z^5 + 6*z^6 - 12*y*z^6 + 6*y^2*z^6)*
          G[0, 1, y]*G[1 - y, -y, z])/((-1 + y)^2*y*(-1 + z)^2*z) - 
        ((-10 + 13*y + 10*z - 6*y*z + 3*y*z^2)*G[0, y]*G[0, 1, 0, z])/
         (-1 + y + z) - Pi^2*G[0, 1, 1, z] - Pi^2*G[0, 1, 1 - y, z] - 
        ((-3 + 13*y + 9*z - 6*y*z - 9*z^2 + 3*y*z^2 + 3*z^3)*
          (G[1, y]*G[0, 1, 0, z] + G[0, 1, 0, 1 - y, z] + G[0, 1, 1 - y, 0, 
            z]))/y - ((-40*y^2 + 59*y^3 + 23*y^4 - 63*y^5 + 21*y^6 + 84*y*z - 
           175*y^2*z + 325*y^3*z - 297*y^4*z + 63*y^5*z + 66*z^2 - 
           516*y*z^2 + 869*y^2*z^2 - 675*y^3*z^2 + 198*y^4*z^2 - 264*z^3 + 
           1044*y*z^3 - 1053*y^2*z^3 + 291*y^3*z^3 + 396*z^4 - 876*y*z^4 + 
           399*y^2*z^4 - 264*z^5 + 264*y*z^5 + 66*z^6)*G[1, 0, 0, 0, z])/
         (y^2*(-1 + y + z)^2) - ((66*y^4 - 132*y^5 + 66*y^6 + 84*y^3*z - 
           216*y^4*z + 132*y^5*z - 40*y^2*z^2 - 87*y^3*z^2 + 69*y^4*z^2 + 
           84*y*z^3 - 87*y^2*z^3 - 15*y^3*z^3 + 66*z^4 - 216*y*z^4 + 
           69*y^2*z^4 - 132*z^5 + 132*y*z^5 + 66*z^6)*
          (G[1, 1, y]*G[-y, 1 - y, z] + G[-y, z]*G[1, 1, 1, y] + 
           G[1, y]*G[-y, 1 - y, 1 - y, z] + G[-y, 1 - y, 1 - y, 1 - y, z]))/
         (y^2*z^2))/18 + (I/3)*(Pi*G[0, 1, y]*G[1, 0, z] + 
        G[1, 0, y]*(Pi*G[0, -y, z] + Pi*G[1, 0, z] + Pi*G[1, 1 - y, z]) + 
        Pi*G[1, 0, y]*G[-y, -y, z] + Pi*G[1, z]*G[0, 0, 1, y] + 
        Pi*G[1, z]*G[1, 1, 0, y] + G[0, y]*(Pi*G[0, -y, 1 - y, z] + 
          Pi*G[1, 1, 0, z] + Pi*G[1, 1 - y, 0, z] + Pi*G[1 - y, 1, 0, z] + 
          Pi*G[-y, 0, 1 - y, z]) + G[1, y]*(Pi*G[0, -y, -y, z] + 
          Pi*G[1, 1, 0, z] + Pi*G[-y, 0, -y, z] + Pi*G[-y, -y, 0, z]) + 
        Pi*G[0, y]*G[-y, -y, 1 - y, z] + Pi*G[0, -y, -y, 1 - y, z] + 
        Pi*G[1, 1, 0, 1 - y, z] + Pi*G[1, 1, 1 - y, 0, z] + 
        Pi*G[1, 1 - y, 1, 0, z] + Pi*G[1 - y, 1, 1, 0, z] + 
        Pi*G[-y, 0, -y, 1 - y, z] + Pi*G[-y, -y, 0, 1 - y, z] + 
        Pi*G[-y, -y, 1 - y, 0, z]) + 
      (4*(G[1, 0, y]*G[-y, -y, 0, z] + G[0, y]*(G[1, 1, 0, 1 - y, z] + 
           G[-y, -y, 1 - y, 0, z])))/3 + ((4*I)/3)*
       (Pi*G[0, 1, y]*G[1 - y, -y, z] + Pi*G[1, 1, y]*G[-y, -y, z] + 
        G[1, y]*(Pi*G[-y, 1 - y, -y, z] + Pi*G[-y, -y, 1 - y, z]) + 
        Pi*G[1, 0, 1, 0, z] + Pi*G[1, 1, 0, 0, z] + 
        Pi*G[-y, 1 - y, -y, 1 - y, z] + Pi*G[-y, -y, 1 - y, 1 - y, z]) - 
      ((2*I)/3)*(Pi*G[0, 0, y]*G[1, 0, z] + Pi*G[1, 0, y]*G[1 - y, -y, z] + 
        G[1, 1, y]*(Pi*G[0, -y, z] + Pi*G[1, 0, z] + Pi*G[-y, 0, z]) + 
        Pi*G[0, 0, y]*G[-y, 1 - y, z] + Pi*G[-y, z]*G[0, 0, 1, y] + 
        Pi*G[-y, z]*G[0, 1, 0, y] + Pi*G[-y, z]*G[1, 0, 0, y] + 
        G[0, y]*(Pi*G[0, 1, 0, z] + Pi*G[1, 0, 0, z] + 
          Pi*G[1 - y, -y, 1 - y, z] + Pi*G[-y, 1 - y, 1 - y, z]) + 
        G[1, y]*(Pi*G[0, 1, 0, z] + Pi*G[0, -y, 0, z] + 
          Pi*G[0, -y, 1 - y, z] + Pi*G[1, 0, 0, z] + Pi*G[1, 0, 1 - y, z] + 
          Pi*G[1, 1 - y, 0, z] + Pi*G[1 - y, 0, -y, z] + 
          Pi*G[1 - y, 1, 0, z] + Pi*G[1 - y, -y, 0, z] + Pi*G[-y, 0, 0, z] + 
          Pi*G[-y, 0, 1 - y, z] + Pi*G[-y, 1 - y, 0, z] + 
          Pi*G[-y, -y, -y, z]) + Pi*G[0, 1, 0, 1 - y, z] + 
        Pi*G[0, 1, 1 - y, 0, z] + Pi*G[0, 1 - y, 1, 0, z] + 
        Pi*G[0, -y, 0, 1 - y, z] + Pi*G[0, -y, 1 - y, 0, z] + 
        Pi*G[0, -y, 1 - y, 1 - y, z] + Pi*G[1, 0, 0, 1 - y, z] + 
        Pi*G[1, 0, 1 - y, 0, z] + Pi*G[1, 0, 1 - y, 1 - y, z] + 
        Pi*G[1, 1, 1, 0, z] + Pi*G[1, 1 - y, 0, 0, z] + 
        Pi*G[1, 1 - y, 0, 1 - y, z] + Pi*G[1, 1 - y, 1 - y, 0, z] + 
        Pi*G[1 - y, 0, -y, 1 - y, z] + Pi*G[1 - y, 1, 0, 0, z] + 
        Pi*G[1 - y, 1, 0, 1 - y, z] + Pi*G[1 - y, 1, 1 - y, 0, z] + 
        Pi*G[1 - y, -y, 0, 1 - y, z] + Pi*G[1 - y, -y, 1 - y, 0, z] + 
        Pi*G[-y, 0, 0, 1 - y, z] + Pi*G[-y, 0, 1 - y, 0, z] + 
        Pi*G[-y, 0, 1 - y, 1 - y, z] + Pi*G[-y, 1 - y, 0, 0, z] + 
        Pi*G[-y, 1 - y, 0, 1 - y, z] + Pi*G[-y, 1 - y, 1 - y, 0, z] + 
        Pi*G[-y, -y, -y, 1 - y, z]) + 
      (((3*y^4 - 6*y^5 + 3*y^6 + 20*y*z - 34*y^2*z + 8*y^3*z + 12*y^5*z - 
           6*y^6*z - 46*y*z^2 + 74*y^2*z^2 - 28*y^3*z^2 + 15*y^4*z^2 - 
           18*y^5*z^2 + 3*y^6*z^2 + 14*y*z^3 + 8*y^2*z^3 - 22*y^3*z^3 + 
           6*y^5*z^3 - 12*z^4 + 54*y*z^4 - 108*y^2*z^4 + 60*y^3*z^4 - 
           6*y^4*z^4 + 24*z^5 - 66*y*z^5 + 72*y^2*z^5 - 24*y^3*z^5 - 12*z^6 + 
           24*y*z^6 - 12*y^2*z^6)*G[0, 1, y]*G[0, -y, z])/
         ((-1 + y)^2*y*(-1 + z)^2*z) + ((-3 + 3*y + 26*z - 26*y*z - 20*z^2 + 
           3*y*z^2 - 6*z^3 + 3*z^4)*G[0, 0, y]*G[1, 0, z])/(z*(-1 + y + z)) + 
        ((-12*y^3 + 42*y^4 - 66*y^5 + 66*y^6 - 42*y^7 + 12*y^8 - 18*y^2*z + 
           176*y^3*z - 361*y^4*z + 329*y^5*z - 213*y^6*z + 111*y^7*z - 
           24*y^8*z - 12*y*z^2 + 8*y^2*z^2 - 77*y^3*z^2 + 322*y^4*z^2 - 
           469*y^5*z^2 + 336*y^6*z^2 - 120*y^7*z^2 + 12*y^8*z^2 - 258*y*z^3 + 
           1172*y^2*z^3 - 1805*y^3*z^3 + 931*y^4*z^3 + 146*y^5*z^3 - 
           237*y^6*z^3 + 39*y^7*z^3 - 132*z^4 + 1494*y*z^4 - 4150*y^2*z^4 + 
           4595*y^3*z^4 - 1996*y^4*z^4 + 141*y^5*z^4 + 60*y^6*z^4 + 528*z^5 - 
           3078*y*z^5 + 5874*y^2*z^5 - 4647*y^3*z^5 + 1404*y^4*z^5 - 
           69*y^5*z^5 - 792*z^6 + 3030*y*z^6 - 4050*y^2*z^6 + 2154*y^3*z^6 - 
           354*y^4*z^6 + 528*z^7 - 1440*y*z^7 + 1296*y^2*z^7 - 384*y^3*z^7 - 
           132*z^8 + 264*y*z^8 - 132*y^2*z^8)*G[0, 1, y]*G[1 - y, 1 - y, z])/
         ((-1 + y)^2*y^2*(-1 + z)^2*z*(y + z)) + 
        ((-40 + 74*y - 22*y^2 - 18*y^3 + 6*y^4 + 56*z + 175*y*z - 270*y^2*z + 
           39*y^3*z + 32*z^2 - 324*y*z^2 + 216*y^2*z^2 - 72*z^3 + 75*y*z^3 + 
           24*z^4)*G[0, z]*G[0, 0, 0, y])/(-1 + y + z)^2 + 
        ((132*y^2 - 264*y^3 + 132*y^4 + 168*y*z - 432*y^2*z + 264*y^3*z - 
           40*z^2 - 171*y*z^2 + 135*y^2*z^2 - 24*z^3 + 21*y*z^3 + 24*z^4)*
          G[1 - y, z]*G[0, 0, 0, y])/z^2 + 
        ((-40 + 56*y + 32*y^2 - 72*y^3 + 24*y^4 + 74*z + 175*y*z - 
           324*y^2*z + 75*y^3*z - 22*z^2 - 270*y*z^2 + 216*y^2*z^2 - 18*z^3 + 
           39*y*z^3 + 6*z^4)*G[0, y]*G[0, 0, 0, z])/(-1 + y + z)^2 + 
        ((-3*y + 3*y^2 + 6*z - 10*y*z - 5*y^2*z + 24*y^3*z - 12*y^4*z - 
           18*z^2 + 51*y*z^2 - 5*y^2*z^2 + 24*y^3*z^2 - 24*y^4*z^2 + 18*z^3 - 
           90*y*z^3 + 46*y^2*z^3 - 72*y^3*z^3 + 12*y^4*z^3 - 12*z^4 + 
           109*y*z^4 - 72*y^2*z^4 + 24*y^3*z^4 + 18*z^5 - 84*y*z^5 + 
           33*y^2*z^5 - 18*z^6 + 27*y*z^6 + 6*z^7)*G[1, z]*G[0, 0, 1, y])/
         (y*(-1 + z)^2*z*(-1 + y + z)) + 
        ((-9*y^2 + 27*y^3 - 36*y^4 + 36*y^5 - 27*y^6 + 9*y^7 + 9*y*z - 
           20*y^2*z - 17*y^3*z + 97*y^4*z - 126*y^5*z + 75*y^6*z - 18*y^7*z + 
           141*y*z^2 - 395*y^2*z^2 + 388*y^3*z^2 - 176*y^4*z^2 + 90*y^5*z^2 - 
           57*y^6*z^2 + 9*y^7*z^2 + 132*z^3 - 996*y*z^3 + 1939*y^2*z^3 - 
           1448*y^3*z^3 + 328*y^4*z^3 + 12*y^5*z^3 + 15*y^6*z^3 - 528*z^4 + 
           2304*y*z^4 - 3318*y^2*z^4 + 1902*y^3*z^4 - 300*y^4*z^4 - 
           24*y^5*z^4 + 792*z^5 - 2493*y*z^5 + 2685*y^2*z^5 - 1095*y^3*z^5 + 
           93*y^4*z^5 - 528*z^6 + 1299*y*z^6 - 1014*y^2*z^6 + 243*y^3*z^6 + 
           132*z^7 - 264*y*z^7 + 132*y^2*z^7)*G[1 - y, z]*G[0, 0, 1, y])/
         ((-1 + y)^2*y^2*(-1 + z)^2*z) + 
        ((-132*y^3 + 396*y^4 - 396*y^5 + 132*y^6 - 168*y^2*z + 996*y^3*z - 
           1752*y^4*z + 1188*y^5*z - 264*y^6*z + 70*y*z^2 + 587*y^2*z^2 - 
           2298*y^3*z^2 + 2697*y^4*z^2 - 1188*y^5*z^2 + 132*y^6*z^2 + 9*z^3 - 
           228*y*z^3 - 802*y^2*z^3 + 2262*y^3*z^3 - 1734*y^4*z^3 + 
           396*y^5*z^3 - 36*z^4 + 252*y*z^4 + 518*y^2*z^4 - 942*y^3*z^4 + 
           387*y^4*z^4 + 51*z^5 - 88*y*z^5 - 138*y^2*z^5 + 114*y^3*z^5 - 
           27*z^6 - 18*y*z^6 + 3*y^2*z^6 + 12*y*z^7 + 3*z^8)*G[0, y]*
          G[0, 0, 1 - y, z])/(y*(-1 + z)^2*z^2*(-1 + y + z)) + 
        ((18*y^4 - 18*y^5 + 3*y^6 + 16*y^3*z - 42*y^4*z - 28*y^2*z^2 - 
           36*y^3*z^2 - 15*y^4*z^2 + 16*y*z^3 - 36*y^2*z^3 - 24*y^3*z^3 + 
           18*z^4 - 42*y*z^4 - 15*y^2*z^4 - 18*z^5 + 3*z^6)*G[-y, z]*
          G[0, 1, 0, y])/(y*z*(y + z)^2) + 
        ((-3*y^3 + 15*y^4 - 30*y^5 + 30*y^6 - 15*y^7 + 3*y^8 - 12*y^2*z + 
           131*y^3*z - 259*y^4*z + 197*y^5*z - 87*y^6*z + 36*y^7*z - 
           6*y^8*z - 3*y*z^2 - 37*y^2*z^2 + 31*y^3*z^2 + 166*y^4*z^2 - 
           295*y^5*z^2 + 186*y^6*z^2 - 51*y^7*z^2 + 3*y^8*z^2 - 285*y*z^3 + 
           1274*y^2*z^3 - 1961*y^3*z^3 + 1069*y^4*z^3 + 44*y^5*z^3 - 
           171*y^6*z^3 + 18*y^7*z^3 - 132*z^4 + 1530*y*z^4 - 4282*y^2*z^4 + 
           4769*y^3*z^4 - 2098*y^4*z^4 + 171*y^5*z^4 + 54*y^6*z^4 + 528*z^5 - 
           3114*y*z^5 + 6000*y^2*z^5 - 4797*y^3*z^5 + 1470*y^4*z^5 - 
           75*y^5*z^5 - 792*z^6 + 3057*y*z^6 - 4125*y^2*z^6 + 2223*y^3*z^6 - 
           375*y^4*z^6 + 528*z^7 - 1449*y*z^7 + 1314*y^2*z^7 - 393*y^3*z^7 - 
           132*z^8 + 264*y*z^8 - 132*y^2*z^8)*G[1 - y, z]*G[0, 1, 1, y])/
         ((-1 + y)^2*y^2*(-1 + z)^2*z*(y + z)) + 
        ((-3*y^3 + 3*y^4 + 20*z - 20*y*z - 12*y^2*z + 12*y^3*z - 20*z^2 - 
           15*y*z^2 + 18*y^2*z^2 - 6*z^3 + 12*y*z^3 + 3*z^4)*
          (G[0, 0, y]*G[-y, 1 - y, z] + G[-y, z]*G[1, 0, 0, y]))/
         (z*(-1 + y + z)) + ((3 - 26*y + 14*y^2 + 24*y^3 - 12*y^4 + 66*y*z - 
           40*y^2*z + 24*y^3*z - 24*y^4*z - 27*z^2 - 60*y*z^2 + 68*y^2*z^2 - 
           72*y^3*z^2 + 12*y^4*z^2 + 48*z^3 + 44*y*z^3 - 72*y^2*z^3 + 
           24*y^3*z^3 - 27*z^4 - 42*y*z^4 + 30*y^2*z^4 + 18*y*z^5 + 3*z^6)*
          G[0, y]*G[1, 0, 1 - y, z])/(y*(-1 + z)^2*(-1 + y + z)) + 
        ((-40*y^3 + 80*y^4 - 40*y^5 - 92*y^2*z + 273*y^3*z - 4*y^4*z - 
           195*y^5*z + 18*y^6*z - 76*y*z^2 + 372*y^2*z^2 - 27*y^3*z^2 - 
           540*y^4*z^2 + 195*y^5*z^2 - 18*z^3 + 233*y*z^3 - 259*y^2*z^3 - 
           432*y^3*z^3 + 339*y^4*z^3 + 54*z^4 - 253*y*z^4 + 156*y^3*z^4 - 
           57*z^5 + 111*y*z^5 - 18*y^2*z^5 + 24*z^6 - 15*y*z^6 - 3*z^7)*
          G[0, z]*G[1, 1, 0, y])/(y*(-1 + y + z)^2*(y + z)^2) + 
        ((-3*y + 3*y^2 + 2*y*z - 5*y^2*z + 24*y^3*z - 12*y^4*z + 27*z^2 - 
           27*y*z^2 - 5*y^2*z^2 + 24*y^3*z^2 - 24*y^4*z^2 - 108*z^3 + 
           84*y*z^3 + 46*y^2*z^3 - 72*y^3*z^3 + 12*y^4*z^3 + 162*z^4 - 
           65*y*z^4 - 72*y^2*z^4 + 24*y^3*z^4 - 108*z^5 - 6*y*z^5 + 
           33*y^2*z^5 + 27*z^6 + 15*y*z^6)*(G[1, 0, y]*G[1, 1 - y, z] + 
           G[1, z]*G[1, 1, 0, y]))/(y*(-1 + z)^2*z*(-1 + y + z)) + 
        ((-3 - 4*y + 13*y^2 + 21*z - 26*y*z + 3*y^2*z - 36*z^2 + 36*y*z^2 + 
           3*y^2*z^2 + 21*z^3 - 6*y*z^3 - 3*z^4)*G[0, y]*G[1, 1, 0, z])/
         (y*(-1 + y + z)) + ((132*y^2 - 264*y^3 + 132*y^4 + 168*y*z - 
           432*y^2*z + 264*y^3*z - 40*z^2 - 171*y*z^2 + 135*y^2*z^2 - 6*z^3 - 
           15*y*z^3 + 6*z^4)*G[0, y]*G[1 - y, 1 - y, 1 - y, z])/z^2 + 
        ((-3*y^4 + 3*y^5 - 10*y*z + 10*y^2*z + 6*y^4*z - 9*z^2 + 28*y*z^2 + 
           3*y^2*z^2 - 3*y^3*z^2 + 18*z^3 - 6*y*z^3 - 15*y^2*z^3 - 6*z^4 - 
           12*y*z^4 - 3*z^5)*G[0, y]*G[-y, 0, 1 - y, z])/(y*z*(-1 + y + z)) + 
        ((3*y^4 - 20*y*z + 6*y^3*z - 9*z^2 + 9*y*z^2 + 6*y^2*z^2 + 9*z^3 + 
           6*y*z^3 + 3*z^4)*G[0, y]*G[-y, 1 - y, 1 - y, z])/(y*z) + 
        (-40 - 3*y + 3*y^2 - 54*z + 54*y*z + 54*z^2)*G[0, 0, 0, 0, y] + 
        (-40 - 54*y + 54*y^2 - 3*z + 54*y*z + 3*z^2)*G[0, 0, 0, 0, z] + 
        ((-40*y^3 + 117*y^4 - 96*y^5 - 8*y^6 + 36*y^7 - 9*y^8 - 86*y^2*z + 
           418*y^3*z - 439*y^4*z - 83*y^5*z + 235*y^6*z - 39*y^7*z - 
           6*y^8*z - 76*y*z^2 + 599*y^2*z^2 - 1034*y^3*z^2 - 46*y^4*z^2 + 
           1096*y^5*z^2 - 542*y^6*z^2 - 6*y^7*z^2 + 3*y^8*z^2 - 18*z^3 + 
           400*y*z^3 - 1378*y^2*z^3 + 714*y^3*z^3 + 1688*y^4*z^3 - 
           1898*y^5*z^3 + 495*y^6*z^3 - 3*y^7*z^3 + 90*z^4 - 858*y*z^4 + 
           1466*y^2*z^4 + 442*y^3*z^4 - 2280*y^4*z^4 + 1320*y^5*z^4 - 
           168*y^6*z^4 - 183*z^5 + 961*y*z^5 - 839*y^2*z^5 - 749*y^3*z^5 + 
           1137*y^4*z^5 - 327*y^5*z^5 + 192*z^6 - 598*y*z^6 + 319*y^2*z^6 + 
           258*y^3*z^6 - 177*y^4*z^6 - 108*z^7 + 204*y*z^7 - 87*y^2*z^7 - 
           9*y^3*z^7 + 30*z^8 - 36*y*z^8 + 6*y^2*z^8 - 3*z^9 + 3*y*z^9)*
          G[0, 0, 1, 0, y])/((-1 + y)*y*(-1 + z)^2*(-1 + y + z)^2*
          (y + z)^2) + ((-3*y + 62*y^2 - 165*y^3 + 138*y^4 - 5*y^5 - 36*y^6 + 
           9*y^7 - 150*y*z + 453*y^2*z - 527*y^3*z + 376*y^4*z - 275*y^5*z + 
           165*y^6*z - 42*y^7*z - 132*z^2 + 1287*y*z^2 - 3354*y^2*z^2 + 
           3817*y^3*z^2 - 2120*y^4*z^2 + 607*y^5*z^2 - 126*y^6*z^2 + 
           21*y^7*z^2 + 660*z^3 - 3843*y*z^3 + 7741*y^2*z^3 - 7088*y^3*z^3 + 
           2962*y^4*z^3 - 465*y^5*z^3 + 21*y^6*z^3 - 1320*z^4 + 5616*y*z^4 - 
           8706*y^2*z^4 + 6042*y^3*z^4 - 1734*y^4*z^4 + 126*y^5*z^4 + 
           1320*z^5 - 4347*y*z^5 + 5100*y^2*z^5 - 2463*y^3*z^5 + 
           378*y^4*z^5 - 660*z^6 + 1704*y*z^6 - 1428*y^2*z^6 + 384*y^3*z^6 + 
           132*z^7 - 264*y*z^7 + 132*y^2*z^7)*G[0, 1, 0, 1, y])/
         ((-1 + y)^2*y^2*(-1 + z)^2*(-1 + y + z)) + 
        ((6*y^3 - 50*y^4 + 140*y^5 - 180*y^6 + 110*y^7 - 26*y^8 + 12*y^2*z - 
           304*y^3*z + 1319*y^4*z - 2256*y^5*z + 1708*y^6*z - 470*y^7*z - 
           15*y^8*z + 6*y^9*z + 6*y*z^2 - 614*y^2*z^2 + 3700*y^3*z^2 - 
           8459*y^4*z^2 + 9168*y^5*z^2 - 4704*y^6*z^2 + 882*y^7*z^2 + 
           21*y^8*z^2 - 480*y*z^3 + 4435*y^2*z^3 - 14053*y^3*z^3 + 
           20774*y^4*z^3 - 15293*y^5*z^3 + 5145*y^6*z^3 - 528*y^7*z^3 - 
           132*z^4 + 2466*y*z^4 - 11741*y^2*z^4 + 23752*y^3*z^4 - 
           23474*y^4*z^4 + 11070*y^5*z^4 - 1929*y^6*z^4 + 528*z^5 - 
           4851*y*z^5 + 14478*y^2*z^5 - 19290*y^3*z^5 + 11922*y^4*z^5 - 
           2763*y^5*z^5 - 792*z^6 + 4458*y*z^6 - 8580*y^2*z^6 + 
           6978*y^3*z^6 - 2052*y^4*z^6 + 528*z^7 - 1863*y*z^7 + 
           2142*y^2*z^7 - 807*y^3*z^7 - 132*z^8 + 264*y*z^8 - 132*y^2*z^8)*
          G[0, 1 - y, 1, 0, z])/((-1 + y)^2*y^2*(-1 + y + z)^2*(y + z)^2) + 
        ((-132*y^4 + 660*y^5 - 1320*y^6 + 1320*y^7 - 660*y^8 + 132*y^9 - 
           3*y^2*z - 150*y^3*z + 1287*y^4*z - 3852*y^5*z + 5643*y^6*z - 
           4374*y^7*z + 1713*y^8*z - 264*y^9*z + 6*y*z^2 - 2*y^2*z^2 + 
           603*y^3*z^2 - 3480*y^4*z^2 + 7802*y^5*z^2 - 8784*y^6*z^2 + 
           5169*y^7*z^2 - 1446*y^8*z^2 + 132*y^9*z^2 + 141*y*z^3 - 
           615*y^2*z^3 + 29*y^3*z^3 + 3503*y^4*z^3 - 7072*y^5*z^3 + 
           6141*y^6*z^3 - 2520*y^7*z^3 + 393*y^8*z^3 + 132*z^4 - 1278*y*z^4 + 
           3486*y^2*z^4 - 3382*y^3*z^4 - 238*y^4*z^4 + 2693*y^5*z^4 - 
           1806*y^6*z^4 + 393*y^7*z^4 - 660*z^5 + 3837*y*z^5 - 7720*y^2*z^5 + 
           6623*y^3*z^5 - 2068*y^4*z^5 - 174*y^5*z^5 + 150*y^6*z^5 + 
           1320*z^6 - 5607*y*z^6 + 8628*y^2*z^6 - 5712*y^3*z^6 + 
           1464*y^4*z^6 - 69*y^5*z^6 - 1320*z^7 + 4338*y*z^7 - 5064*y^2*z^7 + 
           2370*y^3*z^7 - 336*y^4*z^7 + 660*z^8 - 1701*y*z^8 + 1422*y^2*z^8 - 
           381*y^3*z^8 - 132*z^9 + 264*y*z^9 - 132*y^2*z^9)*
          (G[1, y]*G[0, 1 - y, -y, z] + G[0, 1 - y, -y, 1 - y, z]))/
         ((-1 + y)^2*y^2*(-1 + z)^2*z^2*(-1 + y + z)) + 
        ((-20*y + 6*y^2*z + 18*y*z^2 + 9*z^3)*(G[1, y]*G[0, -y, 0, z] + 
           G[0, -y, 0, 1 - y, z] + G[0, -y, 1 - y, 0, z]))/y + 
        ((132*y^4 - 528*y^5 + 792*y^6 - 528*y^7 + 132*y^8 + 168*y^3*z - 
           1032*y^4*z + 2352*y^5*z - 2544*y^6*z + 1320*y^7*z - 264*y^8*z - 
           20*y^2*z^2 - 449*y^3*z^2 + 2071*y^4*z^2 - 3507*y^5*z^2 + 
           2829*y^6*z^2 - 1056*y^7*z^2 + 132*y^8*z^2 - 177*y*z^3 + 
           556*y^2*z^3 - 101*y^3*z^3 - 1460*y^4*z^3 + 2136*y^5*z^3 - 
           1218*y^6*z^3 + 264*y^7*z^3 - 132*z^4 + 1059*y*z^4 - 2171*y^2*z^4 + 
           1564*y^3*z^4 - 2*y^4*z^4 - 435*y^5*z^4 + 129*y^6*z^4 + 528*z^5 - 
           2373*y*z^5 + 3534*y^2*z^5 - 2115*y^3*z^5 + 396*y^4*z^5 + 
           6*y^5*z^5 - 792*z^6 + 2541*y*z^6 - 2811*y^2*z^6 + 1191*y^3*z^6 - 
           117*y^4*z^6 + 528*z^7 - 1314*y*z^7 + 1044*y^2*z^7 - 258*y^3*z^7 - 
           132*z^8 + 264*y*z^8 - 132*y^2*z^8)*(G[0, -y, z]*G[1, 1, y] + 
           G[1, y]*G[0, -y, 1 - y, z] + G[0, -y, 1 - y, 1 - y, z]))/
         ((-1 + y)^2*y^2*(-1 + z)^2*z^2) + 
        ((6*y^4 - 12*y^5 + 6*y^6 + 10*y*z - 14*y^2*z + 4*y^3*z - 18*y^4*z + 
           30*y^5*z - 12*y^6*z - 9*z^2 + y*z^2 + 10*y^2*z^2 - 17*y^3*z^2 + 
           45*y^4*z^2 - 36*y^5*z^2 + 6*y^6*z^2 + 27*z^3 - 62*y*z^3 + 
           73*y^2*z^3 - 26*y^3*z^3 - 18*y^4*z^3 + 12*y^5*z^3 - 36*z^4 + 
           99*y*z^4 - 123*y^2*z^4 + 51*y^3*z^4 - 3*y^4*z^4 + 27*z^5 - 
           66*y*z^5 + 63*y^2*z^5 - 18*y^3*z^5 - 9*z^6 + 18*y*z^6 - 9*y^2*z^6)*
          (G[1, y]*G[0, -y, -y, z] + G[0, -y, -y, 1 - y, z]))/
         ((-1 + y)^2*y*(-1 + z)^2*z) + ((6*y^2 - 68*y^3 + 112*y^4 - 32*y^5 - 
           27*y^6 + 9*y^7 + 12*y*z - 175*y^2*z + 505*y^3*z - 166*y^4*z - 
           329*y^5*z + 192*y^6*z - 42*y^7*z + 6*z^2 - 170*y*z^2 + 
           845*y^2*z^2 - 722*y^3*z^2 - 1000*y^4*z^2 + 1255*y^5*z^2 - 
           315*y^6*z^2 + 21*y^7*z^2 - 51*z^3 + 647*y*z^3 - 1404*y^2*z^3 - 
           720*y^3*z^3 + 2758*y^4*z^3 - 1347*y^5*z^3 + 126*y^6*z^3 + 
           171*z^4 - 1122*y*z^4 + 679*y^2*z^4 + 2373*y^3*z^4 - 2376*y^4*z^4 + 
           441*y^5*z^4 - 294*z^5 + 977*y*z^5 + 451*y^2*z^5 - 1815*y^3*z^5 + 
           672*y^4*z^5 + 276*z^6 - 371*y*z^6 - 540*y^2*z^6 + 447*y^3*z^6 - 
           135*z^7 + 138*y^2*z^7 + 27*z^8 + 27*y*z^8)*G[1, 0, 1, 0, y])/
         (y*(-1 + z)^2*(-1 + y + z)^2*(y + z)^2) + 
        ((-6*y + 6*y^2 + 12*z - 52*y*z + 58*y^2*z - 57*z^2 + 124*y*z^2 - 
           66*y^2*z^2 + 90*z^3 - 90*y*z^3 + 24*y^2*z^3 - 57*z^4 + 24*y*z^4 + 
           12*z^5)*G[1, 0, 1, 0, z])/(y*z*(-1 + y + z)) + 
        ((6*y^2 - 64*y^3 + 147*y^4 - 108*y^5 - 8*y^6 + 36*y^7 - 9*y^8 + 
           12*y*z + 50*y^2*z - 243*y^3*z + 346*y^4*z - 220*y^5*z + 46*y^6*z + 
           15*y^7*z - 6*y^8*z + 246*y*z^2 - 1602*y^2*z^2 + 3604*y^3*z^2 - 
           3676*y^4*z^2 + 1634*y^5*z^2 - 143*y^6*z^2 - 66*y^7*z^2 + 
           3*y^8*z^2 + 132*z^3 - 1884*y*z^3 + 6930*y^2*z^3 - 10945*y^3*z^3 + 
           8258*y^4*z^3 - 2686*y^5*z^3 + 180*y^6*z^3 + 27*y^7*z^3 - 660*z^4 + 
           5100*y*z^4 - 13067*y^2*z^4 + 15190*y^3*z^4 - 8330*y^4*z^4 + 
           1818*y^5*z^4 - 63*y^6*z^4 + 1320*z^5 - 6900*y*z^5 + 
           12894*y^2*z^5 - 10878*y^3*z^5 + 4002*y^4*z^5 - 450*y^5*z^5 - 
           1320*z^6 + 4998*y*z^6 - 6771*y^2*z^6 + 3852*y^3*z^6 - 
           747*y^4*z^6 + 660*z^7 - 1836*y*z^7 + 1692*y^2*z^7 - 516*y^3*z^7 - 
           132*z^8 + 264*y*z^8 - 132*y^2*z^8)*G[1, 1, 0, 1, y])/
         ((-1 + y)^2*y^2*(-1 + z)^2*(-1 + y + z)*(y + z)) + 
        ((6 - 22*y + 13*y^2 - 24*z + 46*y*z + 3*y^2*z + 36*z^2 - 36*y*z^2 + 
           3*y^2*z^2 - 24*z^3 + 12*y*z^3 + 6*z^4)*(G[1, y]*G[1, 1, 0, z] + 
           G[1, 1, 0, 1 - y, z] + G[1, 1, 1 - y, 0, z]))/(y*(-1 + y + z)) + 
        ((-10*y + 13*y^2 + 9*z - 8*y*z + 3*y^2*z - 18*z^2 + 18*y*z^2 + 
           3*y^2*z^2 + 9*z^3)*G[1, 1 - y, 1, 0, z])/(y*(-1 + y + z)) + 
        ((3*y + 3*z - 26*y*z - 9*z^2 + 3*y*z^2 + 9*z^3 - 3*z^4)*
          (G[1, 0, z]*G[1, 1, y] + G[1, y]*(G[1, 0, 1 - y, z] + 
             G[1, 1 - y, 0, z]) + G[1, 0, 1 - y, 1 - y, z] + 
           G[1, 1 - y, 0, 1 - y, z] + G[1, 1 - y, 1 - y, 0, z]))/(y*z) + 
        ((-40*y^2 - 24*y^3 + 24*y^4 + 168*y*z - 171*y^2*z + 21*y^3*z + 
           132*z^2 - 432*y*z^2 + 135*y^2*z^2 - 264*z^3 + 264*y*z^3 + 132*z^4)*
          (G[1, y]*G[0, 0, 0, z] + G[0, 0, 0, 1 - y, z] + G[0, 0, 1 - y, 0, 
            z] + G[0, 1 - y, 0, 0, z] + G[1 - y, 0, 0, 0, z]))/y^2 + 
        ((-27*y^5 + 135*y^6 - 270*y^7 + 270*y^8 - 135*y^9 + 27*y^10 + 
           9*y^3*z - 109*y^4*z + 466*y^5*z - 939*y^6*z + 961*y^7*z - 
           463*y^8*z + 60*y^9*z + 15*y^10*z + 18*y^2*z^2 - 347*y^3*z^2 + 
           1576*y^4*z^2 - 2991*y^5*z^2 + 2633*y^6*z^2 - 886*y^7*z^2 - 
           87*y^8*z^2 + 84*y^9*z^2 + 9*y*z^3 - 631*y^2*z^3 + 3779*y^3*z^3 - 
           8761*y^4*z^3 + 9540*y^5*z^3 - 4623*y^6*z^3 + 498*y^7*z^3 + 
           189*y^8*z^3 - 486*y*z^4 + 4451*y^2*z^4 - 14138*y^3*z^4 + 
           20833*y^4*z^4 - 14920*y^5*z^4 + 4590*y^6*z^4 - 330*y^7*z^4 - 
           132*z^5 + 2469*y*z^5 - 11770*y^2*z^5 + 23819*y^3*z^5 - 
           23272*y^4*z^5 + 10662*y^5*z^5 - 1788*y^6*z^5 + 528*z^6 - 
           4851*y*z^6 + 14514*y^2*z^6 - 19278*y^3*z^6 + 11766*y^4*z^6 - 
           2703*y^5*z^6 - 792*z^7 + 4458*y*z^7 - 8592*y^2*z^7 + 
           6954*y^3*z^7 - 2040*y^4*z^7 + 528*z^8 - 1863*y*z^8 + 
           2142*y^2*z^8 - 807*y^3*z^8 - 132*z^9 + 264*y*z^9 - 132*y^2*z^9)*
          G[1 - y, 0, 1, 0, z])/((-1 + y)^2*y^2*z*(-1 + y + z)^2*(y + z)^2) + 
        ((132*y^4 - 528*y^5 + 792*y^6 - 528*y^7 + 132*y^8 + 9*y^2*z + 
           141*y^3*z - 996*y^4*z + 2316*y^5*z - 2517*y^6*z + 1311*y^7*z - 
           264*y^8*z - 9*y*z^2 - 20*y^2*z^2 - 395*y^3*z^2 + 1963*y^4*z^2 - 
           3390*y^5*z^2 + 2757*y^6*z^2 - 1038*y^7*z^2 + 132*y^8*z^2 - 
           141*y*z^3 + 475*y^2*z^3 - 74*y^3*z^3 - 1370*y^4*z^3 + 
           2010*y^5*z^3 - 1155*y^6*z^3 + 255*y^7*z^3 - 132*z^4 + 996*y*z^4 - 
           1991*y^2*z^4 + 1402*y^3*z^4 + 16*y^4*z^4 - 390*y^5*z^4 + 
           111*y^6*z^4 + 528*z^5 - 2310*y*z^5 + 3354*y^2*z^5 - 1944*y^3*z^5 + 
           342*y^4*z^5 + 6*y^5*z^5 - 792*z^6 + 2505*y*z^6 - 2721*y^2*z^6 + 
           1119*y^3*z^6 - 99*y^4*z^6 + 528*z^7 - 1305*y*z^7 + 1026*y^2*z^7 - 
           249*y^3*z^7 - 132*z^8 + 264*y*z^8 - 132*y^2*z^8)*
          (G[1, y]*G[1 - y, 0, -y, z] + G[1 - y, 0, -y, 1 - y, z]))/
         ((-1 + y)^2*y^2*(-1 + z)^2*z^2) + 
        ((6*y^3 - 50*y^4 + 140*y^5 - 180*y^6 + 110*y^7 - 26*y^8 + 12*y^2*z - 
           295*y^3*z + 1274*y^4*z - 2184*y^5*z + 1672*y^6*z - 479*y^7*z - 
           6*y^8*z + 6*y^9*z + 6*y*z^2 - 596*y^2*z^2 + 3583*y^3*z^2 - 
           8207*y^4*z^2 + 8952*y^5*z^2 - 4650*y^6*z^2 + 891*y^7*z^2 + 
           21*y^8*z^2 - 471*y*z^3 + 4336*y^2*z^3 - 13729*y^3*z^3 + 
           20324*y^4*z^3 - 14996*y^5*z^3 + 5046*y^6*z^3 - 510*y^7*z^3 - 
           132*z^4 + 2439*y*z^4 - 11561*y^2*z^4 + 23329*y^3*z^4 - 
           22997*y^4*z^4 + 10800*y^5*z^4 - 1866*y^6*z^4 + 528*z^5 - 
           4815*y*z^5 + 14298*y^2*z^5 - 18957*y^3*z^5 + 11652*y^4*z^5 - 
           2682*y^5*z^5 - 792*z^6 + 4431*y*z^6 - 8481*y^2*z^6 + 
           6861*y^3*z^6 - 2007*y^4*z^6 + 528*z^7 - 1854*y*z^7 + 
           2124*y^2*z^7 - 798*y^3*z^7 - 132*z^8 + 264*y*z^8 - 132*y^2*z^8)*
          G[1 - y, 1, 0, 0, z])/((-1 + y)^2*y^2*(-1 + y + z)^2*(y + z)^2) + 
        ((9*y^2 - 46*y^3 + 78*y^4 - 54*y^5 + 13*y^6 + 18*y*z - 125*y^2*z + 
           280*y^3*z - 254*y^4*z + 78*y^5*z + 3*y^6*z + 9*z^2 - 100*y*z^2 + 
           332*y^2*z^2 - 442*y^3*z^2 + 234*y^4*z^2 - 36*y^5*z^2 + 3*y^6*z^2 - 
           27*z^3 + 178*y*z^3 - 395*y^2*z^3 + 370*y^3*z^3 - 144*y^4*z^3 + 
           24*y^5*z^3 + 36*z^4 - 174*y*z^4 + 288*y^2*z^4 - 186*y^3*z^4 + 
           48*y^4*z^4 - 27*z^5 + 96*y*z^5 - 99*y^2*z^5 + 36*y^3*z^5 + 9*z^6 - 
           18*y*z^6 + 9*y^2*z^6)*G[1 - y, 1, 1, 0, z])/
         ((-1 + y)^2*y*(-1 + y + z)*(y + z)^2) + 
        ((9 - 29*y - 3*y^2 + 3*y^3 - 27*z + 18*y*z + 3*y^2*z + 27*z^2 - 
           9*y*z^2 - 9*z^3)*(G[1, y]*G[1 - y, 1, 0, z] + G[1 - y, 1, 0, 
            1 - y, z] + G[1 - y, 1, 1 - y, 0, z]))/y + 
        ((-40*y^2 - 6*y^3 + 6*y^4 + 168*y*z - 171*y^2*z - 15*y^3*z + 
           132*z^2 - 432*y*z^2 + 135*y^2*z^2 - 264*z^3 + 264*y*z^3 + 132*z^4)*
          (G[1, 1, y]*(G[0, 1 - y, z] + G[1 - y, 0, z]) + 
           G[0, z]*G[1, 1, 1, y] + G[1, y]*(G[0, 1 - y, 1 - y, z] + 
             G[1 - y, 0, 1 - y, z] + G[1 - y, 1 - y, 0, z]) + 
           G[0, 1 - y, 1 - y, 1 - y, z] + G[1 - y, 0, 1 - y, 1 - y, z] + 
           G[1 - y, 1 - y, 0, 1 - y, z] + G[1 - y, 1 - y, 1 - y, 0, z]))/
         y^2 + (-40 - 3*y + 3*y^2 - 3*z - 48*y*z + 3*z^2)*
         (G[1, 1, y]*G[1 - y, 1 - y, z] + G[1 - y, z]*G[1, 1, 1, y] + 
          G[1, y]*G[1 - y, 1 - y, 1 - y, z] + G[1, 1, 1, 1, y] + 
          G[1 - y, 1 - y, 1 - y, 1 - y, z]) + 
        ((20*y - 20*y^2 - 6*y^3 + 3*y^4 - 20*y*z - 15*y^2*z + 12*y^3*z - 
           12*y*z^2 + 18*y^2*z^2 - 3*z^3 + 12*y*z^3 + 3*z^4)*
          (G[1, y]*G[-y, 0, 0, z] + G[-y, 0, 0, 1 - y, z] + 
           G[-y, 0, 1 - y, 0, z] + G[-y, 1 - y, 0, 0, z]))/(y*(-1 + y + z)) + 
        ((-9*y^2 + 9*y^3 + 3*y^4 - 20*y*z + 9*y^2*z + 6*y^3*z + 6*y^2*z^2 + 
           6*y*z^3 + 3*z^4)*(G[1, 1, y]*G[-y, 0, z] + 
           G[1, y]*(G[-y, 0, 1 - y, z] + G[-y, 1 - y, 0, z]) + 
           G[-y, 0, 1 - y, 1 - y, z] + G[-y, 1 - y, 0, 1 - y, z] + 
           G[-y, 1 - y, 1 - y, 0, z]))/(y*z) + 
        ((-9*y^2 + 9*y^3 + 3*y^4 + 10*y*z + 9*y^2*z + 6*y^3*z - 3*y^2*z^2 - 
           12*y*z^3 - 6*z^4)*(G[1, y]*G[-y, -y, 0, z] + G[-y, -y, 0, 1 - y, 
            z] + G[-y, -y, 1 - y, 0, z]))/(y*z) + 
        ((-9*y^2 + 18*y^3 - 12*y^4 + 3*y^5 + 20*y*z - 14*y^2*z + 12*y^3*z - 
           9*y^4*z - 9*z^2 - 14*y*z^2 + 48*y^2*z^2 - 42*y^3*z^2 + 18*z^3 + 
           12*y*z^3 - 42*y^2*z^3 - 12*z^4 - 9*y*z^4 + 3*z^5)*
          (G[1, y]*G[-y, -y, -y, z] + G[-y, -y, -y, 1 - y, z]))/
         (y*z*(-1 + y + z)))/36 + (5*(G[0, z]*G[0, 1, 0, 1, y] + 
         G[0, z]*G[1, 0, 0, 1, y] + G[1 - y, z]*(G[0, 1, 0, 1, y] + 
           G[1, 0, 0, 1, y]) + G[0, z]*(G[0, 1, 1, 0, y] + 
           G[1, 0, 1, 0, y]) + G[0, 1, 0, 1, 1, y] + G[0, 1, 1, 0, 0, y] + 
         G[1, 0, 0, 1, 1, y] + G[1, 0, 1, 0, 0, y]))/4 + 
      (23*(G[0, 0, y]*G[0, 0, 1 - y, z] + G[0, 1 - y, z]*G[0, 1, 0, y] + 
         G[1 - y, 0, z]*G[0, 1, 0, y] + G[1 - y, 1 - y, z]*G[1, 1, 0, y] + 
         G[0, 0, y]*G[1 - y, 1 - y, 0, z] + G[1 - y, z]*G[0, 1, 0, 0, y] + 
         G[0, y]*(G[0, 0, 1 - y, 1 - y, z] + G[0, 1 - y, 0, 1 - y, z] + 
           G[0, 1 - y, 1 - y, 0, z] + G[1 - y, 0, 0, 1 - y, z] + 
           G[1 - y, 0, 1 - y, 0, z] + G[1 - y, 1 - y, 0, 0, z]) + 
         G[0, 1, 0, 1, 0, y] + G[1, 0, 1, 0, 1, y]))/12 - 
      (13*(G[0, 0, 1, 0, 1, y] + G[0, 1, 0, 0, 1, y] + G[0, 1, 1, 1, 0, y] + 
         G[1, 0, 0, 0, 1, y] + G[1, 0, 1, 1, 0, y] + G[1, 1, 0, 1, 0, y]))/
       12 - (11*(G[0, 1, y]*G[0, 0, 0, z] + G[1, 0, y]*G[0, 0, 0, z] + 
         G[0, 0, z]*G[0, 1, 1, y] + G[1 - y, 0, z]*G[0, 1, 1, y] + 
         G[0, 1, y]*G[0, 1 - y, 0, z] + G[0, 0, z]*G[1, 0, 0, y] + 
         G[0, 1, y]*G[1 - y, 0, 0, z] + G[0, 1, y]*G[1 - y, 1 - y, 0, z] + 
         G[0, z]*G[0, 1, 1, 1, y] + G[0, z]*G[1, 0, 0, 0, y] + 
         G[1 - y, z]*G[1, 1, 0, 1, y] + G[0, z]*(G[0, 0, 0, 1, y] + 
           G[0, 0, 1, 0, y] + G[1, 1, 0, 1, y]) + G[0, z]*G[1, 1, 1, 0, y] + 
         G[0, 0, 0, 1, 1, y] + G[0, 0, 1, 0, 0, y] + G[0, 1, 1, 1, 1, y] + 
         G[1, 0, 0, 0, 0, y] + G[1, 1, 0, 1, 1, y] + G[1, 1, 1, 0, 0, y]))/
       12 - (19*(G[0, 0, z]*G[0, 1, 0, y] + G[0, 0, y]*G[0, 1 - y, 0, z] + 
         G[0, 0, y]*G[0, 1 - y, 1 - y, z] + G[0, 0, z]*G[1, 0, 1, y] + 
         G[1 - y, 1 - y, z]*G[1, 0, 1, y] + G[0, 1 - y, z]*
          (G[0, 0, 0, y] + G[1, 0, 1, y]) + G[1 - y, 0, z]*
          (G[0, 0, 0, y] + G[1, 0, 1, y]) + (G[0, 1 - y, z] + G[1 - y, 0, z])*
          G[1, 1, 0, y] + G[0, 0, y]*G[1 - y, 0, 0, z] + 
         G[0, 0, y]*G[1 - y, 0, 1 - y, z] + G[0, z]*(G[0, 1, 0, 0, y] + 
           G[1, 0, 1, 1, y]) + G[1 - y, z]*(G[1, 0, 1, 1, y] + 
           G[1, 1, 0, 0, y]) + G[0, y]*(G[0, 0, 1 - y, 0, z] + 
           G[0, 1 - y, 0, 0, z] + G[0, 1 - y, 1 - y, 1 - y, z] + 
           G[1 - y, 0, 0, 0, z] + G[1 - y, 0, 1 - y, 1 - y, z] + 
           G[1 - y, 1 - y, 0, 1 - y, z]) + G[0, 0, 0, 1, 0, y] + 
         G[0, 1, 0, 0, 0, y] + G[1, 0, 1, 1, 1, y] + G[1, 1, 1, 0, 1, y]))/
       12 + (-(G[1, y]*G[0, 1 - y, -y, -y, z]) - G[0, 1 - y, -y, -y, 1 - y, 
         z] - G[1 - y, 0, 1, 1, 0, z])/2 - 
      (11*(G[1, y]*G[0, 0, 1 - y, -y, z] + G[0, 0, 1 - y, -y, 1 - y, z] + 
         G[1 - y, 1 - y, 0, 1, 0, z]))/3 - 
      (17*(G[1, 1, y]*G[0, 0, -y, z] + G[1, y]*(G[0, 0, -y, 1 - y, z] + 
           G[0, 1 - y, 0, -y, z] + G[1 - y, 0, 0, -y, z]) + 
         G[0, 0, -y, 1 - y, 1 - y, z] + G[0, 1 - y, 0, -y, 1 - y, z] + 
         G[0, 1 - y, 1 - y, 1, 0, z] + G[1 - y, 0, 0, -y, 1 - y, z] + 
         G[1 - y, 0, 1 - y, 1, 0, z] + G[1 - y, 1 - y, 1, 0, 0, z]))/6 + 
      (7*(G[1, 1, z]*G[0, 0, 1, y] + G[1, 1, z]*G[1, 1, 0, y] + 
         G[1, 0, y]*G[1, 1, 1 - y, z] + G[1, y]*G[0, 0, 0, -y, z] + 
         G[0, 0, 0, -y, 1 - y, z] + G[1 - y, 1 - y, 1 - y, 1, 0, z]))/6 + 
      (11*(G[0, 0, z]*G[0, 0, 0, y] + G[1 - y, 1 - y, z]*G[0, 0, 0, y] + 
         G[0, 0, y]*G[0, 0, 0, z] + (G[0, 0, z] + G[1 - y, 0, z])*
          G[0, 0, 1, y] + G[0, 0, z]*G[1, 1, 0, y] + 
         (G[0, 0, z] + G[0, 1 - y, z] + G[1 - y, 0, z] + G[1 - y, 1 - y, z])*
          G[1, 1, 1, y] + G[0, 0, y]*G[1 - y, 1 - y, 1 - y, z] + 
         G[1, 1, y]*(G[0, 0, 0, z] + G[0, 0, 1 - y, z] + G[0, 1 - y, 0, z] + 
           G[0, 1 - y, 1 - y, z] + G[1 - y, 0, 0, z] + G[1 - y, 0, 1 - y, 
            z] + G[1 - y, 1 - y, 0, z] + G[1 - y, 1 - y, 1 - y, z]) + 
         G[0, z]*G[0, 0, 0, 0, y] + G[1 - y, z]*G[0, 0, 0, 0, y] + 
         G[0, z]*G[0, 0, 1, 1, y] + G[0, z]*G[1, 1, 0, 0, y] + 
         (G[0, z] + G[1 - y, z])*G[1, 1, 1, 1, y] + 
         G[0, y]*(G[0, 0, 0, 0, z] + G[1 - y, 1 - y, 1 - y, 1 - y, z]) + 
         G[1, y]*(G[0, 0, 0, 0, z] + G[0, 0, 0, 1 - y, z] + 
           G[0, 0, 1 - y, 0, z] + G[0, 0, 1 - y, 1 - y, z] + 
           G[0, 1 - y, 0, 0, z] + G[0, 1 - y, 0, 1 - y, z] + 
           G[0, 1 - y, 1 - y, 0, z] + G[0, 1 - y, 1 - y, 1 - y, z] + 
           G[1 - y, 0, 0, 0, z] + G[1 - y, 0, 0, 1 - y, z] + 
           G[1 - y, 0, 1 - y, 0, z] + G[1 - y, 0, 1 - y, 1 - y, z] + 
           G[1 - y, 1 - y, 0, 0, z] + G[1 - y, 1 - y, 0, 1 - y, z] + 
           G[1 - y, 1 - y, 1 - y, 0, z] + G[1 - y, 1 - y, 1 - y, 1 - y, z]) + 
         G[0, 0, 0, 0, 0, y] + G[0, 0, 0, 0, 0, z] + G[0, 0, 0, 0, 1, y] + 
         G[0, 0, 0, 0, 1 - y, z] + G[0, 0, 0, 1 - y, 0, z] + 
         G[0, 0, 0, 1 - y, 1 - y, z] + G[0, 0, 1, 1, 0, y] + 
         G[0, 0, 1, 1, 1, y] + G[0, 0, 1 - y, 0, 0, z] + 
         G[0, 0, 1 - y, 0, 1 - y, z] + G[0, 0, 1 - y, 1 - y, 0, z] + 
         G[0, 0, 1 - y, 1 - y, 1 - y, z] + G[0, 1, 1, 0, 1, y] + 
         G[0, 1 - y, 0, 0, 0, z] + G[0, 1 - y, 0, 0, 1 - y, z] + 
         G[0, 1 - y, 0, 1 - y, 0, z] + G[0, 1 - y, 0, 1 - y, 1 - y, z] + 
         G[0, 1 - y, 1 - y, 0, 0, z] + G[0, 1 - y, 1 - y, 0, 1 - y, z] + 
         G[0, 1 - y, 1 - y, 1 - y, 0, z] + G[0, 1 - y, 1 - y, 1 - y, 1 - y, 
          z] + G[1, 0, 0, 1, 0, y] + G[1, 1, 0, 0, 0, y] + 
         G[1, 1, 0, 0, 1, y] + G[1, 1, 1, 1, 0, y] + G[1, 1, 1, 1, 1, y] + 
         G[1 - y, 0, 0, 0, 0, z] + G[1 - y, 0, 0, 0, 1 - y, z] + 
         G[1 - y, 0, 0, 1 - y, 0, z] + G[1 - y, 0, 0, 1 - y, 1 - y, z] + 
         G[1 - y, 0, 1 - y, 0, 0, z] + G[1 - y, 0, 1 - y, 0, 1 - y, z] + 
         G[1 - y, 0, 1 - y, 1 - y, 0, z] + G[1 - y, 0, 1 - y, 1 - y, 1 - y, 
          z] + G[1 - y, 1 - y, 0, 0, 0, z] + G[1 - y, 1 - y, 0, 0, 1 - y, 
          z] + G[1 - y, 1 - y, 0, 1 - y, 0, z] + G[1 - y, 1 - y, 0, 1 - y, 
          1 - y, z] + G[1 - y, 1 - y, 1 - y, 0, 0, z] + 
         G[1 - y, 1 - y, 1 - y, 0, 1 - y, z] + G[1 - y, 1 - y, 1 - y, 1 - y, 
          0, z] + G[1 - y, 1 - y, 1 - y, 1 - y, 1 - y, z]))/12 - 
      (19*(G[1 - y, -y, z]*G[1, 1, 1, y] + G[1, 1, y]*
          (G[1 - y, 1 - y, -y, z] + G[1 - y, -y, 1 - y, z]) + 
         G[1, y]*(G[1 - y, 1 - y, 1 - y, -y, z] + G[1 - y, 1 - y, -y, 1 - y, 
            z] + G[1 - y, -y, 1 - y, 1 - y, z]) + G[0, 0, 0, 1, 0, z] + 
         G[0, 0, 1, 0, 0, z] + G[0, 1, 0, 0, 0, z] + G[1 - y, 1 - y, 1 - y, 
          -y, 1 - y, z] + G[1 - y, 1 - y, -y, 1 - y, 1 - y, z] + 
         G[1 - y, -y, 1 - y, 1 - y, 1 - y, z]))/6 - 
      2*(G[1, 1, y]*G[1 - y, -y, -y, z] + G[1, y]*G[1 - y, 1 - y, -y, -y, 
          z] + G[1, y]*G[1 - y, -y, -y, 1 - y, z] + G[0, 0, 1, 1, 0, z] + 
        G[0, 1, 1, 0, 0, z] + G[1 - y, 1 - y, -y, -y, 1 - y, z] + 
        G[1 - y, -y, -y, 1 - y, 1 - y, z]) - 
      (5*(G[0, 1, y]*G[0, 1 - y, -y, z] + G[1 - y, 1, z]*G[1, 1, 0, y] + 
         G[1, 0, y]*(G[1, 1 - y, 1 - y, z] + G[1 - y, 1, 1 - y, z]) + 
         G[1, y]*(G[0, 0, -y, -y, z] + G[0, -y, 0, -y, z] + 
           G[-y, 0, 0, -y, z]) + G[0, 0, -y, -y, 1 - y, z] + 
         G[0, -y, 0, -y, 1 - y, z] + G[1, 1 - y, 1 - y, 1, 0, z] + 
         G[1 - y, 1, 1 - y, 1, 0, z] + G[1 - y, 1 - y, 1, 1, 0, z] + 
         G[-y, 0, 0, -y, 1 - y, z]))/6 + (G[1 - y, -y, z]*G[0, 0, 1, y] + 
        Pi^2*G[0, 0, 1, z] + G[1, 1 - y, z]*G[0, 1, 1, y] + 
        G[1, 1 - y, z]*G[1, 0, 1, y] + G[1 - y, 1, z]*G[1, 0, 1, y] + 
        G[-y, -y, z]*(G[0, 1, 1, y] + G[1, 0, 1, y]) + 
        G[-y, 0, z]*G[1, 1, 0, y] + G[1, 1, y]*(G[0, 1 - y, -y, z] + 
          G[1, 0, -y, z] + G[1, 1 - y, -y, z]) + G[0, 1, y]*
         (G[0, -y, -y, z] + G[1, 1 - y, 1 - y, z] + G[1 - y, 1, 1 - y, z] + 
          G[-y, 0, -y, z]) + G[1, 0, y]*(G[1 - y, -y, 0, z] + 
          G[-y, 1 - y, 0, z]) + G[0, 1, y]*G[-y, 1 - y, -y, z] + 
        G[0, 1, y]*G[-y, -y, 0, z] + G[0, 1, y]*G[-y, -y, 1 - y, z] + 
        G[1, z]*G[0, 0, 1, 0, y] + G[1, z]*G[0, 1, 0, 0, y] + 
        G[1, z]*G[1, 0, 1, 1, y] + G[1, z]*G[1, 1, 0, 1, y] + 
        G[1, y]*(G[0, 1 - y, 1 - y, -y, z] + G[0, 1 - y, -y, 1 - y, z] + 
          G[1, 0, 1 - y, -y, z] + G[1, 0, -y, 1 - y, z] + 
          G[1, 1 - y, 0, -y, z] + G[1, 1 - y, 1 - y, -y, z] + 
          G[1, 1 - y, -y, 1 - y, z] + G[1 - y, 0, 1 - y, -y, z] + 
          G[1 - y, 1, 0, -y, z] + G[1 - y, 1, 1 - y, -y, z] + 
          G[1 - y, -y, -y, -y, z]) + G[0, y]*(G[0, 1, 0, 1 - y, z] + 
          G[1, 0, 0, 1 - y, z] + G[1 - y, -y, 1 - y, 0, z] + 
          G[-y, 1 - y, 1 - y, 0, z]) + G[0, 1, 1, 1, 0, z] + 
        G[0, 1 - y, 0, 1, 0, z] + G[0, 1 - y, 1 - y, -y, 1 - y, z] + 
        G[0, 1 - y, -y, 1 - y, 1 - y, z] + G[0, -y, 0, 1, 0, z] + 
        G[0, -y, 1 - y, 1, 0, z] + G[1, 0, 1 - y, -y, 1 - y, z] + 
        G[1, 0, -y, 1 - y, 1 - y, z] + G[1, 1 - y, 0, -y, 1 - y, z] + 
        G[1, 1 - y, 1 - y, -y, 1 - y, z] + G[1, 1 - y, -y, 1 - y, 1 - y, z] + 
        G[1 - y, 0, 0, 1, 0, z] + G[1 - y, 0, 1, 0, 0, z] + 
        G[1 - y, 0, 1 - y, -y, 1 - y, z] + G[1 - y, 1, 0, -y, 1 - y, z] + 
        G[1 - y, 1, 1 - y, -y, 1 - y, z] + G[1 - y, -y, -y, -y, 1 - y, z] + 
        G[-y, 0, 0, 1, 0, z] + G[-y, 0, 1, 0, 0, z] + G[-y, 0, 1 - y, 1, 0, 
         z] + G[-y, 1 - y, 0, 1, 0, z] + G[-y, 1 - y, 1, 0, 0, z])/3 - 
      (2*(G[0, 1, z]*G[0, 1, 0, y] + G[0, -y, z]*G[0, 1, 1, y] + 
         G[-y, 0, z]*G[1, 0, 0, y] + (G[0, 1, z] + G[0, -y, z])*
          G[1, 0, 1, y] + G[1 - y, -y, z]*G[1, 0, 1, y] + 
         G[-y, 0, z]*(G[0, 1, 1, y] + G[1, 0, 1, y]) + G[-y, 1 - y, z]*
          (G[0, 1, 1, y] + G[1, 0, 1, y]) + G[0, 1, y]*G[1 - y, -y, 1 - y, 
           z] + G[1, 0, y]*(G[0, -y, 0, z] + G[-y, 0, 0, z]) + 
         G[0, 0, y]*(G[1, 0, 1 - y, z] + G[-y, 1 - y, 0, z]) + 
         G[0, 1, y]*(G[0, 0, -y, z] + G[0, 1, 1 - y, z] + G[0, -y, 0, z] + 
           G[0, -y, 1 - y, z] + G[1 - y, 0, -y, z] + G[1 - y, -y, 0, z] + 
           G[-y, 0, 0, z] + G[-y, 0, 1 - y, z] + G[-y, 1 - y, 0, z]) + 
         G[0, 1, y]*G[-y, 1 - y, 1 - y, z] + G[-y, z]*G[0, 1, 1, 1, y] + 
         G[1, y]*(G[0, 1, 0, -y, z] + G[0, 1, 1 - y, -y, z] + 
           G[1, 0, 0, -y, z]) + G[-y, z]*(G[0, 0, 0, 1, y] + 
           G[0, 0, 1, 0, y] + G[1, 0, 1, 1, y] + G[1, 1, 0, 1, y]) + 
         G[0, y]*(G[0, -y, 1 - y, 0, z] + G[1, 0, 1 - y, 1 - y, z] + 
           G[1, 1 - y, 0, 1 - y, z] + G[1 - y, 1, 0, 1 - y, z] + 
           G[-y, 0, 1 - y, 0, z] + G[-y, 1 - y, 0, 0, z]) + 
         G[0, 1, 0, -y, 1 - y, z] + G[0, 1, 1 - y, -y, 1 - y, z] + 
         G[1, 0, 0, -y, 1 - y, z] + G[1 - y, -y, 0, 1, 0, z] + 
         G[1 - y, -y, 1 - y, 1, 0, z] + G[-y, 1 - y, 1 - y, 1, 0, z]))/3 - 
      (11*(G[-y, 1 - y, z]*G[1, 1, 1, y] + G[1, 1, y]*G[-y, 1 - y, 1 - y, 
           z] + G[-y, z]*G[1, 1, 1, 1, y] + G[1, y]*G[-y, 1 - y, 1 - y, 
           1 - y, z] + G[1, 0, 0, 0, 0, z] + G[-y, 1 - y, 1 - y, 1 - y, 
          1 - y, z]))/6 - (7*(G[1, 1, z]*(G[0, 1, 0, y] + G[1, 0, 1, y]) + 
         G[0, 1, y]*G[1, 1, 1 - y, z] + G[1, y]*(G[1, 1, 0, -y, z] + 
           G[1, 1, 1 - y, -y, z]) + G[1, 1, 0, -y, 1 - y, z] + 
         G[1, 1, 1 - y, -y, 1 - y, z] + G[-y, -y, 0, 1, 0, z] + 
         G[-y, -y, 1 - y, 1, 0, z]))/6 - 
      (4*(G[-y, -y, z]*G[0, 1, 0, y] + G[1 - y, -y, z]*G[0, 1, 1, y] + 
         G[-y, -y, z]*G[1, 1, 1, y] + G[0, 1, y]*G[1 - y, 1 - y, -y, z] + 
         G[1, 1, y]*(G[-y, 1 - y, -y, z] + G[-y, -y, 1 - y, z]) + 
         G[1, y]*(G[1 - y, -y, 1 - y, -y, z] + G[-y, 1 - y, 1 - y, -y, z] + 
           G[-y, 1 - y, -y, 1 - y, z] + G[-y, -y, 1 - y, 1 - y, z]) + 
         G[0, 1, 0, 1, 0, z] + G[1, 0, 0, 1, 0, z] + G[1, 0, 1, 0, 0, z] + 
         G[1, 1, 0, 0, 0, z] + G[1 - y, -y, 1 - y, -y, 1 - y, z] + 
         G[-y, 1 - y, 1 - y, -y, 1 - y, z] + G[-y, 1 - y, -y, 1 - y, 1 - y, 
          z] + G[-y, -y, 1 - y, 1 - y, 1 - y, z]))/3 + 
      (G[1, 0, z]*G[0, 0, 1, y] + (G[1, 0, z] + G[-y, 1 - y, z])*
         G[1, 1, 0, y] + G[0, 1, y]*(G[1, 0, -y, z] + G[1, 1, 0, z] + 
          G[1, 1 - y, -y, z]) + G[1, 0, y]*(G[0, 0, -y, z] + 
          G[0, -y, -y, z] + G[1, 1, 0, z] + G[1, 1 - y, 0, z] + 
          G[1 - y, 1, 0, z] + G[-y, 0, -y, z] + G[-y, -y, -y, z]) + 
        ((2*y^2 - 18*y^3 + 44*y^4 - 42*y^5 + 14*y^6 + 4*y*z - 45*y^2*z + 
           127*y^3*z - 142*y^4*z + 63*y^5*z - 7*y^6*z + 2*z^2 - 34*y*z^2 + 
           129*y^2*z^2 - 186*y^3*z^2 + 116*y^4*z^2 - 30*y^5*z^2 + 3*y^6*z^2 - 
           8*z^3 + 60*y*z^3 - 127*y^2*z^3 + 118*y^3*z^3 - 53*y^4*z^3 + 
           9*y^5*z^3 + 12*z^4 - 48*y*z^4 + 71*y^2*z^4 - 48*y^3*z^4 + 
           11*y^4*z^4 - 8*z^5 + 22*y*z^5 - 22*y^2*z^5 + 7*y^3*z^5 + 2*z^6 - 
           4*y*z^6 + 2*y^2*z^6)*G[0, 1, 1, 0, z])/((-1 + y)^2*y*(-1 + y + z)*
          (y + z)^2) + G[-y, z]*G[1, 1, 1, 0, y] + 
        G[1, y]*(G[0, -y, -y, -y, z] + G[1, 0, -y, -y, z] + 
          G[1, 1, 1, 0, z] + G[1, 1 - y, -y, -y, z] + G[-y, 0, -y, -y, z] + 
          G[-y, -y, 0, -y, z] + G[-y, -y, -y, 0, z]) + 
        G[0, y]*(Pi^2*G[0, 1, z] + Pi^2*G[1, 1, z] + G[0, 0, -y, 1 - y, z] + 
          G[0, -y, 0, 1 - y, z] + G[0, -y, -y, 1 - y, z] + G[1, 1, 1, 0, z] + 
          G[1, 1, 1 - y, 0, z] + G[1, 1 - y, 1, 0, z] + G[1, 1 - y, 1 - y, 0, 
           z] + G[1 - y, 1, 1, 0, z] + G[1 - y, 1, 1 - y, 0, z] + 
          G[1 - y, 1 - y, 1, 0, z] + G[-y, 0, 0, 1 - y, z] + 
          G[-y, 0, -y, 1 - y, z] + G[-y, -y, 0, 1 - y, z] + 
          G[-y, -y, -y, 1 - y, z]) + G[0, -y, -y, -y, 1 - y, z] + 
        G[1, 0, -y, -y, 1 - y, z] + G[1, 1, 1, 0, 1 - y, z] + 
        G[1, 1, 1, 1 - y, 0, z] + G[1, 1, 1 - y, 1, 0, z] + 
        G[1, 1 - y, 1, 1, 0, z] + G[1, 1 - y, -y, -y, 1 - y, z] + 
        G[1 - y, 1, 1, 1, 0, z] + G[-y, 0, 1, 1, 0, z] + 
        G[-y, 0, -y, -y, 1 - y, z] + G[-y, 1 - y, 1, 1, 0, z] + 
        G[-y, -y, 0, -y, 1 - y, z] + G[-y, -y, -y, 0, 1 - y, z] + 
        G[-y, -y, -y, 1 - y, 0, z])/6 + 
      (2*(G[1, 0, z]*G[0, 0, 0, y] + (G[0, 1, z] + G[0, -y, z] + 
           G[-y, 0, z] + G[-y, 1 - y, z])*G[0, 0, 1, y] + 
         (G[0, -y, z] + G[-y, 0, z])*G[0, 1, 0, y] + G[-y, 1 - y, z]*
          (G[0, 0, 0, y] + G[0, 1, 0, y]) + G[0, 0, y]*G[0, 1, 0, z] + 
         G[1 - y, -y, z]*G[1, 0, 0, y] + G[0, 0, y]*G[1, 0, 0, z] + 
         G[0, 1, z]*G[1, 1, 0, y] + (G[0, -y, z] + G[1, 0, z] + G[-y, 0, z])*
          G[1, 1, 1, y] + G[1, 0, y]*(G[0, 1, 1 - y, z] + G[1 - y, 1 - y, -y, 
            z]) + G[0, 0, y]*G[1 - y, -y, 1 - y, z] + 
         G[0, 0, y]*G[-y, 1 - y, 1 - y, z] + G[1, 1, y]*(G[0, 1, 0, z] + 
           G[0, -y, 0, z] + G[0, -y, 1 - y, z] + G[1, 0, 0, z] + 
           G[1, 0, 1 - y, z] + G[1, 1 - y, 0, z] + G[1 - y, 0, -y, z] + 
           G[1 - y, 1, 0, z] + G[1 - y, -y, 0, z] + G[-y, 0, 0, z] + 
           G[-y, 0, 1 - y, z] + G[-y, 1 - y, 0, z] + G[-y, -y, -y, z]) + 
         G[-y, z]*G[0, 1, 0, 1, y] + G[-y, z]*G[1, 0, 0, 1, y] + 
         G[-y, z]*(G[0, 0, 1, 1, y] + G[0, 1, 0, 0, y] + G[1, 0, 0, 0, y] + 
           G[1, 0, 1, 0, y]) + G[0, y]*(G[0, 0, 1, 0, z] + G[0, 1, 0, 0, z] + 
           G[1, 0, 0, 0, z] + G[1 - y, 1 - y, -y, 1 - y, z] + 
           G[1 - y, -y, 1 - y, 1 - y, z] + G[-y, 1 - y, 1 - y, 1 - y, z]) + 
         G[1, y]*(G[0, 0, 1, 0, z] + G[0, 0, -y, 0, z] + G[0, 1, 0, 0, z] + 
           G[0, 1, 0, 1 - y, z] + G[0, 1, 1 - y, 0, z] + G[0, 1 - y, 1, 0, 
            z] + G[0, 1 - y, -y, 0, z] + G[0, -y, 0, 0, z] + 
           G[0, -y, 0, 1 - y, z] + G[0, -y, 1 - y, 0, z] + 
           G[0, -y, 1 - y, 1 - y, z] + G[1, 0, 0, 0, z] + G[1, 0, 0, 1 - y, 
            z] + G[1, 0, 1 - y, 0, z] + G[1, 0, 1 - y, 1 - y, z] + 
           G[1, 1 - y, 0, 0, z] + G[1, 1 - y, 0, 1 - y, z] + 
           G[1, 1 - y, 1 - y, 0, z] + G[1 - y, 0, 1, 0, z] + 
           G[1 - y, 0, -y, 0, z] + G[1 - y, 0, -y, 1 - y, z] + 
           G[1 - y, 1, 0, 0, z] + G[1 - y, 1, 0, 1 - y, z] + 
           G[1 - y, 1, 1 - y, 0, z] + G[1 - y, 1 - y, 0, -y, z] + 
           G[1 - y, 1 - y, 1, 0, z] + G[1 - y, 1 - y, -y, 0, z] + 
           G[1 - y, -y, 0, 0, z] + G[1 - y, -y, 0, 1 - y, z] + 
           G[1 - y, -y, 1 - y, 0, z] + G[-y, 0, 0, 0, z] + 
           G[-y, 0, 0, 1 - y, z] + G[-y, 0, 1 - y, 0, z] + 
           G[-y, 0, 1 - y, 1 - y, z] + G[-y, 1 - y, 0, 0, z] + 
           G[-y, 1 - y, 0, 1 - y, z] + G[-y, 1 - y, 1 - y, 0, z] + 
           G[-y, 1 - y, -y, -y, z] + G[-y, -y, 1 - y, -y, z] + 
           G[-y, -y, -y, 1 - y, z]) + G[0, 0, 1, 0, 1 - y, z] + 
         G[0, 0, 1, 1 - y, 0, z] + G[0, 0, 1 - y, 1, 0, z] + 
         G[0, 0, -y, 0, 1 - y, z] + G[0, 0, -y, 1 - y, 0, z] + 
         G[0, 1, 0, 0, 1 - y, z] + G[0, 1, 0, 1 - y, 0, z] + 
         G[0, 1, 0, 1 - y, 1 - y, z] + G[0, 1, 1 - y, 0, 0, z] + 
         G[0, 1, 1 - y, 0, 1 - y, z] + G[0, 1, 1 - y, 1 - y, 0, z] + 
         G[0, 1 - y, 1, 0, 0, z] + G[0, 1 - y, 1, 0, 1 - y, z] + 
         G[0, 1 - y, 1, 1 - y, 0, z] + G[0, 1 - y, -y, 0, 1 - y, z] + 
         G[0, 1 - y, -y, 1 - y, 0, z] + G[0, -y, 0, 0, 1 - y, z] + 
         G[0, -y, 0, 1 - y, 0, z] + G[0, -y, 0, 1 - y, 1 - y, z] + 
         G[0, -y, 1 - y, 0, 0, z] + G[0, -y, 1 - y, 0, 1 - y, z] + 
         G[0, -y, 1 - y, 1 - y, 0, z] + G[0, -y, 1 - y, 1 - y, 1 - y, z] + 
         G[1, 0, 0, 0, 1 - y, z] + G[1, 0, 0, 1 - y, 0, z] + 
         G[1, 0, 0, 1 - y, 1 - y, z] + G[1, 0, 1, 1, 0, z] + 
         G[1, 0, 1 - y, 0, 0, z] + G[1, 0, 1 - y, 0, 1 - y, z] + 
         G[1, 0, 1 - y, 1 - y, 0, z] + G[1, 0, 1 - y, 1 - y, 1 - y, z] + 
         G[1, 1, 0, 1, 0, z] + G[1, 1, 1, 0, 0, z] + G[1, 1 - y, 0, 0, 0, 
          z] + G[1, 1 - y, 0, 0, 1 - y, z] + G[1, 1 - y, 0, 1 - y, 0, z] + 
         G[1, 1 - y, 0, 1 - y, 1 - y, z] + G[1, 1 - y, 1 - y, 0, 0, z] + 
         G[1, 1 - y, 1 - y, 0, 1 - y, z] + G[1, 1 - y, 1 - y, 1 - y, 0, z] + 
         G[1 - y, 0, 1, 0, 1 - y, z] + G[1 - y, 0, 1, 1 - y, 0, z] + 
         G[1 - y, 0, -y, 0, 1 - y, z] + G[1 - y, 0, -y, 1 - y, 0, z] + 
         G[1 - y, 0, -y, 1 - y, 1 - y, z] + G[1 - y, 1, 0, 0, 0, z] + 
         G[1 - y, 1, 0, 0, 1 - y, z] + G[1 - y, 1, 0, 1 - y, 0, z] + 
         G[1 - y, 1, 0, 1 - y, 1 - y, z] + G[1 - y, 1, 1 - y, 0, 0, z] + 
         G[1 - y, 1, 1 - y, 0, 1 - y, z] + G[1 - y, 1, 1 - y, 1 - y, 0, z] + 
         G[1 - y, 1 - y, 0, -y, 1 - y, z] + G[1 - y, 1 - y, 1, 0, 1 - y, z] + 
         G[1 - y, 1 - y, 1, 1 - y, 0, z] + G[1 - y, 1 - y, -y, 0, 1 - y, z] + 
         G[1 - y, 1 - y, -y, 1 - y, 0, z] + G[1 - y, -y, 0, 0, 1 - y, z] + 
         G[1 - y, -y, 0, 1 - y, 0, z] + G[1 - y, -y, 0, 1 - y, 1 - y, z] + 
         G[1 - y, -y, 1 - y, 0, 0, z] + G[1 - y, -y, 1 - y, 0, 1 - y, z] + 
         G[1 - y, -y, 1 - y, 1 - y, 0, z] + G[-y, 0, 0, 0, 1 - y, z] + 
         G[-y, 0, 0, 1 - y, 0, z] + G[-y, 0, 0, 1 - y, 1 - y, z] + 
         G[-y, 0, 1 - y, 0, 0, z] + G[-y, 0, 1 - y, 0, 1 - y, z] + 
         G[-y, 0, 1 - y, 1 - y, 0, z] + G[-y, 0, 1 - y, 1 - y, 1 - y, z] + 
         G[-y, 1 - y, 0, 0, 0, z] + G[-y, 1 - y, 0, 0, 1 - y, z] + 
         G[-y, 1 - y, 0, 1 - y, 0, z] + G[-y, 1 - y, 0, 1 - y, 1 - y, z] + 
         G[-y, 1 - y, 1 - y, 0, 0, z] + G[-y, 1 - y, 1 - y, 0, 1 - y, z] + 
         G[-y, 1 - y, 1 - y, 1 - y, 0, z] + G[-y, 1 - y, -y, -y, 1 - y, z] + 
         G[-y, -y, 1 - y, -y, 1 - y, z] + G[-y, -y, -y, 1 - y, 1 - y, z]))/
       3 + (-(G[1 - y, 1, z]*G[0, 0, 1, y]) - G[1, 0, z]*G[0, 1, 0, y] - 
        G[1 - y, -y, z]*G[0, 1, 0, y] - G[0, 1, y]*G[0, 1, 0, z] - 
        G[1, 0, z]*G[0, 1, 1, y] - (G[0, -y, z] + G[1, 0, z] + 
          G[1, 1 - y, z])*G[1, 0, 0, y] - G[-y, -y, z]*(G[0, 0, 1, y] + 
          G[1, 0, 0, y]) - G[1, 0, z]*G[1, 0, 1, y] - 
        Pi^2*G[1, 1 - y, 0, z] - G[1, 0, y]*(G[0, 1, 0, z] + 
          G[0, 1 - y, -y, z] + G[1, 0, 0, z] + G[1 - y, 0, -y, z]) - 
        Pi^2*G[1 - y, 1, 0, z] - G[0, 1, y]*(G[1, 0, 0, z] + 
          G[1, 0, 1 - y, z] + G[1, 1 - y, 0, z] + G[1 - y, 1, 0, z]) - 
        G[1, 0, y]*G[1 - y, -y, -y, z] - G[0, 0, y]*(G[0, -y, 1 - y, z] + 
          G[1, 1, 0, z] + G[1, 1 - y, 0, z] + G[1 - y, 1, 0, z] + 
          G[-y, 0, 1 - y, z]) - G[1, 0, y]*G[-y, 1 - y, -y, z] - 
        G[1, 1, y]*(G[0, -y, -y, z] + G[1, 1, 0, z] + G[-y, 0, -y, z] + 
          G[-y, -y, 0, z]) - G[0, 0, y]*G[-y, -y, 1 - y, z] - 
        G[1, z]*G[0, 0, 1, 1, y] - G[-y, z]*G[0, 1, 1, 0, y] - 
        G[1, z]*G[1, 1, 0, 0, y] - G[0, y]*G[1 - y, -y, -y, 1 - y, z] - 
        G[0, y]*(G[0, 1, 1, 0, z] + G[0, 1, 1 - y, 0, z] + 
          G[0, 1 - y, 1, 0, z] + G[0, 1 - y, -y, 1 - y, z] + 
          G[0, -y, 1 - y, 1 - y, z] + G[1, 0, 1, 0, z] + G[1, 0, 1 - y, 0, 
           z] + G[1, 1, 0, 0, z] + G[1, 1 - y, 0, 0, z] + 
          G[1 - y, 0, 1, 0, z] + G[1 - y, 0, -y, 1 - y, z] + 
          G[1 - y, 1, 0, 0, z] + G[1 - y, -y, 0, 1 - y, z] + 
          G[-y, 0, 1 - y, 1 - y, z] + G[-y, 1 - y, 0, 1 - y, z]) - 
        G[0, y]*G[-y, 1 - y, -y, 1 - y, z] - G[0, y]*G[-y, -y, 1 - y, 1 - y, 
          z] - G[1, y]*(Pi^2*G[1, 0, z] + G[0, 1, 1, 0, z] + 
          G[0, -y, 1 - y, -y, z] + G[0, -y, -y, 0, z] + G[0, -y, -y, 1 - y, 
           z] + G[1, 0, 1, 0, z] + G[1, 1, 0, 0, z] + G[1, 1, 0, 1 - y, z] + 
          G[1, 1, 1 - y, 0, z] + G[1, 1 - y, 1, 0, z] + G[1 - y, 0, -y, -y, 
           z] + G[1 - y, 1, 1, 0, z] + G[1 - y, -y, 0, -y, z] + 
          G[1 - y, -y, -y, 0, z] + G[-y, 0, 1 - y, -y, z] + 
          G[-y, 0, -y, 0, z] + G[-y, 0, -y, 1 - y, z] + G[-y, 1 - y, 0, -y, 
           z] + G[-y, 1 - y, -y, 0, z] + G[-y, -y, 0, 0, z] + 
          G[-y, -y, 0, 1 - y, z] + G[-y, -y, 1 - y, 0, z] + 
          G[-y, -y, -y, -y, z]) - G[0, 1, 1, 0, 1 - y, z] - 
        G[0, 1, 1, 1 - y, 0, z] - G[0, 1, 1 - y, 1, 0, z] - 
        G[0, 1 - y, 1, 1, 0, z] - G[0, -y, 1 - y, -y, 1 - y, z] - 
        G[0, -y, -y, 0, 1 - y, z] - G[0, -y, -y, 1 - y, 0, z] - 
        G[0, -y, -y, 1 - y, 1 - y, z] - G[1, 0, 1, 0, 1 - y, z] - 
        G[1, 0, 1, 1 - y, 0, z] - G[1, 0, 1 - y, 1, 0, z] - 
        G[1, 1, 0, 0, 1 - y, z] - G[1, 1, 0, 1 - y, 0, z] - 
        G[1, 1, 0, 1 - y, 1 - y, z] - G[1, 1, 1, 1, 0, z] - 
        G[1, 1, 1 - y, 0, 0, z] - G[1, 1, 1 - y, 0, 1 - y, z] - 
        G[1, 1, 1 - y, 1 - y, 0, z] - G[1, 1 - y, 0, 1, 0, z] - 
        G[1, 1 - y, 1, 0, 0, z] - G[1, 1 - y, 1, 0, 1 - y, z] - 
        G[1, 1 - y, 1, 1 - y, 0, z] - G[1 - y, 0, -y, -y, 1 - y, z] - 
        G[1 - y, 1, 0, 1, 0, z] - G[1 - y, 1, 1, 0, 0, z] - 
        G[1 - y, 1, 1, 0, 1 - y, z] - G[1 - y, 1, 1, 1 - y, 0, z] - 
        G[1 - y, -y, 0, -y, 1 - y, z] - G[1 - y, -y, -y, 0, 1 - y, z] - 
        G[1 - y, -y, -y, 1 - y, 0, z] - G[-y, 0, 1 - y, -y, 1 - y, z] - 
        G[-y, 0, -y, 0, 1 - y, z] - G[-y, 0, -y, 1 - y, 0, z] - 
        G[-y, 0, -y, 1 - y, 1 - y, z] - G[-y, 1 - y, 0, -y, 1 - y, z] - 
        G[-y, 1 - y, -y, 0, 1 - y, z] - G[-y, 1 - y, -y, 1 - y, 0, z] - 
        G[-y, -y, 0, 0, 1 - y, z] - G[-y, -y, 0, 1 - y, 0, z] - 
        G[-y, -y, 0, 1 - y, 1 - y, z] - G[-y, -y, 1 - y, 0, 0, z] - 
        G[-y, -y, 1 - y, 0, 1 - y, z] - G[-y, -y, 1 - y, 1 - y, 0, z] - 
        G[-y, -y, -y, -y, 1 - y, z])/3 - (1109*Pi^2*Zeta[3])/432 - 
      ((101*I)/36)*Pi*G[1, y]*Zeta[3] + (101*G[0, z]*G[1, y]*Zeta[3])/36 - 
      ((5*I)/3)*Pi*G[1, z]*Zeta[3] + (7*G[0, y]*G[1, z]*Zeta[3])/3 - 
      ((41*I)/36)*Pi*G[1 - y, z]*Zeta[3] + (137*G[1, y]*G[1 - y, z]*Zeta[3])/
       36 - (131*G[0, 1, y]*Zeta[3])/36 - (5*G[0, 1, z]*Zeta[3])/3 + 
      (23*G[0, 1 - y, z]*Zeta[3])/36 - (59*G[1, 0, y]*Zeta[3])/36 - 
      (19*G[1, 0, z]*Zeta[3])/9 + (53*G[1, 1, y]*Zeta[3])/36 - 
      (23*G[1, 1, z]*Zeta[3])/6 + (5*G[1 - y, 1, z]*Zeta[3])/3 + 
      (77*G[1 - y, 1 - y, z]*Zeta[3])/36 - 
      (I/18)*((Pi*(-20 + 34*y - 2*y^2 - 18*y^3 + 6*y^4 + 28*z + 95*y*z - 
           150*y^2*z + 27*y^3*z + 16*z^2 - 168*y*z^2 + 114*y^2*z^2 - 36*z^3 + 
           39*y*z^3 + 12*z^4)*G[0, z]*G[0, 0, y])/(-1 + y + z)^2 + 
        (Pi*(66*y^2 - 132*y^3 + 66*y^4 + 84*y*z - 216*y^2*z + 132*y^3*z - 
           20*z^2 - 87*y*z^2 + 69*y^2*z^2 - 12*z^3 + 9*y*z^3 + 12*z^4)*
          G[1 - y, z]*G[0, 0, y])/z^2 + (Pi*(-20 + 28*y + 16*y^2 - 36*y^3 + 
           12*y^4 + 34*z + 95*y*z - 168*y^2*z + 39*y^3*z - 2*z^2 - 
           150*y*z^2 + 114*y^2*z^2 - 18*z^3 + 27*y*z^3 + 6*z^4)*G[0, y]*
          G[0, 0, z])/(-1 + y + z)^2 + (Pi*(-3*y^2 + 15*y^3 - 30*y^4 + 
           30*y^5 - 15*y^6 + 3*y^7 - 3*y*z + 58*y^2*z - 131*y^3*z + 
           121*y^4*z - 72*y^5*z + 33*y^6*z - 6*y^7*z - 69*y*z^2 + 
           118*y^2*z^2 + 19*y^3*z^2 - 137*y^4*z^2 + 99*y^5*z^2 - 33*y^6*z^2 + 
           3*y^7*z^2 - 66*z^3 + 486*y*z^3 - 938*y^2*z^3 + 616*y^3*z^3 - 
           53*y^4*z^3 - 60*y^5*z^3 + 9*y^6*z^3 + 264*z^4 - 1146*y*z^4 + 
           1695*y^2*z^4 - 963*y^3*z^4 + 147*y^4*z^4 + 15*y^5*z^4 - 396*z^5 + 
           1257*y*z^5 - 1386*y^2*z^5 + 573*y^3*z^5 - 54*y^4*z^5 + 264*z^6 - 
           657*y*z^6 + 522*y^2*z^6 - 129*y^3*z^6 - 66*z^7 + 132*y*z^7 - 
           66*y^2*z^7)*G[1 - y, z]*G[0, 1, y])/((-1 + y)^2*y^2*(-1 + z)^2*
          z) + Pi^3*G[1 - y, 1, z] + (Pi*(66*y^2 - 132*y^3 + 66*y^4 + 
           84*y*z - 216*y^2*z + 132*y^3*z - 20*z^2 - 87*y*z^2 + 69*y^2*z^2 - 
           6*z^3 - 3*y*z^3 + 6*z^4)*G[0, y]*G[1 - y, 1 - y, z])/z^2 + 
        ((3*y^3 - 10*z + 6*y^2*z + 3*y*z^2)*(Pi*G[-y, z]*G[1, 0, y] + 
           Pi*G[0, y]*G[-y, 1 - y, z]))/z + Pi*(-20 - 3*y + 3*y^2 - 30*z + 
          30*y*z + 30*z^2)*G[0, 0, 0, y] + Pi*(-20 - 30*y + 30*y^2 - 3*z + 
          30*y*z + 3*z^2)*G[0, 0, 0, z] + 
        ((66*y^4 - 264*y^5 + 396*y^6 - 264*y^7 + 66*y^8 + 84*y^3*z - 
           516*y^4*z + 1176*y^5*z - 1272*y^6*z + 660*y^7*z - 132*y^8*z - 
           10*y^2*z^2 - 223*y^3*z^2 + 1031*y^4*z^2 - 1749*y^5*z^2 + 
           1413*y^6*z^2 - 528*y^7*z^2 + 66*y^8*z^2 - 84*y*z^3 + 263*y^2*z^3 - 
           37*y^3*z^3 - 727*y^4*z^3 + 1059*y^5*z^3 - 606*y^6*z^3 + 
           132*y^7*z^3 - 66*z^4 + 516*y*z^4 - 1045*y^2*z^4 + 743*y^3*z^4 + 
           8*y^4*z^4 - 213*y^5*z^4 + 63*y^6*z^4 + 264*z^5 - 1173*y*z^5 + 
           1731*y^2*z^5 - 1026*y^3*z^5 + 189*y^4*z^5 + 3*y^5*z^5 - 396*z^6 + 
           1266*y*z^6 - 1395*y^2*z^6 + 588*y^3*z^6 - 57*y^4*z^6 + 264*z^7 - 
           657*y*z^7 + 522*y^2*z^7 - 129*y^3*z^7 - 66*z^8 + 132*y*z^8 - 
           66*y^2*z^8)*(Pi*G[1, y]*G[0, -y, z] + Pi*G[0, -y, 1 - y, z]))/
         ((-1 + y)^2*y^2*(-1 + z)^2*z^2) + 
        ((-20*y^2 - 12*y^3 + 12*y^4 + 84*y*z - 87*y^2*z + 9*y^3*z + 66*z^2 - 
           216*y*z^2 + 69*y^2*z^2 - 132*z^3 + 132*y*z^3 + 66*z^4)*
          (Pi*G[1, y]*G[0, 0, z] + Pi*G[0, 0, 1 - y, z] + 
           Pi*G[0, 1 - y, 0, z] + Pi*G[1 - y, 0, 0, z]))/y^2 + 
        (Pi*(3*y^3 - 25*y^4 + 70*y^5 - 90*y^6 + 55*y^7 - 13*y^8 + 6*y^2*z - 
           143*y^3*z + 613*y^4*z - 1038*y^5*z + 770*y^6*z - 193*y^7*z - 
           21*y^8*z + 6*y^9*z + 3*y*z^2 - 289*y^2*z^2 + 1730*y^3*z^2 - 
           3937*y^4*z^2 + 4242*y^5*z^2 - 2142*y^6*z^2 + 369*y^7*z^2 + 
           24*y^8*z^2 - 231*y*z^3 + 2117*y^2*z^3 - 6680*y^3*z^3 + 
           9847*y^4*z^3 - 7216*y^5*z^3 + 2394*y^6*z^3 - 231*y^7*z^3 - 
           66*z^4 + 1206*y*z^4 - 5695*y^2*z^4 + 11468*y^3*z^4 - 
           11287*y^4*z^4 + 5292*y^5*z^4 - 912*y^6*z^4 + 264*z^5 - 
           2394*y*z^5 + 7095*y^2*z^5 - 9402*y^3*z^5 + 5781*y^4*z^5 - 
           1332*y^5*z^5 - 396*z^6 + 2211*y*z^6 - 4230*y^2*z^6 + 
           3423*y^3*z^6 - 1002*y^4*z^6 + 264*z^7 - 927*y*z^7 + 1062*y^2*z^7 - 
           399*y^3*z^7 - 66*z^8 + 132*y*z^8 - 66*y^2*z^8)*G[1 - y, 1, 0, z])/
         ((-1 + y)^2*y^2*(-1 + y + z)^2*(y + z)^2) + 
        ((-20*y^2 - 6*y^3 + 6*y^4 + 84*y*z - 87*y^2*z - 3*y^3*z + 66*z^2 - 
           216*y*z^2 + 69*y^2*z^2 - 132*z^3 + 132*y*z^3 + 66*z^4)*
          (Pi*G[0, z]*G[1, 1, y] + G[1, y]*(Pi*G[0, 1 - y, z] + 
             Pi*G[1 - y, 0, z]) + Pi*G[0, 1 - y, 1 - y, z] + 
           Pi*G[1 - y, 0, 1 - y, z] + Pi*G[1 - y, 1 - y, 0, z]))/y^2 + 
        (-20 - 3*y + 3*y^2 - 3*z - 24*y*z + 3*z^2)*
         (Pi*G[1 - y, z]*G[1, 1, y] + Pi*G[1, y]*G[1 - y, 1 - y, z] + 
          Pi*G[1, 1, 1, y] + Pi*G[1 - y, 1 - y, 1 - y, z]) + 
        ((-10*y + 3*y^2*z + 6*y*z^2 + 3*z^3)*(Pi*G[1, y]*G[-y, 0, z] + 
           Pi*G[-y, 0, 1 - y, z] + Pi*G[-y, 1 - y, 0, z]))/y + 
        (Pi*(115 - 276*y + 57*y^2 + 329*y^3 - 300*y^4 + 75*y^5 - 276*z + 
           386*y*z + 575*y^2*z - 1390*y^3*z + 891*y^4*z - 186*y^5*z + 
           57*z^2 + 575*y*z^2 - 1837*y^2*z^2 + 1850*y^3*z^2 - 738*y^4*z^2 + 
           93*y^5*z^2 + 329*z^3 - 1390*y*z^3 + 1850*y^2*z^3 - 990*y^3*z^3 + 
           183*y^4*z^3 - 300*z^4 + 891*y*z^4 - 738*y^2*z^4 + 183*y^3*z^4 + 
           75*z^5 - 186*y*z^5 + 93*y^2*z^5)*Zeta[3])/((-1 + y)^2*(-1 + z)^2*
          (-1 + y + z))) + 
      (-(((-304*y + 324*y^2 + 1152*y^3 - 2360*y^4 + 1488*y^5 - 300*y^6 - 
            304*z + 708*y*z + 7295*y^2*z - 18189*y^3*z + 13481*y^4*z - 
            3291*y^5*z + 300*y^6*z + 240*z^2 + 7775*y*z^2 - 32507*y^2*z^2 + 
            41220*y^3*z^2 - 18603*y^4*z^2 + 1875*y^5*z^2 + 1632*z^3 - 
            20118*y*z^3 + 43098*y^2*z^3 - 32166*y^3*z^3 + 7482*y^4*z^3 - 
            3296*z^4 + 16127*y*z^4 - 20742*y^2*z^4 + 7911*y^3*z^4 + 
            2256*z^5 - 4716*y*z^5 + 2532*y^2*z^5 - 528*z^6 + 528*y*z^6)*
           G[0, z]*G[0, 0, y])/((-1 + y)*(-1 + z)*(-1 + y + z)^2*(y + z))) - 
        ((3156*y^3 - 9468*y^4 + 9468*y^5 - 3156*y^6 + 7275*y^2*z - 
           27201*y^3*z + 35733*y^4*z - 18963*y^5*z + 3156*y^6*z + 
           3599*y*z^2 - 25331*y^2*z^2 + 47760*y^3*z^2 - 35523*y^4*z^2 + 
           9495*y^5*z^2 - 448*z^3 - 7534*y*z^3 + 25538*y^2*z^3 - 
           26886*y^3*z^3 + 9402*y^4*z^3 + 64*z^4 + 5027*y*z^4 - 
           8262*y^2*z^4 + 3171*y^3*z^4 + 912*z^5 - 1620*y*z^5 + 636*y^2*z^5 - 
           528*z^6 + 528*y*z^6)*G[1 - y, z]*G[0, 0, y])/((-1 + y)*(-1 + z)*
          z^2*(y + z)) - ((-304*y + 240*y^2 + 1632*y^3 - 3296*y^4 + 
           2256*y^5 - 528*y^6 - 304*z + 708*y*z + 7775*y^2*z - 20118*y^3*z + 
           16127*y^4*z - 4716*y^5*z + 528*y^6*z + 324*z^2 + 7295*y*z^2 - 
           32507*y^2*z^2 + 43098*y^3*z^2 - 20742*y^4*z^2 + 2532*y^5*z^2 + 
           1152*z^3 - 18189*y*z^3 + 41220*y^2*z^3 - 32166*y^3*z^3 + 
           7911*y^4*z^3 - 2360*z^4 + 13481*y*z^4 - 18603*y^2*z^4 + 
           7482*y^3*z^4 + 1488*z^5 - 3291*y*z^5 + 1875*y^2*z^5 - 300*z^6 + 
           300*y*z^6)*G[0, y]*G[0, 0, z])/((-1 + y)*(-1 + z)*(-1 + y + z)^2*
          (y + z)) - ((3156*y^3 - 9468*y^4 + 9468*y^5 - 3156*y^6 + 
           7248*y^2*z - 27093*y^3*z + 35598*y^4*z - 18909*y^5*z + 
           3156*y^6*z + 3428*y*z^2 - 24710*y^2*z^2 + 47094*y^3*z^2 - 
           35253*y^4*z^2 + 9441*y^5*z^2 - 592*z^3 - 6505*y*z^3 + 
           23666*y^2*z^3 - 25764*y^3*z^3 + 9267*y^4*z^3 + 580*z^4 + 
           3086*y*z^4 - 6273*y^2*z^4 + 2607*y^3*z^4 + 312*z^5 - 309*y*z^5 - 
           75*y^2*z^5 - 300*z^6 + 300*y*z^6)*G[0, y]*G[1 - y, 1 - y, z])/
         ((-1 + y)*(-1 + z)*z^2*(y + z)) - 
        ((-448*y^3 + 1076*y^4 - 628*y^5 - 180*y^6 + 180*y^7 + 3599*y^2*z - 
           9719*y^3*z + 7627*y^4*z - 313*y^5*z - 1218*y^6*z + 24*y^7*z + 
           7275*y*z^2 - 35749*y^2*z^2 + 57232*y^3*z^2 - 34613*y^4*z^2 + 
           3407*y^5*z^2 + 2556*y^6*z^2 - 156*y^7*z^2 + 3156*z^3 - 
           37578*y*z^3 + 105389*y^2*z^3 - 116755*y^3*z^3 + 50849*y^4*z^3 - 
           3807*y^5*z^3 - 1206*y^6*z^3 - 12624*z^4 + 75204*y*z^4 - 
           142737*y^2*z^4 + 112239*y^3*z^4 - 33327*y^4*z^4 + 1293*y^5*z^4 + 
           18936*z^5 - 73086*y*z^5 + 97464*y^2*z^5 - 51798*y^3*z^5 + 
           8436*y^4*z^5 - 12624*z^6 + 34497*y*z^6 - 31122*y^2*z^6 + 
           9249*y^3*z^6 + 3156*z^7 - 6312*y*z^7 + 3156*y^2*z^7)*
          G[0, 0, 1, y])/((-1 + y)^2*y^2*(-1 + z)^2*(y + z)) - 
        ((3156*y^5 - 12624*y^6 + 18936*y^7 - 12624*y^8 + 3156*y^9 + 
           7095*y^4*z - 37065*y^5*z + 74937*y^6*z - 73371*y^7*z + 
           34716*y^8*z - 6312*y^9*z + 3499*y^3*z^2 - 34991*y^4*z^2 + 
           104452*y^5*z^2 - 143175*y^6*z^2 + 98619*y^7*z^2 - 31560*y^8*z^2 + 
           3156*y^9*z^2 - 4451*y^2*z^3 + 2156*y^3*z^3 + 46247*y^4*z^3 - 
           115559*y^5*z^3 + 115464*y^6*z^3 - 53325*y^7*z^3 + 9468*y^8*z^3 - 
           7275*y*z^4 + 37687*y^2*z^4 - 52567*y^3*z^4 + 2360*y^4*z^4 + 
           48217*y^5*z^4 - 37467*y^6*z^4 + 9093*y^7*z^4 - 3156*z^5 + 
           37605*y*z^5 - 107024*y^2*z^5 + 118603*y^3*z^5 - 48257*y^4*z^5 - 
           732*y^5*z^5 + 2913*y^6*z^5 + 12624*z^6 - 75381*y*z^6 + 
           143847*y^2*z^6 - 114984*y^3*z^6 + 36267*y^4*z^6 - 2421*y^5*z^6 - 
           18936*z^7 + 73359*y*z^7 - 98271*y^2*z^7 + 52665*y^3*z^7 - 
           8769*y^4*z^7 + 12624*z^8 - 34620*y*z^8 + 31368*y^2*z^8 - 
           9372*y^3*z^8 - 3156*z^9 + 6312*y*z^9 - 3156*y^2*z^9)*
          (G[1, y]*G[0, -y, z] + G[0, -y, 1 - y, z]))/((-1 + y)^2*y^2*
          (-1 + z)^2*z^2*(y + z)) - ((-448*y^3 + 64*y^4 + 912*y^5 - 528*y^6 + 
           3599*y^2*z - 7534*y^3*z + 5027*y^4*z - 1620*y^5*z + 528*y^6*z + 
           7275*y*z^2 - 25331*y^2*z^2 + 25538*y^3*z^2 - 8262*y^4*z^2 + 
           636*y^5*z^2 + 3156*z^3 - 27201*y*z^3 + 47760*y^2*z^3 - 
           26886*y^3*z^3 + 3171*y^4*z^3 - 9468*z^4 + 35733*y*z^4 - 
           35523*y^2*z^4 + 9402*y^3*z^4 + 9468*z^5 - 18963*y*z^5 + 
           9495*y^2*z^5 - 3156*z^6 + 3156*y*z^6)*(G[1, y]*G[0, 0, z] + 
           G[0, 0, 1 - y, z] + G[0, 1 - y, 0, z] + G[1 - y, 0, 0, z]))/
         ((-1 + y)*y^2*(-1 + z)*(y + z)) - 
        ((-592*y^3 + 580*y^4 + 312*y^5 - 300*y^6 + 3428*y^2*z - 6505*y^3*z + 
           3086*y^4*z - 309*y^5*z + 300*y^6*z + 7248*y*z^2 - 24710*y^2*z^2 + 
           23666*y^3*z^2 - 6273*y^4*z^2 - 75*y^5*z^2 + 3156*z^3 - 
           27093*y*z^3 + 47094*y^2*z^3 - 25764*y^3*z^3 + 2607*y^4*z^3 - 
           9468*z^4 + 35598*y*z^4 - 35253*y^2*z^4 + 9267*y^3*z^4 + 9468*z^5 - 
           18909*y*z^5 + 9441*y^2*z^5 - 3156*z^6 + 3156*y*z^6)*
          (G[0, z]*G[1, 1, y] + G[1, y]*(G[0, 1 - y, z] + G[1 - y, 0, z]) + 
           G[0, 1 - y, 1 - y, z] + G[1 - y, 0, 1 - y, z] + 
           G[1 - y, 1 - y, 0, z]))/((-1 + y)*y^2*(-1 + z)*(y + z)) - 
        ((-640*y + 2906*y^2 - 6680*y^3 + 8812*y^4 - 6008*y^5 + 1610*y^6 - 
           640*z + 5668*y*z - 19164*y^2*z + 36255*y^3*z - 38862*y^4*z + 
           21115*y^5*z - 4372*y^6*z + 2906*z^2 - 19164*y*z^2 + 
           54598*y^2*z^2 - 80498*y^3*z^2 + 62126*y^4*z^2 - 22586*y^5*z^2 + 
           2618*y^6*z^2 - 6680*z^3 + 36255*y*z^3 - 80498*y^2*z^3 + 
           85098*y^3*z^3 - 41942*y^4*z^3 + 7623*y^5*z^3 + 8812*z^4 - 
           38862*y*z^4 + 62126*y^2*z^4 - 41942*y^3*z^4 + 10010*y^4*z^4 - 
           6008*z^5 + 21115*y*z^5 - 22586*y^2*z^5 + 7623*y^3*z^5 + 1610*z^6 - 
           4372*y*z^6 + 2618*y^2*z^6)*Zeta[3])/((-1 + y)^2*(-1 + z)^2*
          (-1 + y + z)*(y + z)))/432 - ((89*I)/36)*(Pi*G[0, y]*Zeta[3] + 
        Pi*G[0, z]*Zeta[3]) + 
      (-(((40*y^2 - 108*y^3 + 72*y^4 + 32*y^5 - 48*y^6 + 12*y^7 - 168*y*z + 
            623*y^2*z - 910*y^3*z + 638*y^4*z - 198*y^5*z + 15*y^6*z - 
            132*z^2 + 996*y*z^2 - 2298*y^2*z^2 + 2286*y^3*z^2 - 978*y^4*z^2 + 
            126*y^5*z^2 + 396*z^3 - 1749*y*z^3 + 2685*y^2*z^3 - 
            1731*y^3*z^3 + 387*y^4*z^3 - 396*z^4 + 1185*y*z^4 - 
            1182*y^2*z^4 + 393*y^3*z^4 + 132*z^5 - 264*y*z^5 + 132*y^2*z^5)*
           G[0, 0, z]*G[0, 1, y])/((-1 + y)^2*y^2*(-1 + y + z))) - 
        (Pi^2*(2*y^2 - 18*y^3 + 44*y^4 - 42*y^5 + 14*y^6 + 4*y*z - 45*y^2*z + 
           127*y^3*z - 142*y^4*z + 63*y^5*z - 7*y^6*z + 2*z^2 - 34*y*z^2 + 
           129*y^2*z^2 - 186*y^3*z^2 + 116*y^4*z^2 - 30*y^5*z^2 + 3*y^6*z^2 - 
           8*z^3 + 60*y*z^3 - 127*y^2*z^3 + 118*y^3*z^3 - 53*y^4*z^3 + 
           9*y^5*z^3 + 12*z^4 - 48*y*z^4 + 71*y^2*z^4 - 48*y^3*z^4 + 
           11*y^4*z^4 - 8*z^5 + 22*y*z^5 - 22*y^2*z^5 + 7*y^3*z^5 + 2*z^6 - 
           4*y*z^6 + 2*y^2*z^6)*G[0, 1, z])/((-1 + y)^2*y*(-1 + y + z)*
          (y + z)^2) - ((3*y^2 - 18*y^3 + 45*y^4 - 60*y^5 + 45*y^6 - 18*y^7 + 
           3*y^8 - 6*y*z + 68*y^2*z - 156*y^3*z + 114*y^4*z + 4*y^5*z - 
           30*y^6*z + 6*y^7*z - 144*y*z^2 + 538*y^2*z^2 - 797*y^3*z^2 + 
           538*y^4*z^2 - 117*y^5*z^2 - 18*y^6*z^2 - 132*z^3 + 960*y*z^3 - 
           2202*y^2*z^3 + 2106*y^3*z^3 - 810*y^4*z^3 + 78*y^5*z^3 + 396*z^4 - 
           1722*y*z^4 + 2619*y^2*z^4 - 1632*y^3*z^4 + 351*y^4*z^4 - 396*z^5 + 
           1176*y*z^5 - 1164*y^2*z^5 + 384*y^3*z^5 + 132*z^6 - 264*y*z^6 + 
           132*y^2*z^6)*G[0, 1, y]*G[0, 1 - y, z])/((-1 + y)^2*y^2*z*
          (-1 + y + z)) - ((-40*y^3 + 68*y^4 - 4*y^5 - 36*y^6 + 12*y^7 - 
           86*y^2*z + 234*y^3*z + 107*y^4*z - 324*y^5*z + 69*y^6*z - 
           76*y*z^2 + 342*y^2*z^2 + 102*y^3*z^2 - 732*y^4*z^2 + 288*y^5*z^2 - 
           18*z^3 + 230*y*z^3 - 190*y^2*z^3 - 591*y^3*z^3 + 438*y^4*z^3 + 
           54*z^4 - 238*y*z^4 - 78*y^2*z^4 + 225*y^3*z^4 - 57*z^5 + 
           93*y*z^5 + 12*y^2*z^5 + 24*z^6 - 9*y*z^6 - 3*z^7)*G[0, 0, z]*
          G[1, 0, y])/(y*(-1 + y + z)^2*(y + z)^2) - 
        ((-3*y + 3*y^2 + 3*z + 10*y*z - 13*y^2*z - 12*z^2 + 8*y*z^2 + 
           6*y^2*z^2 + 18*z^3 - 24*y*z^3 + 3*y^2*z^3 - 12*z^4 + 9*y*z^4 + 
           3*z^5)*G[0, 1, y]*G[1, 0, z])/(y*z*(-1 + y + z)) - 
        ((-3*y^2 - 3*y^3 + 24*y^4 - 24*y^5 + 3*y^6 + 3*y^7 + 6*y*z - 
           55*y^2*z + 92*y^3*z - 28*y^4*z - 30*y^5*z + 15*y^6*z + 150*y*z^2 - 
           444*y^2*z^2 + 444*y^3*z^2 - 144*y^4*z^2 - 6*y^5*z^2 + 132*z^3 - 
           678*y*z^3 + 1062*y^2*z^3 - 642*y^3*z^3 + 114*y^4*z^3 - 264*z^4 + 
           780*y*z^4 - 768*y^2*z^4 + 252*y^3*z^4 + 132*z^5 - 264*y*z^5 + 
           132*y^2*z^5)*G[0, 1, y]*G[1 - y, 0, z])/((-1 + y)^2*y^2*z) - 
        ((-9*y^4 + 27*y^5 - 27*y^6 + 9*y^7 - 88*y^3*z + 251*y^4*z - 
           268*y^5*z + 135*y^6*z - 30*y^7*z - 170*y^2*z^2 + 764*y^3*z^2 - 
           869*y^4*z^2 + 416*y^5*z^2 - 150*y^6*z^2 + 9*y^7*z^2 - 124*y*z^3 + 
           1018*y^2*z^3 - 1732*y^3*z^3 + 580*y^4*z^3 + 170*y^5*z^3 - 
           9*y^6*z^3 - 27*z^4 + 625*y*z^4 - 2082*y^2*z^4 + 1101*y^3*z^4 + 
           974*y^4*z^4 - 603*y^5*z^4 + 27*y^6*z^4 + 135*z^5 - 1254*y*z^5 + 
           1787*y^2*z^5 + 654*y^3*z^5 - 1377*y^4*z^5 + 246*y^5*z^5 - 
           270*z^6 + 1246*y*z^6 - 499*y^2*z^6 - 975*y^3*z^6 + 450*y^4*z^6 + 
           270*z^7 - 604*y*z^7 - 105*y^2*z^7 + 276*y^3*z^7 - 135*z^8 + 
           105*y*z^8 + 51*y^2*z^8 + 27*z^9 + 6*y*z^9)*G[1, 0, y]*
          G[1 - y, 1 - y, z])/(y*(-1 + z)^2*z*(-1 + y + z)^2*(y + z)^2) - 
        ((20*y - 20*y^2 - 6*y^3 + 3*y^4 - 20*y*z - 15*y^2*z + 12*y^3*z - 
           12*y*z^2 + 18*y^2*z^2 - 3*z^3 + 12*y*z^3 + 3*z^4)*G[0, 1, y]*
          G[-y, 0, z])/(y*(-1 + y + z)) - 
        ((9*y^2 - 18*y^3 + 6*y^4 + 3*y^5 - 10*y*z + 4*y^2*z - 24*y^3*z + 
           27*y^4*z + 22*y*z^2 - 60*y^2*z^2 + 57*y^3*z^2 - 24*y*z^3 + 
           39*y^2*z^3 + 6*z^4 - 6*z^5)*G[0, 1, y]*G[-y, -y, z])/
         (y*z*(-1 + y + z)) - ((-40*y^2 + 120*y^3 - 120*y^4 + 40*y^5 + 
           168*y*z - 617*y^2*z + 853*y^3*z - 509*y^4*z + 87*y^5*z + 
           18*y^6*z + 132*z^2 - 996*y*z^2 + 2280*y^2*z^2 - 2199*y^3*z^2 + 
           870*y^4*z^2 - 87*y^5*z^2 - 396*z^3 + 1746*y*z^3 - 2664*y^2*z^3 + 
           1686*y^3*z^3 - 366*y^4*z^3 + 396*z^4 - 1182*y*z^4 + 1176*y^2*z^4 - 
           390*y^3*z^4 - 132*z^5 + 264*y*z^5 - 132*y^2*z^5)*G[0, z]*
          G[0, 0, 1, y])/((-1 + y)^2*y^2*(-1 + y + z)) - 
        ((-20*y + 32*y^2 - 30*y^3 + 15*y^4 + 32*y*z - 57*y^2*z + 42*y^3*z - 
           24*y*z^2 + 36*y^2*z^2 + 3*z^3 + 6*y*z^3 - 3*z^4)*G[-y, z]*
          G[0, 0, 1, y])/(y*(-1 + y + z)) - 
        ((-3*y + 3*y^2 + 2*y*z - 5*y^2*z + 24*y^3*z - 12*y^4*z + 27*z^2 - 
           27*y*z^2 - 5*y^2*z^2 + 24*y^3*z^2 - 24*y^4*z^2 - 108*z^3 + 
           84*y*z^3 + 46*y^2*z^3 - 72*y^3*z^3 + 12*y^4*z^3 + 162*z^4 - 
           65*y*z^4 - 72*y^2*z^4 + 24*y^3*z^4 - 108*z^5 - 6*y*z^5 + 
           33*y^2*z^5 + 27*z^6 + 15*y*z^6)*G[1, z]*G[0, 1, 0, y])/
         (y*(-1 + z)^2*z*(-1 + y + z)) - 
        ((-9*y^3 + 54*y^4 - 117*y^5 + 117*y^6 - 54*y^7 + 9*y^8 - 18*y^2*z + 
           223*y^3*z - 611*y^4*z + 730*y^5*z - 450*y^6*z + 144*y^7*z - 
           18*y^8*z - 9*y*z^2 + 299*y^2*z^2 - 1271*y^3*z^2 + 1742*y^4*z^2 - 
           1175*y^5*z^2 + 510*y^6*z^2 - 102*y^7*z^2 + 9*y^8*z^2 + 169*y*z^3 - 
           1312*y^2*z^3 + 2413*y^3*z^3 - 1321*y^4*z^3 + 244*y^5*z^3 - 
           126*y^6*z^3 + 24*y^7*z^3 + 27*z^4 - 694*y*z^4 + 2241*y^2*z^4 - 
           1164*y^3*z^4 - 1046*y^4*z^4 + 654*y^5*z^4 - 27*y^6*z^4 - 135*z^5 + 
           1239*y*z^5 - 1433*y^2*z^5 - 1317*y^3*z^5 + 1782*y^4*z^5 - 
           324*y^5*z^5 + 270*z^6 - 1081*y*z^6 - 134*y^2*z^6 + 1554*y^3*z^6 - 
           600*y^4*z^6 - 270*z^7 + 403*y*z^7 + 495*y^2*z^7 - 429*y^3*z^7 + 
           135*z^8 - 138*y^2*z^8 - 27*z^9 - 27*y*z^9)*G[1 - y, z]*
          G[0, 1, 0, y])/(y*(-1 + z)^2*z*(-1 + y + z)^2*(y + z)^2) - 
        ((-40*y^2 + 74*y^3 - 22*y^4 - 18*y^5 + 6*y^6 + 168*y*z - 495*y^2*z + 
           489*y^3*z - 153*y^4*z - 9*y^5*z + 132*z^2 - 696*y*z^2 + 
           1113*y^2*z^2 - 690*y^3*z^2 + 129*y^4*z^2 - 264*z^3 + 789*y*z^3 - 
           786*y^2*z^3 + 261*y^3*z^3 + 132*z^4 - 264*y*z^4 + 132*y^2*z^4)*
          G[0, z]*G[0, 1, 1, y])/((-1 + y)^2*y^2) - 
        ((-9*y^2 + 9*y^3 + 6*y^4 - 20*y*z - 9*y^2*z + 30*y^3*z - 18*y*z^2 + 
           48*y^2*z^2 + 30*y*z^3 + 6*z^4)*G[-y, z]*G[0, 1, 1, y])/(y*z) - 
        ((3*y^4 - 10*y*z + 6*y^3*z - 9*z^2 + 9*y*z^2 + 3*y^2*z^2 + 9*z^3 + 
           6*y*z^3 + 3*z^4)*(G[0, -y, z]*G[1, 0, y] + 
           G[0, y]*G[0, -y, 1 - y, z]))/(y*z) - 
        ((-40*y^2 + 74*y^3 - 22*y^4 - 18*y^5 + 6*y^6 - 68*y*z + 186*y^2*z + 
           125*y^3*z - 288*y^4*z + 45*y^5*z - 40*z^2 + 174*y*z^2 + 
           324*y^2*z^2 - 798*y^3*z^2 + 264*y^4*z^2 + 62*z^3 + 185*y*z^3 - 
           849*y^2*z^3 + 465*y^3*z^3 + 8*z^4 - 366*y*z^4 + 303*y^2*z^4 - 
           45*z^5 + 78*y*z^5 + 15*z^6)*G[0, z]*G[1, 0, 0, y])/
         ((-1 + y + z)^2*(y + z)^2) - ((3 - 26*y + 26*y^2 - 21*z + 56*y*z - 
           21*y^2*z + 36*z^2 - 36*y*z^2 + 6*y^2*z^2 - 21*z^3 + 6*y*z^3 + 
           3*z^4)*G[0, y]*G[1, 0, 0, z])/(y*(-1 + y + z)) - 
        ((9*y^2 - 18*y^3 + 9*y^5 + 20*y*z - 32*y^2*z + 27*y^4*z - 14*y*z^2 - 
           9*y^2*z^2 + 36*y^3*z^2 - 18*y*z^3 + 36*y^2*z^3 - 9*z^4 + 
           27*y*z^4 + 9*z^5)*(G[0, 1, y]*G[-y, 1 - y, z] + 
           G[-y, z]*G[1, 0, 1, y]))/(y*z*(-1 + y + z)) - 
        ((-3*y + 3*y^2 - 3*z + 22*y*z - 13*y^2*z + 21*z^2 - 46*y*z^2 + 
           6*y^2*z^2 - 36*z^3 + 30*y*z^3 + 3*y^2*z^3 + 21*z^4 - 3*y*z^4 - 
           3*z^5)*(G[1, 0, y]*G[1, 0, z] + G[0, y]*G[1, 1 - y, 0, z]))/
         (y*z*(-1 + y + z)) - Pi^2*G[1, 1 - y, 1, z] - 
        ((-3 + 16*y - 13*y^2 - 6*y^3 + 3*y^4 + 21*z - 46*y*z + 15*y^2*z + 
           6*y^3*z - 36*z^2 + 36*y*z^2 - 3*y^2*z^2 + 21*z^3 - 6*y*z^3 - 
           3*z^4)*G[0, y]*G[1 - y, 1, 0, z])/(y*(-1 + y + z)) - 
        Pi^2*G[1 - y, 1, 1, z] - ((-3*y^3 + 24*y^4 - 57*y^5 + 57*y^6 - 
           24*y^7 + 3*y^8 - 9*y^2*z + 136*y^3*z - 323*y^4*z + 286*y^5*z - 
           102*y^6*z + 12*y^7*z - 9*y*z^2 + 218*y^2*z^2 - 672*y^3*z^2 + 
           448*y^4*z^2 + 12*y^5*z^2 + 3*y^6*z^2 - 3*z^3 + 136*y*z^3 - 
           672*y^2*z^3 + 438*y^3*z^3 + 378*y^4*z^3 - 180*y^5*z^3 + 24*z^4 - 
           323*y*z^4 + 448*y^2*z^4 + 378*y^3*z^4 - 348*y^4*z^4 - 57*z^5 + 
           286*y*z^5 + 12*y^2*z^5 - 180*y^3*z^5 + 57*z^6 - 102*y*z^6 + 
           3*y^2*z^6 - 24*z^7 + 12*y*z^7 + 3*z^8)*G[0, y]*
          G[1 - y, 1 - y, 0, z])/(y*z*(-1 + y + z)^2*(y + z)^2) - 
        Pi^2*G[-y, 0, 1, z] - ((18*y^4 - 18*y^5 + 3*y^6 + 16*y^3*z - 
           42*y^4*z - 28*y^2*z^2 - 36*y^3*z^2 - 15*y^4*z^2 + 16*y*z^3 - 
           36*y^2*z^3 - 24*y^3*z^3 + 18*z^4 - 42*y*z^4 - 15*y^2*z^4 - 
           18*z^5 + 3*z^6)*(G[1, 0, y]*G[-y, 0, z] + 
           G[0, y]*G[-y, 1 - y, 0, z]))/(y*z*(y + z)^2) - 
        Pi^2*G[-y, 1 - y, 1, z] - ((6*y^4 - 10*y*z + 12*y^3*z + 9*z^2 - 
           9*y*z^2 + 3*y^2*z^2 - 9*z^3 - 6*y*z^3 - 3*z^4)*
          (G[1, 0, y]*G[-y, -y, z] + G[0, y]*G[-y, -y, 1 - y, z]))/(y*z) - 
        ((40*y^2 - 46*y^3 + 6*y^4 - 3*y^5 - 168*y*z + 207*y^2*z - 55*y^3*z + 
           36*y^4*z - 30*y^5*z - 132*z^2 + 1068*y*z^2 - 1236*y^2*z^2 + 
           353*y^3*z^2 - 54*y^4*z^2 + 15*y^5*z^2 + 660*z^3 - 2583*y*z^3 + 
           2054*y^2*z^3 - 357*y^3*z^3 + 12*y^4*z^3 - 1320*z^4 + 3021*y*z^4 - 
           1428*y^2*z^4 + 105*y^3*z^4 + 1320*z^5 - 1725*y*z^5 + 363*y^2*z^5 - 
           660*z^6 + 387*y*z^6 + 132*z^7)*G[0, 0, 0, 1, y])/
         (y^2*(-1 + z)^2*(-1 + y + z)) - 
        ((40*y^2 - 83*y^3 + 49*y^4 - 9*y^5 + 3*y^6 - 168*y*z + 403*y^2*z - 
           254*y^3*z - 71*y^4*z + 120*y^5*z - 30*y^6*z - 132*z^2 + 
           1032*y*z^2 - 2021*y^2*z^2 + 1423*y^3*z^2 - 176*y^4*z^2 - 
           129*y^5*z^2 + 15*y^6*z^2 + 528*z^3 - 2346*y*z^3 + 3453*y^2*z^3 - 
           1998*y^3*z^3 + 297*y^4*z^3 + 42*y^5*z^3 - 792*z^4 + 2532*y*z^4 - 
           2787*y^2*z^4 + 1170*y^3*z^4 - 111*y^4*z^4 + 528*z^5 - 1314*y*z^5 + 
           1044*y^2*z^5 - 258*y^3*z^5 - 132*z^6 + 264*y*z^6 - 132*y^2*z^6)*
          G[0, 0, 1, 1, y])/((-1 + y)^2*y^2*(-1 + z)^2) - 
        ((-132*y^4 + 660*y^5 - 1320*y^6 + 1320*y^7 - 660*y^8 + 132*y^9 - 
           168*y^3*z + 1332*y^4*z - 3912*y^5*z + 5688*y^6*z - 4392*y^7*z + 
           1716*y^8*z - 264*y^9*z + 110*y^2*z^2 + 339*y^3*z^2 - 
           3330*y^4*z^2 + 7912*y^5*z^2 - 8928*y^6*z^2 + 5217*y^7*z^2 - 
           1452*y^8*z^2 + 132*y^9*z^2 - 159*y*z^3 + 297*y^2*z^3 - 
           1031*y^3*z^3 + 4132*y^4*z^3 - 7322*y^5*z^3 + 6237*y^6*z^3 - 
           2550*y^7*z^3 + 396*y^8*z^3 - 132*z^4 + 1296*y*z^4 - 3180*y^2*z^4 + 
           3976*y^3*z^4 - 3908*y^4*z^4 + 3343*y^5*z^4 - 1794*y^6*z^4 + 
           399*y^7*z^4 + 660*z^5 - 3858*y*z^5 + 7714*y^2*z^5 - 7124*y^3*z^5 + 
           3283*y^4*z^5 - 816*y^5*z^5 + 129*y^6*z^5 - 1320*z^6 + 5652*y*z^6 - 
           8814*y^2*z^6 + 6153*y^3*z^6 - 1776*y^4*z^6 + 129*y^5*z^6 + 
           1320*z^7 - 4383*y*z^7 + 5193*y^2*z^7 - 2541*y^3*z^7 + 
           399*y^4*z^7 - 660*z^8 + 1716*y*z^8 - 1452*y^2*z^8 + 396*y^3*z^8 + 
           132*z^9 - 264*y*z^9 + 132*y^2*z^9)*(G[1, y]*G[0, 0, -y, z] + 
           G[0, 0, -y, 1 - y, z]))/((-1 + y)^2*y^2*(-1 + z)^2*z^2*
          (-1 + y + z)) - ((50*y^3 - 109*y^4 + 65*y^5 - 9*y^6 + 3*y^7 + 
           88*y^2*z - 364*y^3*z + 208*y^4*z + 53*y^5*z + 39*y^6*z - 
           18*y^7*z + 14*y*z^2 - 311*y^2*z^2 + 293*y^3*z^2 + 550*y^4*z^2 - 
           415*y^5*z^2 - 57*y^6*z^2 + 9*y^7*z^2 - 18*z^3 + 46*y*z^3 + 
           21*y^2*z^3 + 1062*y^3*z^3 - 1576*y^4*z^3 + 435*y^5*z^3 + 
           15*y^6*z^3 + 90*z^4 - 318*y*z^4 + 935*y^2*z^4 - 1971*y^3*z^4 + 
           1233*y^4*z^4 - 144*y^5*z^4 - 183*z^5 + 553*y*z^5 - 1159*y^2*z^5 + 
           1104*y^3*z^5 - 306*y^4*z^5 + 192*z^6 - 421*y*z^6 + 456*y^2*z^6 - 
           174*y^3*z^6 - 108*z^7 + 141*y*z^7 - 30*y^2*z^7 + 30*z^8 - 
           15*y*z^8 - 3*z^9)*G[0, 1, 1, 0, y])/(y*(-1 + z)^2*(-1 + y + z)^2*
          (y + z)^2) - ((-40*y^2 - 3*y^3 + 3*y^4 + 168*y*z - 168*y^2*z - 
           15*y^3*z + 132*z^2 - 432*y*z^2 + 132*y^2*z^2 - 264*z^3 + 
           264*y*z^3 + 132*z^4)*G[0, 1, 1, 1, y])/y^2 - 
        ((-40 + 77*y - 31*y^2 - 9*y^3 + 3*y^4 + 62*z + 151*y*z - 240*y^2*z + 
           27*y^3*z + 14*z^2 - 285*y*z^2 + 195*y^2*z^2 - 54*z^3 + 57*y*z^3 + 
           18*z^4)*G[1, 0, 0, 0, y])/(-1 + y + z)^2 - 
        ((6*y - 74*y^2 + 189*y^3 - 186*y^4 + 74*y^5 - 12*y^6 + 3*y^7 + 
           141*y*z - 414*y^2*z + 404*y^3*z - 58*y^4*z - 163*y^5*z + 
           108*y^6*z - 18*y^7*z + 132*z^2 - 1278*y*z^2 + 3276*y^2*z^2 - 
           3454*y^3*z^2 + 1430*y^4*z^2 + 17*y^5*z^2 - 132*y^6*z^2 + 
           9*y^7*z^2 - 660*z^3 + 3831*y*z^3 - 7600*y^2*z^3 + 6518*y^3*z^3 - 
           2254*y^4*z^3 + 111*y^5*z^3 + 48*y^6*z^3 + 1320*z^4 - 5589*y*z^4 + 
           8544*y^2*z^4 - 5610*y^3*z^4 + 1392*y^4*z^4 - 45*y^5*z^4 - 
           1320*z^5 + 4320*y*z^5 - 5010*y^2*z^5 + 2328*y^3*z^5 - 
           324*y^4*z^5 + 660*z^6 - 1695*y*z^6 + 1410*y^2*z^6 - 375*y^3*z^6 - 
           132*z^7 + 264*y*z^7 - 132*y^2*z^7)*G[1, 0, 0, 1, y])/
         ((-1 + y)^2*y^2*(-1 + z)^2*(-1 + y + z)) - 
        ((40*y^2 - 83*y^3 + 49*y^4 - 9*y^5 + 3*y^6 + 68*y*z - 284*y^2*z + 
           134*y^3*z + 34*y^4*z + 78*y^5*z - 30*y^6*z + 40*z^2 - 319*y*z^2 + 
           235*y^2*z^2 + 497*y^3*z^2 - 251*y^4*z^2 - 141*y^5*z^2 + 
           15*y^6*z^2 - 142*z^3 + 300*y*z^3 + 858*y^2*z^3 - 1334*y^3*z^3 + 
           252*y^4*z^3 + 48*y^5*z^3 + 162*z^4 + 382*y*z^4 - 1704*y^2*z^4 + 
           1092*y^3*z^4 - 96*y^4*z^4 - 22*z^5 - 782*y*z^5 + 1074*y^2*z^5 - 
           306*y^3*z^5 - 86*z^6 + 405*y*z^6 - 219*y^2*z^6 + 60*z^7 - 
           54*y*z^7 - 12*z^8)*G[1, 1, 0, 0, y])/((-1 + z)^2*(-1 + y + z)^2*
          (y + z)^2) - ((-9 + 58*y - 58*y^2 + 45*z - 94*y*z + 36*y^2*z - 
           72*z^2 + 36*y*z^2 + 45*z^3 - 9*z^4)*G[1, 1, 0, 0, z])/
         (y*(-1 + y + z)) - ((3 - 49*y + 92*y^2 - 52*y^3 + 9*y^4 - 3*y^5 - 
           39*z + 259*y*z - 114*y^2*z - 175*y^3*z + 99*y^4*z - 30*y^5*z + 
           153*z^2 - 558*y*z^2 - 228*y^2*z^2 + 713*y^3*z^2 - 171*y^4*z^2 + 
           15*y^5*z^2 - 282*z^3 + 607*y*z^3 + 460*y^2*z^3 - 693*y^3*z^3 + 
           63*y^4*z^3 + 273*z^4 - 328*y*z^4 - 240*y^2*z^4 + 207*y^3*z^4 - 
           135*z^5 + 66*y*z^5 + 30*y^2*z^5 + 27*z^6 + 3*y*z^6)*
          G[1, 1, 1, 0, y])/(y*(-1 + z)^2*(-1 + y + z)^2) - 
        ((-6*y + 6*y^2 + 3*z - 14*y*z + 20*y^2*z - 3*z^2 + 32*y*z^2 - 
           12*y^2*z^2 - 36*y*z^3 + 24*y^2*z^3 - 3*z^4 + 24*y*z^4 + 3*z^5)*
          G[1, 1, 1, 0, z])/(y*z*(-1 + y + z)) - 
        ((3 - 26*y + 26*y^2 - 12*z + 38*y*z - 21*y^2*z + 18*z^2 - 18*y*z^2 + 
           6*y^2*z^2 - 12*z^3 + 6*y*z^3 + 3*z^4)*(G[1, y]*G[1, 0, 0, z] + 
           G[1, 0, 0, 1 - y, z] + G[1, 0, 1 - y, 0, z] + G[1, 1 - y, 0, 0, 
            z]))/(y*(-1 + y + z)) - ((-3*y + 3*y^2 + 6*z - 10*y*z - 5*y^2*z + 
           24*y^3*z - 12*y^4*z - 18*z^2 + 51*y*z^2 - 5*y^2*z^2 + 24*y^3*z^2 - 
           24*y^4*z^2 + 18*z^3 - 90*y*z^3 + 46*y^2*z^3 - 72*y^3*z^3 + 
           12*y^4*z^3 - 12*z^4 + 109*y*z^4 - 72*y^2*z^4 + 24*y^3*z^4 + 
           18*z^5 - 84*y*z^5 + 33*y^2*z^5 - 18*z^6 + 27*y*z^6 + 6*z^7)*
          (G[0, 1, y]*G[1, 1 - y, z] + G[1, z]*G[1, 0, 1, y] + 
           G[1, y]*(G[1, 0, -y, z] + G[1, 1 - y, -y, z]) + 
           G[1, 0, -y, 1 - y, z] + G[1, 1 - y, -y, 1 - y, z]))/
         (y*(-1 + z)^2*z*(-1 + y + z)) - 
        ((-27*y^5 + 135*y^6 - 270*y^7 + 270*y^8 - 135*y^9 + 27*y^10 - 
           164*y^4*z + 779*y^5*z - 1464*y^6*z + 1346*y^7*z - 584*y^8*z + 
           75*y^9*z + 12*y^10*z - 82*y^3*z^2 + 563*y^4*z^2 - 1053*y^5*z^2 + 
           541*y^6*z^2 + 295*y^7*z^2 - 324*y^8*z^2 + 60*y^9*z^2 + 
           340*y^2*z^3 - 1904*y^3*z^3 + 4921*y^4*z^3 - 7281*y^5*z^3 + 
           6102*y^6*z^3 - 2565*y^7*z^3 + 387*y^8*z^3 + 423*y*z^4 - 
           3632*y^2*z^4 + 11654*y^3*z^4 - 18847*y^4*z^4 + 16369*y^5*z^4 - 
           7155*y^6*z^4 + 1188*y^7*z^4 + 132*z^5 - 2325*y*z^5 + 
           10777*y^2*z^5 - 22112*y^3*z^5 + 22783*y^4*z^5 - 11457*y^5*z^5 + 
           2190*y^6*z^5 - 528*z^6 + 4701*y*z^6 - 13866*y^2*z^6 + 
           18417*y^3*z^6 - 11412*y^4*z^6 + 2664*y^5*z^6 + 792*z^7 - 
           4383*y*z^7 + 8361*y^2*z^7 - 6765*y^3*z^7 + 1983*y^4*z^7 - 
           528*z^8 + 1848*y*z^8 - 2112*y^2*z^8 + 792*y^3*z^8 + 132*z^9 - 
           264*y*z^9 + 132*y^2*z^9)*G[1 - y, 1 - y, 1, 0, z])/
         ((-1 + y)^2*y^2*z*(-1 + y + z)^2*(y + z)^2) - 
        ((3*y^4 - 10*y*z + 6*y^3*z + 9*z^2 - 9*y*z^2 + 3*y^2*z^2 - 9*z^3)*
          (G[1, y]*G[-y, 0, -y, z] + G[-y, 0, -y, 1 - y, z]))/(y*z) - 
        ((27*y^4 - 54*y^5 + 27*y^6 + 44*y^3*z - 140*y^4*z + 78*y^5*z + 
           15*y^6*z + y^2*z^2 - 108*y^3*z^2 + 78*y^4*z^2 + 57*y^5*z^2 + 
           26*y*z^3 - 72*y^2*z^3 + 48*y^3*z^3 + 84*y^4*z^3 + 18*z^4 - 
           86*y*z^4 + 63*y^2*z^4 + 54*y^3*z^4 - 36*z^5 + 66*y*z^5 + 
           3*y^2*z^5 + 24*z^6 - 15*y*z^6 - 6*z^7)*(G[-y, 0, 1, 0, z] + 
           G[-y, 1 - y, 1, 0, z]))/(y*z*(-1 + y + z)*(y + z)^2) - 
        ((9*y^2 - 18*y^3 - 3*y^4 + 12*y^5 + 40*y*z - 52*y^2*z - 6*y^3*z + 
           36*y^4*z + 9*z^2 - 52*y*z^2 - 6*y^2*z^2 + 48*y^3*z^2 - 18*z^3 - 
           6*y*z^3 + 48*y^2*z^3 - 3*z^4 + 36*y*z^4 + 12*z^5)*
          (G[1, y]*G[-y, 1 - y, -y, z] + G[-y, 1 - y, -y, 1 - y, z]))/
         (y*z*(-1 + y + z)) - ((-9*y^2 + 9*y^3 + 9*y^4 - 40*y*z - 9*y^2*z + 
           36*y^3*z - 9*z^2 - 9*y*z^2 + 54*y^2*z^2 + 9*z^3 + 36*y*z^3 + 
           9*z^4)*(G[1, 1, y]*G[-y, -y, z] + G[1, y]*G[-y, -y, 1 - y, z] + 
           G[-y, -y, 1 - y, 1 - y, z]))/(y*z) - 
        ((-15*y + 15*y^2 + 24*z - 38*y*z + 11*y^2*z + 72*y^3*z - 36*y^4*z - 
           99*z^2 + 255*y*z^2 - 169*y^2*z^2 + 72*y^3*z^2 - 72*y^4*z^2 + 
           180*z^3 - 480*y*z^3 + 368*y^2*z^3 - 216*y^3*z^3 + 36*y^4*z^3 - 
           210*z^4 + 515*y*z^4 - 348*y^2*z^4 + 72*y^3*z^4 + 180*z^5 - 
           330*y*z^5 + 123*y^2*z^5 - 99*z^6 + 93*y*z^6 + 24*z^7)*G[1, z]*
          Zeta[3])/(y*(-1 + z)^2*z*(-1 + y + z)))/36 + 
      (((83 - 107*y - 157*z + 209*y*z - 18*y^2*z + 74*z^2 - 162*y*z^2 + 
           27*y^2*z^2 - 9*z^3 + 60*y*z^3 + 9*z^4)*G[0, y]*G[1, 0, z])/
         ((-1 + z)*(-1 + y + z)) + ((24 - 107*y - 141*z + 173*y*z + 
           18*y^2*z + 234*z^2 - 72*y*z^2 - 27*y^2*z^2 - 141*z^3 + 6*y*z^3 + 
           24*z^4)*(G[1, y]*G[1, 0, z] + G[1, 0, 1 - y, z] + 
           G[1, 1 - y, 0, z]))/(y*(-1 + z)) + 
        ((101*y^2 - 27*y^3 + 9*y^4 + 137*y*z - 63*y^2*z - 24*y^3*z + 45*z^2 - 
           81*y*z^2 - 99*y^2*z^2 - 45*z^3 - 90*y*z^3 - 24*z^4)*
          (G[1, y]*G[-y, 0, z] + G[-y, 0, 1 - y, z] + G[-y, 1 - y, 0, z]))/
         (y*(y + z)) + ((-310 + 524*y + 14*y^2 - 342*y^3 + 114*y^4 + 600*z - 
           281*y*z - 1642*y^2*z + 1749*y^3*z - 480*y^4*z + 462*z^2 - 
           2501*y*z^2 + 3749*y^2*z^2 - 1842*y^3*z^2 + 240*y^4*z^2 - 
           1850*z^3 + 4115*y*z^3 - 2880*y^2*z^3 + 561*y^3*z^3 + 1464*z^4 - 
           2223*y*z^4 + 759*y^2*z^4 - 366*z^5 + 366*y*z^5)*G[0, y]*Zeta[3])/
         ((-1 + y)*(-1 + z)^2*(-1 + y + z)) + 
        ((-310 + 600*y + 462*y^2 - 1850*y^3 + 1464*y^4 - 366*y^5 + 524*z - 
           281*y*z - 2501*y^2*z + 4115*y^3*z - 2223*y^4*z + 366*y^5*z + 
           14*z^2 - 1642*y*z^2 + 3749*y^2*z^2 - 2880*y^3*z^2 + 759*y^4*z^2 - 
           342*z^3 + 1749*y*z^3 - 1842*y^2*z^3 + 561*y^3*z^3 + 114*z^4 - 
           480*y*z^4 + 240*y^2*z^4)*G[0, z]*Zeta[3])/((-1 + y)^2*(-1 + z)*
          (-1 + y + z)) + ((9*y^2 + 304*y^3 - 978*y^4 + 1068*y^5 - 493*y^6 + 
           120*y^7 - 30*y^8 + 126*y*z + 212*y^2*z - 2232*y^3*z + 3878*y^4*z - 
           2544*y^5*z + 446*y^6*z + 234*y^7*z - 120*y^8*z + 117*z^2 - 
           560*y*z^2 - 531*y^2*z^2 + 3136*y^3*z^2 - 2890*y^4*z^2 - 
           6*y^5*z^2 + 1142*y^6*z^2 - 468*y^7*z^2 + 60*y^8*z^2 - 432*z^3 + 
           1398*y*z^3 - 1909*y^2*z^3 + 2951*y^3*z^3 - 4237*y^4*z^3 + 
           3351*y^5*z^3 - 1110*y^6*z^3 + 114*y^7*z^3 + 675*z^4 - 2838*y*z^4 + 
           7149*y^2*z^4 - 9726*y^3*z^4 + 6933*y^4*z^4 - 2388*y^5*z^4 + 
           195*y^6*z^4 - 675*z^5 + 3899*y*z^5 - 8464*y^2*z^5 + 7946*y^3*z^5 - 
           3477*y^4*z^5 + 519*y^5*z^5 + 540*z^6 - 2976*y*z^6 + 4509*y^2*z^6 - 
           2754*y^3*z^6 + 681*y^4*z^6 - 297*z^7 + 1095*y*z^7 - 1047*y^2*z^7 + 
           375*y^3*z^7 + 72*z^8 - 144*y*z^8 + 72*y^2*z^8)*G[1, y]*Zeta[3])/
         ((-1 + y)^2*y*(-1 + z)^2*(-1 + y + z)*(y + z)^2) + 
        ((72*y^3 - 297*y^4 + 540*y^5 - 630*y^6 + 540*y^7 - 297*y^8 + 72*y^9 + 
           108*y^2*z - 548*y^3*z + 1461*y^4*z - 2712*y^5*z + 3392*y^6*z - 
           2544*y^7*z + 987*y^8*z - 144*y^9*z + 108*y*z^2 - 466*y^2*z^2 + 
           1359*y^3*z^2 - 4126*y^4*z^2 + 8130*y^5*z^2 - 8755*y^6*z^2 + 
           4941*y^7*z^2 - 1263*y^8*z^2 + 72*y^9*z^2 + 72*z^3 - 548*y*z^3 + 
           1359*y^2*z^3 - 4016*y^3*z^3 + 10958*y^4*z^3 - 15900*y^5*z^3 + 
           11642*y^6*z^3 - 4050*y^7*z^3 + 483*y^8*z^3 - 297*z^4 + 
           1461*y*z^4 - 4126*y^2*z^4 + 10958*y^3*z^4 - 18748*y^4*z^4 + 
           16446*y^5*z^4 - 6897*y^6*z^4 + 1113*y^7*z^4 + 540*z^5 - 
           2712*y*z^5 + 8130*y^2*z^5 - 15900*y^3*z^5 + 16446*y^4*z^5 - 
           7932*y^5*z^5 + 1428*y^6*z^5 - 630*z^6 + 3392*y*z^6 - 
           8755*y^2*z^6 + 11642*y^3*z^6 - 6897*y^4*z^6 + 1428*y^5*z^6 + 
           540*z^7 - 2544*y*z^7 + 4941*y^2*z^7 - 4050*y^3*z^7 + 
           1113*y^4*z^7 - 297*z^8 + 987*y*z^8 - 1263*y^2*z^8 + 483*y^3*z^8 + 
           72*z^9 - 144*y*z^9 + 72*y^2*z^9)*G[1 - y, z]*Zeta[3])/
         ((-1 + y)^2*y*(-1 + z)^2*z*(-1 + y + z)*(y + z)^2))/108 + 
      (89*(G[0, y]*G[0, z]*Zeta[3] + G[0, 0, y]*Zeta[3] + 
         G[0, 0, z]*Zeta[3]))/36 + 
      (3*(G[1, y]*G[1, z]*Zeta[3] + G[1, 1 - y, z]*Zeta[3]))/2 + 
      (17*(G[0, y]*G[1 - y, z]*Zeta[3] + G[1 - y, 0, z]*Zeta[3]))/36 - 
      (47*(G[1, y]*G[-y, z]*Zeta[3] + G[-y, 1 - y, z]*Zeta[3]))/18 + 
      (29*Zeta[5])/5), F2 -> -5/(24*eps^2) + (y - y^2 + z - y*z - z^2)/
     (12*eps) - (23*(-y + y^2 - z + y*z + z^2))/108 - 
    (I/36)*Pi*(-y + y^2 - z + y*z + z^2) + 
    (z*(-1 + y + z)*G[0, y] + y*(-1 + y + z)*G[0, z])/36 - 
    (y*z*(G[1, y] + G[1 - y, z]))/36 + 
    eps*((-89*(-y + y^2 - z + y*z + z^2))/324 - 
      (17*Pi^2*(-y + y^2 - z + y*z + z^2))/432 - 
      (I/12)*(Pi*z*(-1 + y + z)*G[0, y] + Pi*y*(-1 + y + z)*G[0, z]) + 
      (I/12)*(Pi*(-y + y^2 - z + y*z + z^2) + 
        y*z*(Pi*G[1, y] + Pi*G[1 - y, z])) + 
      (y*z*(G[1, y] + G[1 - y, z]) + z*(-1 + y + z)*G[0, 0, y] + 
        y*(-1 + y + z)*G[0, 0, z])/12 + (-(z*(-1 + y + z)*G[0, y]) - 
        y*(-1 + y + z)*G[0, z] - y*z*(G[1, y]*G[1 - y, z] + G[1, 1, y] + 
          G[1 - y, 1 - y, z]))/12) + 
    eps^2*((23*(-y + y^2 - z + y*z + z^2))/324 + ((247*I)/324)*Pi*
       (-y + y^2 - z + y*z + z^2) - (149*Pi^2*(-y + y^2 - z + y*z + z^2))/
       432 - ((25*I)/432)*Pi^3*(-y + y^2 - z + y*z + z^2) - 
      (247*(z*(-1 + y + z)*G[0, y] + y*(-1 + y + z)*G[0, z]))/324 - 
      ((73*I)/108)*(Pi*z*(-1 + y + z)*G[0, y] + Pi*y*(-1 + y + z)*G[0, z]) + 
      (23*(Pi^2*z*(-1 + y + z)*G[0, y] + Pi^2*y*(-1 + y + z)*G[0, z]))/144 + 
      (247*y*z*(G[1, y] + G[1 - y, z]))/324 + ((73*I)/108)*y*z*
       (Pi*G[1, y] + Pi*G[1 - y, z]) - 
      (23*y*z*(Pi^2*G[1, y] + Pi^2*G[1 - y, z]))/144 + 
      (73*(z*(-1 + y + z)*G[0, 0, y] + y*(-1 + y + z)*G[0, 0, z]))/108 + 
      ((11*I)/36)*(Pi*z*(-1 + y + z)*G[0, 0, y] + Pi*y*(-1 + y + z)*
         G[0, 0, z]) - (73*y*z*(G[1, y]*G[1 - y, z] + G[1, 1, y] + 
         G[1 - y, 1 - y, z]))/108 - ((11*I)/36)*y*z*(Pi*G[1, y]*G[1 - y, z] + 
        Pi*G[1, 1, y] + Pi*G[1 - y, 1 - y, z]) - 
      (11*(z*(-1 + y + z)*G[0, 0, 0, y] + y*(-1 + y + z)*G[0, 0, 0, z]))/36 + 
      (11*y*z*(G[1 - y, z]*G[1, 1, y] + G[1, y]*G[1 - y, 1 - y, z] + 
         G[1, 1, 1, y] + G[1 - y, 1 - y, 1 - y, z]))/36 + 
      (7*(-y + y^2 - z + y*z + z^2)*Zeta[3])/108)}}

